Search for dark matter induced de-excitation of $^{180}$Ta$\rm ^m$

Weak-scale dark matter particles, in collisions with nuclei, can mediate transitions between different nuclear energy levels. In particular, owing to sizeable momentum exchange, dark matter particles can enable de-excitation of nuclear isomers that are extremely long lived with respect to regular radioactive decays. In this paper, we utilize data from a past experiment with $^{180}$Ta$\rm ^m$ to search for $\gamma$-lines that would accompany dark matter induced de-excitation of this isomer. Non-observation of such transitions above background yields the first direct constraint on the lifetime of $^{180}$Ta$\rm ^m$ against DM-initiated transitions: $T_{1/2}>1.3\times 10^{14}$~a at 90\% C.I. Using this result, we derive novel constraints on dark matter models with strongly interacting relics, and on models with inelastic dark matter particles. Existing constraints are strengthened by this independent new method. The obtained limits are also valid for the Standard Model $\gamma$-decay of $^{180}$Ta$\rm ^m$.

==> anc/enhancegrid <==
This file contains \eta the enhancement as a function of nucleon cross-section \sigma_n and Dark matter mass MDM. 
It is in the format, Log10[{MDM,\sigma_n,\eta}]. It is dense enough for a 2D interpolation. Please contact hramani@berkeley.edu for assistance/questions/comments.


{0., -33., 1.5387466898555353}	{0., -32.9, 2.2496637360915748}	{0., -32.8, 2.990125007650357}	{0., -32.7, 3.7382188502435687}	{0., -32.6, 4.488317144249145}	{0., -32.5, 5.238764707798877}	{0., -32.4, 6.704556828953888}	{0., -32.3, 6.919274673794006}	{0., -32.2, 7.233542289779712}	{0., -32.1, 7.649514022583695}	{0., -32., 8.022478633410312}	{0., -31.9, 8.479602196599112}	{0., -31.8, 8.90369736282527}	{0., -31.7, 9.203469069036538}	{0., -31.6, 9.480501503109673}	{0., -31.5, 9.67262097781475}	{0., -31.4, 9.851551179398234}	{0., -31.3, 10.03571223369366}	{0., -31.2, 10.209803967802443}	{0., -31.1, 10.32168047866784}	{0., -31., 10.39504108145987}	{0., -30.9, 10.425796679208366}	{0., -30.8, 10.456607483519116}	{0., -30.7, 10.562381425882938}	{0., -30.6, 10.555581623378638}	{0., -30.5, 10.574609844221825}	{0., -30.4, 10.615265715288599}	{0., -30.3, 10.638069657623687}	{0., -30.2, 10.625994648606529}	{0., -30.1, 10.63890205887476}	{0., -30., 10.645091103366926}	{0., -29.9, 10.65328480688439}	{0., -29.8, 10.686971980560399}	{0., -29.7, 10.715443980581842}	{0., -29.6, 10.70821406162412}	{0., -29.5, 10.645984482212763}	{0., -29.4, 10.670621172714549}	{0., -29.3, 10.712499934061857}	{0., -29.2, 10.698475553069132}	{0., -29.1, 10.697943164702103}	{0., -29., 10.697410807439839}	{0., -28.9, 11.336475255502801}	{0., -28.8, 12.477115510446367}	{0., -28.7, 12.552115584013933}	{0., -28.6, 12.882300034976288}	{0., -28.5, 13.387116665663944}	{0., -28.4, 13.76126544045967}	{0., -28.3, 14.047925155125311}	{0., -28.2, 14.237349803324928}	{0., -28.1, 14.321477784709531}	{0., -28., 14.405605943057422}	{0., -27.9, 14.422291705425762}	{0., -27.8, 14.23478768408943}	{0., -27.7, 14.047284749401733}	{0., -27.6, 13.85978348807135}	{0., -27.5, 13.672284803564752}	{0., -27.4, 13.598919053546192}	{0., -27.3, 13.802564486080794}	{0., -27.2, 13.832089809260523}	{0., -27.1, 13.832089809260523}	{0., -27., 13.832089809260523}	{0., -26.9, 13.832089809260523}	{0., -26.8, 13.832089809260523}	{0., -26.7, 13.832089809260523}	{0., -26.6, 13.832089809260523}	{0., -26.5, 13.832089809260523}	{0., -26.4, 13.832089809260523}	{0., -26.3, 13.832089809260523}	{0., -26.2, 13.832089809260523}	{0., -26.1, 13.832089809260523}	{0., -26., 13.832089809260523}	{0., -25.9, 13.832089809260523}	{0., -25.8, 13.832089809260523}	{0., -25.7, 13.832089809260523}	{0., -25.6, 13.832089809260523}	{0., -25.5, 13.832089809260523}	{0., -25.4, 13.832089809260523}	{0., -25.3, 13.832089809260523}	{0., -25.2, 13.832089809260523}	{0., -25.1, 13.832089809260523}	{0., -25., 13.832089809260523}	{0., -24.9, 13.832089809260523}	{0., -24.799999999999997, 13.832089809260523}	{0., -24.7, 13.832089809260523}	{0., -24.6, 13.832089809260523}	{0., -24.5, 13.832089809260523}	{0., -24.4, 13.832089809260523}	{0., -24.299999999999997, 13.832089809260523}	{0., -24.2, 13.832089809260523}	{0., -24.1, 13.832089809260523}	{0., -24., 13.832089809260523}
{0.02, -33., 1.9354651757012622}	{0.02, -32.9, 2.670819308823581}	{0.02, -32.8, 3.4178211482595495}	{0.02, -32.7, 4.167698882632703}	{0.02, -32.6, 4.918322435755002}	{0.02, -32.5, 5.669075836504779}	{0.02, -32.4, 6.8223647839967105}	{0.02, -32.3, 7.145734724503479}	{0.02, -32.2, 7.568945769413158}	{0.02, -32.1, 8.056726855109854}	{0.02, -32., 8.51040738283106}	{0.02, -31.9, 8.985599970398447}	{0.02, -31.8, 9.362883695687005}	{0.02, -31.7, 9.665693000306511}	{0.02, -31.6, 9.943142443573983}	{0.02, -31.5, 10.163497562823009}	{0.02, -31.4, 10.348534692208938}	{0.02, -31.3, 10.582334354227255}	{0.02, -31.2, 10.711354860110045}	{0.02, -31.1, 10.816675177242045}	{0.02, -31., 10.917605545048042}	{0.02, -30.9, 10.94813523892627}	{0.02, -30.8, 10.995767726813797}	{0.02, -30.7, 11.060533459732246}	{0.02, -30.6, 11.044678694366047}	{0.02, -30.5, 11.085262766665101}	{0.02, -30.4, 11.12763366308156}	{0.02, -30.3, 11.155048915130578}	{0.02, -30.2, 11.141075640196433}	{0.02, -30.1, 11.144361955314851}	{0.02, -30., 11.12849835577838}	{0.02, -29.9, 11.130516536033038}	{0.02, -29.8, 11.194323016618066}	{0.02, -29.7, 11.236122438664715}	{0.02, -29.6, 11.196123423946782}	{0.02, -29.5, 11.138156024394535}	{0.02, -29.4, 11.181112693233295}	{0.02, -29.3, 11.213757410744856}	{0.02, -29.2, 11.235430886964371}	{0.02, -29.1, 11.195970314005415}	{0.02, -29., 11.192093716274638}	{0.02, -28.9, 12.064012443383522}	{0.02, -28.8, 13.006581227086475}	{0.02, -28.7, 13.218065973674811}	{0.02, -28.6, 13.61229245879751}	{0.02, -28.5, 14.088685678590057}	{0.02, -28.4, 14.407641337749062}	{0.02, -28.3, 14.497124315701747}	{0.02, -28.2, 14.497124315701747}	{0.02, -28.1, 14.497124315701747}	{0.02, -28., 14.497124315701747}	{0.02, -27.9, 14.477897437192649}	{0.02, -27.8, 14.290393130892078}	{0.02, -27.7, 14.102889757379092}	{0.02, -27.6, 13.915387820292002}	{0.02, -27.5, 13.727888095182255}	{0.02, -27.4, 13.673516135084922}	{0.02, -27.3, 13.868177207167115}	{0.02, -27.2, 13.868177207167115}	{0.02, -27.1, 13.868177207167115}	{0.02, -27., 13.868177207167115}	{0.02, -26.9, 13.868177207167115}	{0.02, -26.8, 13.868177207167115}	{0.02, -26.7, 13.868177207167115}	{0.02, -26.6, 13.868177207167115}	{0.02, -26.5, 13.868177207167115}	{0.02, -26.4, 13.868177207167115}	{0.02, -26.3, 13.868177207167115}	{0.02, -26.2, 13.868177207167115}	{0.02, -26.1, 13.868177207167115}	{0.02, -26., 13.868177207167115}	{0.02, -25.9, 13.868177207167115}	{0.02, -25.8, 13.868177207167115}	{0.02, -25.7, 13.868177207167115}	{0.02, -25.6, 13.868177207167115}	{0.02, -25.5, 13.868177207167115}	{0.02, -25.4, 13.868177207167115}	{0.02, -25.3, 13.868177207167115}	{0.02, -25.2, 13.868177207167115}	{0.02, -25.1, 13.868177207167115}	{0.02, -25., 13.868177207167115}	{0.02, -24.9, 13.868177207167115}	{0.02, -24.799999999999997, 13.868177207167115}	{0.02, -24.7, 13.868177207167115}	{0.02, -24.6, 13.868177207167115}	{0.02, -24.5, 13.868177207167115}	{0.02, -24.4, 13.868177207167115}	{0.02, -24.299999999999997, 13.868177207167115}	{0.02, -24.2, 13.868177207167115}	{0.02, -24.1, 13.868177207167115}	{0.02, -24., 13.868177207167115}
{0.04, -33., 2.3680136116198223}	{0.04, -32.9, 3.113269287964189}	{0.04, -32.8, 3.862790560937823}	{0.04, -32.7, 4.613345981684571}	{0.04, -32.6, 5.364168209069411}	{0.04, -32.5, 6.115036921312443}	{0.04, -32.4, 7.054286587213522}	{0.04, -32.3, 7.504216972004302}	{0.04, -32.2, 7.997422649332646}	{0.04, -32.1, 8.51845187377485}	{0.04, -32., 9.041222471703293}	{0.04, -31.9, 9.504291701235596}	{0.04, -31.8, 9.845530527827496}	{0.04, -31.7, 10.149391227052869}	{0.04, -31.6, 10.418156610966244}	{0.04, -31.5, 10.66400768088835}	{0.04, -31.4, 10.919840352948087}	{0.04, -31.3, 11.124036245254725}	{0.04, -31.2, 11.225856398222673}	{0.04, -31.1, 11.318325849881694}	{0.04, -31., 11.462762599344938}	{0.04, -30.9, 11.495143697139191}	{0.04, -30.8, 11.565136661829998}	{0.04, -30.7, 11.561056425241675}	{0.04, -30.6, 11.581217726967019}	{0.04, -30.5, 11.623464546189457}	{0.04, -30.4, 11.673654529400956}	{0.04, -30.3, 11.698348103583347}	{0.04, -30.2, 11.68400653632655}	{0.04, -30.1, 11.655149937749266}	{0.04, -30., 11.631020759199645}	{0.04, -29.9, 11.635291555851483}	{0.04, -29.8, 11.698844579484353}	{0.04, -29.7, 11.774941414721805}	{0.04, -29.6, 11.723003120774676}	{0.04, -29.5, 11.675369321718616}	{0.04, -29.4, 11.705618787961658}	{0.04, -29.3, 11.747514619416638}	{0.04, -29.2, 11.789672978232748}	{0.04, -29.1, 11.792101725352586}	{0.04, -29., 11.754871229419276}	{0.04, -28.9, 12.801422907046918}	{0.04, -28.8, 13.559597475173724}	{0.04, -28.7, 13.904518139396375}	{0.04, -28.6, 14.344456701966191}	{0.04, -28.5, 14.517124106573126}	{0.04, -28.4, 14.517124106573126}	{0.04, -28.3, 14.517124106573126}	{0.04, -28.2, 14.517124106573126}	{0.04, -28.1, 14.517124106573126}	{0.04, -28., 14.517124106573126}	{0.04, -27.9, 14.517124106573126}	{0.04, -27.8, 14.348597476375216}	{0.04, -27.7, 14.161093712380016}	{0.04, -27.6, 13.973591173979317}	{0.04, -27.5, 13.786090522898485}	{0.04, -27.4, 13.749687198749344}	{0.04, -27.3, 13.90502298069895}	{0.04, -27.2, 13.90502298069895}	{0.04, -27.1, 13.90502298069895}	{0.04, -27., 13.90502298069895}	{0.04, -26.9, 13.90502298069895}	{0.04, -26.8, 13.90502298069895}	{0.04, -26.7, 13.90502298069895}	{0.04, -26.6, 13.90502298069895}	{0.04, -26.5, 13.90502298069895}	{0.04, -26.4, 13.90502298069895}	{0.04, -26.3, 13.90502298069895}	{0.04, -26.2, 13.90502298069895}	{0.04, -26.1, 13.90502298069895}	{0.04, -26., 13.90502298069895}	{0.04, -25.9, 13.90502298069895}	{0.04, -25.8, 13.90502298069895}	{0.04, -25.7, 13.90502298069895}	{0.04, -25.6, 13.90502298069895}	{0.04, -25.5, 13.90502298069895}	{0.04, -25.4, 13.90502298069895}	{0.04, -25.3, 13.90502298069895}	{0.04, -25.2, 13.90502298069895}	{0.04, -25.1, 13.90502298069895}	{0.04, -25., 13.90502298069895}	{0.04, -24.9, 13.90502298069895}	{0.04, -24.799999999999997, 13.90502298069895}	{0.04, -24.7, 13.90502298069895}	{0.04, -24.6, 13.90502298069895}	{0.04, -24.5, 13.90502298069895}	{0.04, -24.4, 13.90502298069895}	{0.04, -24.299999999999997, 13.90502298069895}	{0.04, -24.2, 13.90502298069895}	{0.04, -24.1, 13.90502298069895}	{0.04, -24., 13.90502298069895}
{0.06, -33., 2.3930082274943043}	{0.06, -32.9, 3.5741646431752216}	{0.06, -32.8, 4.324610691023672}	{0.06, -32.7, 5.075413456437378}	{0.06, -32.6, 5.8263080448788624}	{0.06, -32.5, 6.577228300924288}	{0.06, -32.4, 7.401021722751241}	{0.06, -32.3, 7.956551739906361}	{0.06, -32.2, 8.4802926256999}	{0.06, -32.1, 9.05944713384737}	{0.06, -32., 9.587625954266278}	{0.06, -31.9, 10.044955077025907}	{0.06, -31.8, 10.349923696614086}	{0.06, -31.7, 10.673481622561027}	{0.06, -31.6, 10.984234066505955}	{0.06, -31.5, 11.245299539564563}	{0.06, -31.4, 11.504098522681028}	{0.06, -31.3, 11.65739596124183}	{0.06, -31.2, 11.749751928907004}	{0.06, -31.1, 11.862062991587418}	{0.06, -31., 11.996408209686885}	{0.06, -30.9, 12.075287568024807}	{0.06, -30.8, 12.092110991024432}	{0.06, -30.7, 12.114250163351002}	{0.06, -30.6, 12.147232597315826}	{0.06, -30.5, 12.186503535351504}	{0.06, -30.4, 12.246118503528978}	{0.06, -30.3, 12.267244801898833}	{0.06, -30.2, 12.258982067253395}	{0.06, -30.1, 12.291649258210464}	{0.06, -30., 12.158104968516442}	{0.06, -29.9, 12.164726180043381}	{0.06, -29.8, 12.374550437949022}	{0.06, -29.7, 12.315877089069074}	{0.06, -29.6, 12.273221544224368}	{0.06, -29.5, 12.245586468591174}	{0.06, -29.4, 12.266204901076794}	{0.06, -29.3, 12.308473018678379}	{0.06, -29.2, 12.350745405060499}	{0.06, -29.1, 12.393021664673604}	{0.06, -29., 12.811042334141629}	{0.06, -28.9, 13.7163203435377}	{0.06, -28.8, 14.319696774282816}	{0.06, -28.7, 14.537123911528866}	{0.06, -28.6, 14.537123911528866}	{0.06, -28.5, 14.537123911528866}	{0.06, -28.4, 14.537123911528866}	{0.06, -28.3, 14.537123911528866}	{0.06, -28.2, 14.537123911528866}	{0.06, -28.1, 14.537123911528866}	{0.06, -28., 14.537123911528866}	{0.06, -27.9, 14.537123911528866}	{0.06, -27.8, 14.409564858944146}	{0.06, -27.7, 14.222060749350897}	{0.06, -27.6, 14.034557678753727}	{0.06, -27.5, 13.847056208133527}	{0.06, -27.4, 13.827461026500194}	{0.06, -27.3, 13.942662855135167}	{0.06, -27.2, 13.942662855135167}	{0.06, -27.1, 13.942662855135167}	{0.06, -27., 13.942662855135167}	{0.06, -26.9, 13.942662855135167}	{0.06, -26.8, 13.942662855135167}	{0.06, -26.7, 13.942662855135167}	{0.06, -26.6, 13.942662855135167}	{0.06, -26.5, 13.942662855135167}	{0.06, -26.4, 13.942662855135167}	{0.06, -26.3, 13.942662855135167}	{0.06, -26.2, 13.942662855135167}	{0.06, -26.1, 13.942662855135167}	{0.06, -26., 13.942662855135167}	{0.06, -25.9, 13.942662855135167}	{0.06, -25.8, 13.942662855135167}	{0.06, -25.7, 13.942662855135167}	{0.06, -25.6, 13.942662855135167}	{0.06, -25.5, 13.942662855135167}	{0.06, -25.4, 13.942662855135167}	{0.06, -25.3, 13.942662855135167}	{0.06, -25.2, 13.942662855135167}	{0.06, -25.1, 13.942662855135167}	{0.06, -25., 13.942662855135167}	{0.06, -24.9, 13.942662855135167}	{0.06, -24.799999999999997, 13.942662855135167}	{0.06, -24.7, 13.942662855135167}	{0.06, -24.6, 13.942662855135167}	{0.06, -24.5, 13.942662855135167}	{0.06, -24.4, 13.942662855135167}	{0.06, -24.299999999999997, 13.942662855135167}	{0.06, -24.2, 13.942662855135167}	{0.06, -24.1, 13.942662855135167}	{0.06, -24., 13.942662855135167}
{0.08, -33., 2.852449679383543}	{0.08, -32.9, 4.052709210572008}	{0.08, -32.8, 4.803480602090453}	{0.08, -32.7, 5.55437016968005}	{0.08, -32.6, 6.305290120541858}	{0.08, -32.5, 7.056218556959835}	{0.08, -32.4, 7.832103062647678}	{0.08, -32.3, 8.461900723342337}	{0.08, -32.2, 8.99627448075719}	{0.08, -32.1, 9.615350878492345}	{0.08, -32., 10.128775445086914}	{0.08, -31.9, 10.574269448428009}	{0.08, -31.8, 10.929126128445334}	{0.08, -31.7, 11.28401017983075}	{0.08, -31.6, 11.591847206790376}	{0.08, -31.5, 11.848471895108721}	{0.08, -31.4, 12.105099022663012}	{0.08, -31.3, 12.20426369782326}	{0.08, -31.2, 12.322481696003893}	{0.08, -31.1, 12.465301414651318}	{0.08, -31., 12.587458598887247}	{0.08, -30.9, 12.659864472157302}	{0.08, -30.8, 12.681995201906732}	{0.08, -30.7, 12.708179660459532}	{0.08, -30.6, 12.742280587334848}	{0.08, -30.5, 12.764688177945294}	{0.08, -30.4, 12.84449415658859}	{0.08, -30.3, 12.862338345419829}	{0.08, -30.2, 12.886322736831914}	{0.08, -30.1, 12.918970881135374}	{0.08, -30., 12.948740980945697}	{0.08, -29.9, 12.897567616836511}	{0.08, -29.8, 12.941872644371946}	{0.08, -29.7, 12.882480941478443}	{0.08, -29.6, 12.837768539826634}	{0.08, -29.5, 12.82262664905594}	{0.08, -29.4, 12.853349226276428}	{0.08, -29.3, 12.895651755412379}	{0.08, -29.2, 12.943808653151066}	{0.08, -29.1, 13.016171411304935}	{0.08, -29., 13.417377892591702}	{0.08, -28.9, 14.434036756195974}	{0.08, -28.8, 14.557123729626326}	{0.08, -28.7, 14.557123729626326}	{0.08, -28.6, 14.557123729626326}	{0.08, -28.5, 14.557123729626326}	{0.08, -28.4, 14.557123729626326}	{0.08, -28.3, 14.557123729626326}	{0.08, -28.2, 14.557123729626326}	{0.08, -28.1, 14.557123729626326}	{0.08, -28., 14.557123729626326}	{0.08, -27.9, 14.557123729626326}	{0.08, -27.8, 14.473467961619336}	{0.08, -27.7, 14.285963547927125}	{0.08, -27.6, 14.09846000903824}	{0.08, -27.5, 13.910957817284697}	{0.08, -27.4, 13.90686689768432}	{0.08, -27.3, 13.98113424053746}	{0.08, -27.2, 13.98113424053746}	{0.08, -27.1, 13.98113424053746}	{0.08, -27., 13.98113424053746}	{0.08, -26.9, 13.98113424053746}	{0.08, -26.8, 13.98113424053746}	{0.08, -26.7, 13.98113424053746}	{0.08, -26.6, 13.98113424053746}	{0.08, -26.5, 13.98113424053746}	{0.08, -26.4, 13.98113424053746}	{0.08, -26.3, 13.98113424053746}	{0.08, -26.2, 13.98113424053746}	{0.08, -26.1, 13.98113424053746}	{0.08, -26., 13.98113424053746}	{0.08, -25.9, 13.98113424053746}	{0.08, -25.8, 13.98113424053746}	{0.08, -25.7, 13.98113424053746}	{0.08, -25.6, 13.98113424053746}	{0.08, -25.5, 13.98113424053746}	{0.08, -25.4, 13.98113424053746}	{0.08, -25.3, 13.98113424053746}	{0.08, -25.2, 13.98113424053746}	{0.08, -25.1, 13.98113424053746}	{0.08, -25., 13.98113424053746}	{0.08, -24.9, 13.98113424053746}	{0.08, -24.799999999999997, 13.98113424053746}	{0.08, -24.7, 13.98113424053746}	{0.08, -24.6, 13.98113424053746}	{0.08, -24.5, 13.98113424053746}	{0.08, -24.4, 13.98113424053746}	{0.08, -24.299999999999997, 13.98113424053746}	{0.08, -24.2, 13.98113424053746}	{0.08, -24.1, 13.98113424053746}	{0.08, -24., 13.98113424053746}
{0.1, -33., 3.330873264248732}	{0.1, -32.9, 4.225928942992036}	{0.1, -32.8, 5.299868924220725}	{0.1, -32.7, 6.050787765233862}	{0.1, -32.6, 6.801716261207795}	{0.1, -32.5, 7.552647451455991}	{0.1, -32.4, 8.311494192877108}	{0.1, -32.3, 8.999659578155311}	{0.1, -32.2, 9.593463365468102}	{0.1, -32.1, 10.190552557348559}	{0.1, -32., 10.706017820059936}	{0.1, -31.9, 11.20524813715106}	{0.1, -31.8, 11.56015988963671}	{0.1, -31.7, 11.892907987212471}	{0.1, -31.6, 12.218523292857343}	{0.1, -31.5, 12.475154181313362}	{0.1, -31.4, 12.674845773967526}	{0.1, -31.3, 12.804122071016323}	{0.1, -31.2, 12.954249393280952}	{0.1, -31.1, 13.09141350778603}	{0.1, -31., 13.197593747610568}	{0.1, -30.9, 13.272779484144706}	{0.1, -30.8, 13.298645785863995}	{0.1, -30.7, 13.32538247406493}	{0.1, -30.6, 13.3413058975715}	{0.1, -30.5, 13.357229494795684}	{0.1, -30.4, 13.451949840658433}	{0.1, -30.3, 13.509552814186923}	{0.1, -30.2, 13.542196316814582}	{0.1, -30.1, 13.574839995590857}	{0.1, -30., 13.601674358355531}	{0.1, -29.9, 13.594247390325435}	{0.1, -29.8, 13.534828167781907}	{0.1, -29.7, 13.475411489583463}	{0.1, -29.6, 13.42847469689688}	{0.1, -29.5, 13.426159681001753}	{0.1, -29.4, 13.481109409952023}	{0.1, -29.3, 13.55348334985971}	{0.1, -29.2, 13.625857967392067}	{0.1, -29.1, 13.69823315853662}	{0.1, -29., 14.116649026753299}	{0.1, -28.9, 14.57712355998585}	{0.1, -28.8, 14.57712355998585}	{0.1, -28.7, 14.57712355998585}	{0.1, -28.6, 14.57712355998585}	{0.1, -28.5, 14.57712355998585}	{0.1, -28.4, 14.57712355998585}	{0.1, -28.3, 14.57712355998585}	{0.1, -28.2, 14.57712355998585}	{0.1, -28.1, 14.57712355998585}	{0.1, -28., 14.57712355998585}	{0.1, -27.9, 14.57712355998585}	{0.1, -27.8, 14.54048835935871}	{0.1, -27.7, 14.352983679755523}	{0.1, -27.6, 14.16547973138115}	{0.1, -27.5, 13.97797690904973}	{0.1, -27.4, 13.987934670442467}	{0.1, -27.3, 14.020476311078685}	{0.1, -27.2, 14.020476311078685}	{0.1, -27.1, 14.020476311078685}	{0.1, -27., 14.020476311078685}	{0.1, -26.9, 14.020476311078685}	{0.1, -26.8, 14.020476311078685}	{0.1, -26.7, 14.020476311078685}	{0.1, -26.6, 14.020476311078685}	{0.1, -26.5, 14.020476311078685}	{0.1, -26.4, 14.020476311078685}	{0.1, -26.3, 14.020476311078685}	{0.1, -26.2, 14.020476311078685}	{0.1, -26.1, 14.020476311078685}	{0.1, -26., 14.020476311078685}	{0.1, -25.9, 14.020476311078685}	{0.1, -25.8, 14.020476311078685}	{0.1, -25.7, 14.020476311078685}	{0.1, -25.6, 14.020476311078685}	{0.1, -25.5, 14.020476311078685}	{0.1, -25.4, 14.020476311078685}	{0.1, -25.3, 14.020476311078685}	{0.1, -25.2, 14.020476311078685}	{0.1, -25.1, 14.020476311078685}	{0.1, -25., 14.020476311078685}	{0.1, -24.9, 14.020476311078685}	{0.1, -24.799999999999997, 14.020476311078685}	{0.1, -24.7, 14.020476311078685}	{0.1, -24.6, 14.020476311078685}	{0.1, -24.5, 14.020476311078685}	{0.1, -24.4, 14.020476311078685}	{0.1, -24.299999999999997, 14.020476311078685}	{0.1, -24.2, 14.020476311078685}	{0.1, -24.1, 14.020476311078685}	{0.1, -24., 14.020476311078685}
{0.12, -33., 3.826861653243835}	{0.12, -32.9, 4.722373916206278}	{0.12, -32.8, 5.618061211508759}	{0.12, -32.7, 6.565294568108985}	{0.12, -32.6, 7.3162258278780925}	{0.12, -32.5, 8.0671579080676}	{0.12, -32.4, 8.820466116536931}	{0.12, -32.3, 9.562627389585462}	{0.12, -32.2, 10.236069001127225}	{0.12, -32.1, 10.79858596058289}	{0.12, -32., 11.360747140213515}	{0.12, -31.9, 11.846766702553422}	{0.12, -31.8, 12.176306233940798}	{0.12, -31.7, 12.507838452438808}	{0.12, -31.6, 12.835310717266308}	{0.12, -31.5, 13.128945500447454}	{0.12, -31.4, 13.233805909609357}	{0.12, -31.3, 13.406371318002506}	{0.12, -31.2, 13.589569571648115}	{0.12, -31.1, 13.728261087551084}	{0.12, -31., 13.8255475361742}	{0.12, -30.9, 13.911162974883597}	{0.12, -30.8, 13.934576080922454}	{0.12, -30.7, 13.947377617424722}	{0.12, -30.6, 13.961789484581605}	{0.12, -30.5, 13.977712325464129}	{0.12, -30.4, 14.023803110206178}	{0.12, -30.3, 14.080747053016122}	{0.12, -30.2, 14.107141874014678}	{0.12, -30.1, 14.11947025758282}	{0.12, -30., 14.126452351864133}	{0.12, -29.9, 14.133434581635399}	{0.12, -29.8, 14.14041697925775}	{0.12, -29.7, 14.095753985656943}	{0.12, -29.6, 14.051189876138327}	{0.12, -29.5, 14.052912642506975}	{0.12, -29.4, 14.052144081811543}	{0.12, -29.3, 14.072857913745926}	{0.12, -29.2, 14.288728117389653}	{0.12, -29.1, 14.41113303597039}	{0.12, -29., 14.597123401786543}	{0.12, -28.9, 14.597123401786543}	{0.12, -28.8, 14.597123401786543}	{0.12, -28.7, 14.597123401786543}	{0.12, -28.6, 14.597123401786543}	{0.12, -28.5, 14.597123401786543}	{0.12, -28.4, 14.597123401786543}	{0.12, -28.3, 14.597123401786543}	{0.12, -28.2, 14.597123401786543}	{0.12, -28.1, 14.597123401786543}	{0.12, -28., 14.597123401786543}	{0.12, -27.9, 14.597123401786543}	{0.12, -27.8, 14.597123401786543}	{0.12, -27.7, 14.423311968676732}	{0.12, -27.6, 14.23580766464423}	{0.12, -27.5, 14.048304294623923}	{0.12, -27.4, 14.060730088115072}	{0.12, -27.3, 14.060730088115072}	{0.12, -27.2, 14.060730088115072}	{0.12, -27.1, 14.060730088115072}	{0.12, -27., 14.060730088115072}	{0.12, -26.9, 14.060730088115072}	{0.12, -26.8, 14.060730088115072}	{0.12, -26.7, 14.060730088115072}	{0.12, -26.6, 14.060730088115072}	{0.12, -26.5, 14.060730088115072}	{0.12, -26.4, 14.060730088115072}	{0.12, -26.3, 14.060730088115072}	{0.12, -26.2, 14.060730088115072}	{0.12, -26.1, 14.060730088115072}	{0.12, -26., 14.060730088115072}	{0.12, -25.9, 14.060730088115072}	{0.12, -25.8, 14.060730088115072}	{0.12, -25.7, 14.060730088115072}	{0.12, -25.6, 14.060730088115072}	{0.12, -25.5, 14.060730088115072}	{0.12, -25.4, 14.060730088115072}	{0.12, -25.3, 14.060730088115072}	{0.12, -25.2, 14.060730088115072}	{0.12, -25.1, 14.060730088115072}	{0.12, -25., 14.060730088115072}	{0.12, -24.9, 14.060730088115072}	{0.12, -24.799999999999997, 14.060730088115072}	{0.12, -24.7, 14.060730088115072}	{0.12, -24.6, 14.060730088115072}	{0.12, -24.5, 14.060730088115072}	{0.12, -24.4, 14.060730088115072}	{0.12, -24.299999999999997, 14.060730088115072}	{0.12, -24.2, 14.060730088115072}	{0.12, -24.1, 14.060730088115072}	{0.12, -24., 14.060730088115072}
{0.14, -33., 4.340257230959086}	{0.14, -32.9, 5.235917403848197}	{0.14, -32.8, 6.131631098836135}	{0.14, -32.7, 7.098558118221261}	{0.14, -32.6, 7.849490234869902}	{0.14, -32.5, 8.600422590736025}	{0.14, -32.4, 9.365104337917437}	{0.14, -32.3, 10.172284210727446}	{0.14, -32.2, 10.868396152352323}	{0.14, -32.1, 11.452606776432916}	{0.14, -32., 12.005813287159906}	{0.14, -31.9, 12.499800201496976}	{0.14, -31.8, 12.829179352698738}	{0.14, -31.7, 13.116523275094853}	{0.14, -31.6, 13.445644143671093}	{0.14, -31.5, 13.761662980210051}	{0.14, -31.4, 13.851754219311566}	{0.14, -31.3, 14.009179239375637}	{0.14, -31.2, 13.817434164519598}	{0.14, -31.1, 13.890347049523179}	{0.14, -31., 14.2509199681637}	{0.14, -30.9, 14.578518289499739}	{0.14, -30.8, 14.591988726001984}	{0.14, -30.7, 14.604790135829518}	{0.14, -30.6, 14.617121487580645}	{0.14, -30.5, 14.61712154787425}	{0.14, -30.4, 14.617121623779392}	{0.14, -30.3, 14.617121719338282}	{0.14, -30.2, 14.617121839639768}	{0.14, -30.1, 14.61712199109032}	{0.14, -30., 14.61712218175519}	{0.14, -29.9, 14.617122421787926}	{0.14, -29.8, 14.617122723971045}	{0.14, -29.7, 14.617123104396754}	{0.14, -29.6, 14.617123254262363}	{0.14, -29.5, 14.617123254262363}	{0.14, -29.4, 14.617123254262363}	{0.14, -29.3, 14.617123254262363}	{0.14, -29.2, 14.617123254262363}	{0.14, -29.1, 14.617123254262363}	{0.14, -29., 14.617123254262363}	{0.14, -28.9, 14.617123254262363}	{0.14, -28.8, 14.617123254262363}	{0.14, -28.7, 14.617123254262363}	{0.14, -28.6, 14.617123254262363}	{0.14, -28.5, 14.617123254262363}	{0.14, -28.4, 14.617123254262363}	{0.14, -28.3, 14.617123254262363}	{0.14, -28.2, 14.617123254262363}	{0.14, -28.1, 14.617123254262363}	{0.14, -28., 14.617123254262363}	{0.14, -27.9, 14.617123254262363}	{0.14, -27.8, 14.617123254262363}	{0.14, -27.7, 14.497148864646741}	{0.14, -27.6, 14.30964425393517}	{0.14, -27.5, 14.12214041164942}	{0.14, -27.4, 14.10193852717825}	{0.14, -27.3, 14.10193852717825}	{0.14, -27.2, 14.10193852717825}	{0.14, -27.1, 14.10193852717825}	{0.14, -27., 14.10193852717825}	{0.14, -26.9, 14.10193852717825}	{0.14, -26.8, 14.10193852717825}	{0.14, -26.7, 14.10193852717825}	{0.14, -26.6, 14.10193852717825}	{0.14, -26.5, 14.10193852717825}	{0.14, -26.4, 14.10193852717825}	{0.14, -26.3, 14.10193852717825}	{0.14, -26.2, 14.10193852717825}	{0.14, -26.1, 14.10193852717825}	{0.14, -26., 14.10193852717825}	{0.14, -25.9, 14.10193852717825}	{0.14, -25.8, 14.10193852717825}	{0.14, -25.7, 14.10193852717825}	{0.14, -25.6, 14.10193852717825}	{0.14, -25.5, 14.10193852717825}	{0.14, -25.4, 14.10193852717825}	{0.14, -25.3, 14.10193852717825}	{0.14, -25.2, 14.10193852717825}	{0.14, -25.1, 14.10193852717825}	{0.14, -25., 14.10193852717825}	{0.14, -24.9, 14.10193852717825}	{0.14, -24.799999999999997, 14.10193852717825}	{0.14, -24.7, 14.10193852717825}	{0.14, -24.6, 14.10193852717825}	{0.14, -24.5, 14.10193852717825}	{0.14, -24.4, 14.10193852717825}	{0.14, -24.299999999999997, 14.10193852717825}	{0.14, -24.2, 14.10193852717825}	{0.14, -24.1, 14.10193852717825}	{0.14, -24., 14.10193852717825}
{0.16, -33., 4.871393922259135}	{0.16, -32.9, 5.767100111970099}	{0.16, -32.8, 6.6628220124076885}	{0.16, -32.7, 7.558546658459697}	{0.16, -32.6, 8.40221186005708}	{0.16, -32.5, 9.197563488749292}	{0.16, -32.4, 10.098712716967587}	{0.16, -32.3, 10.80548034291444}	{0.16, -32.2, 11.490586717487558}	{0.16, -32.1, 12.123650377381702}	{0.16, -32., 12.654601911207159}	{0.16, -31.9, 13.15766002137162}	{0.16, -31.8, 13.459784551181418}	{0.16, -31.7, 13.744590730314403}	{0.16, -31.6, 14.0611803105133}	{0.16, -31.5, 14.328689850559478}	{0.16, -31.4, 14.329843375693594}	{0.16, -31.3, 14.138098187205124}	{0.16, -31.2, 13.946353062671548}	{0.16, -31.1, 13.975788309357862}	{0.16, -31., 14.336361263251517}	{0.16, -30.9, 14.637121363397444}	{0.16, -30.8, 14.63712139153688}	{0.16, -30.7, 14.637121426962326}	{0.16, -30.6, 14.637121471560318}	{0.16, -30.5, 14.637121527705856}	{0.16, -30.4, 14.637121598388891}	{0.16, -30.3, 14.637121687373543}	{0.16, -30.2, 14.637121799398557}	{0.16, -30.1, 14.637121940429653}	{0.16, -30., 14.637122117977217}	{0.16, -29.9, 14.637122341496257}	{0.16, -29.8, 14.63712262288989}	{0.16, -29.7, 14.637122977143227}	{0.16, -29.6, 14.63712311669845}	{0.16, -29.5, 14.63712311669845}	{0.16, -29.4, 14.63712311669845}	{0.16, -29.3, 14.63712311669845}	{0.16, -29.2, 14.63712311669845}	{0.16, -29.1, 14.63712311669845}	{0.16, -29., 14.63712311669845}	{0.16, -28.9, 14.63712311669845}	{0.16, -28.8, 14.63712311669845}	{0.16, -28.7, 14.63712311669845}	{0.16, -28.6, 14.63712311669845}	{0.16, -28.5, 14.63712311669845}	{0.16, -28.4, 14.63712311669845}	{0.16, -28.3, 14.63712311669845}	{0.16, -28.2, 14.63712311669845}	{0.16, -28.1, 14.63712311669845}	{0.16, -28., 14.63712311669845}	{0.16, -27.9, 14.63712311669845}	{0.16, -27.8, 14.63712311669845}	{0.16, -27.7, 14.574704832341785}	{0.16, -27.6, 14.387199959227795}	{0.16, -27.5, 14.19969571285904}	{0.16, -27.4, 14.14414660907139}	{0.16, -27.3, 14.14414660907139}	{0.16, -27.2, 14.14414660907139}	{0.16, -27.1, 14.14414660907139}	{0.16, -27., 14.14414660907139}	{0.16, -26.9, 14.14414660907139}	{0.16, -26.8, 14.14414660907139}	{0.16, -26.7, 14.14414660907139}	{0.16, -26.6, 14.14414660907139}	{0.16, -26.5, 14.14414660907139}	{0.16, -26.4, 14.14414660907139}	{0.16, -26.3, 14.14414660907139}	{0.16, -26.2, 14.14414660907139}	{0.16, -26.1, 14.14414660907139}	{0.16, -26., 14.14414660907139}	{0.16, -25.9, 14.14414660907139}	{0.16, -25.8, 14.14414660907139}	{0.16, -25.7, 14.14414660907139}	{0.16, -25.6, 14.14414660907139}	{0.16, -25.5, 14.14414660907139}	{0.16, -25.4, 14.14414660907139}	{0.16, -25.3, 14.14414660907139}	{0.16, -25.2, 14.14414660907139}	{0.16, -25.1, 14.14414660907139}	{0.16, -25., 14.14414660907139}	{0.16, -24.9, 14.14414660907139}	{0.16, -24.799999999999997, 14.14414660907139}	{0.16, -24.7, 14.14414660907139}	{0.16, -24.6, 14.14414660907139}	{0.16, -24.5, 14.14414660907139}	{0.16, -24.4, 14.14414660907139}	{0.16, -24.299999999999997, 14.14414660907139}	{0.16, -24.2, 14.14414660907139}	{0.16, -24.1, 14.14414660907139}	{0.16, -24., 14.14414660907139}
{0.18, -33., 5.420798861795278}	{0.18, -32.9, 6.316518788418706}	{0.18, -32.8, 7.212243136371317}	{0.18, -32.7, 8.107968256446958}	{0.18, -32.6, 9.027826781214728}	{0.18, -32.5, 9.959472043778462}	{0.18, -32.4, 10.780306102093736}	{0.18, -32.3, 11.460535704823556}	{0.18, -32.2, 12.171620145508282}	{0.18, -32.1, 12.798115828587129}	{0.18, -32., 13.283487684294176}	{0.18, -31.9, 13.786656071327966}	{0.18, -31.8, 14.082654022043332}	{0.18, -31.7, 14.39924363627444}	{0.18, -31.6, 14.657121274909926}	{0.18, -31.5, 14.656895858428811}	{0.18, -31.4, 14.465150627515733}	{0.18, -31.3, 14.273405419927718}	{0.18, -31.2, 14.081660258003046}	{0.18, -31.1, 14.06195359107305}	{0.18, -31., 14.422526573402953}	{0.18, -30.9, 14.657121355910675}	{0.18, -30.8, 14.657121382111596}	{0.18, -30.7, 14.657121415096599}	{0.18, -30.6, 14.657121456622253}	{0.18, -30.5, 14.657121508899948}	{0.18, -30.4, 14.65712157471366}	{0.18, -30.3, 14.657121657568199}	{0.18, -30.2, 14.65712176187586}	{0.18, -30.1, 14.657121893191391}	{0.18, -30., 14.657122058507793}	{0.18, -29.9, 14.657122266628726}	{0.18, -29.8, 14.657122528637311}	{0.18, -29.7, 14.657122858486353}	{0.18, -29.6, 14.657122988427709}	{0.18, -29.5, 14.657122988427709}	{0.18, -29.4, 14.657122988427709}	{0.18, -29.3, 14.657122988427709}	{0.18, -29.2, 14.657122988427709}	{0.18, -29.1, 14.657122988427709}	{0.18, -29., 14.657122988427709}	{0.18, -28.9, 14.657122988427709}	{0.18, -28.8, 14.657122988427709}	{0.18, -28.7, 14.657122988427709}	{0.18, -28.6, 14.657122988427709}	{0.18, -28.5, 14.657122988427709}	{0.18, -28.4, 14.657122988427709}	{0.18, -28.3, 14.657122988427709}	{0.18, -28.2, 14.657122988427709}	{0.18, -28.1, 14.657122988427709}	{0.18, -28., 14.657122988427709}	{0.18, -27.9, 14.657122988427709}	{0.18, -27.8, 14.657122988427709}	{0.18, -27.7, 14.6562007554549}	{0.18, -27.6, 14.46869565967753}	{0.18, -27.5, 14.281191070420867}	{0.18, -27.4, 14.224469449350964}	{0.18, -27.3, 14.224469449350964}	{0.18, -27.2, 14.224469449350964}	{0.18, -27.1, 14.224469449350964}	{0.18, -27., 14.224469449350964}	{0.18, -26.9, 14.224469449350964}	{0.18, -26.8, 14.224469449350964}	{0.18, -26.7, 14.224469449350964}	{0.18, -26.6, 14.224469449350964}	{0.18, -26.5, 14.224469449350964}	{0.18, -26.4, 14.224469449350964}	{0.18, -26.3, 14.224469449350964}	{0.18, -26.2, 14.224469449350964}	{0.18, -26.1, 14.224469449350964}	{0.18, -26., 14.224469449350964}	{0.18, -25.9, 14.224469449350964}	{0.18, -25.8, 14.224469449350964}	{0.18, -25.7, 14.224469449350964}	{0.18, -25.6, 14.224469449350964}	{0.18, -25.5, 14.224469449350964}	{0.18, -25.4, 14.224469449350964}	{0.18, -25.3, 14.224469449350964}	{0.18, -25.2, 14.224469449350964}	{0.18, -25.1, 14.224469449350964}	{0.18, -25., 14.224469449350964}	{0.18, -24.9, 14.224469449350964}	{0.18, -24.799999999999997, 14.224469449350964}	{0.18, -24.7, 14.224469449350964}	{0.18, -24.6, 14.224469449350964}	{0.18, -24.5, 14.224469449350964}	{0.18, -24.4, 14.224469449350964}	{0.18, -24.299999999999997, 14.224469449350964}	{0.18, -24.2, 14.224469449350964}	{0.18, -24.1, 14.224469449350964}	{0.18, -24., 14.224469449350964}
{0.2, -33., 5.989083670605131}	{0.2, -32.9, 6.88480752699139}	{0.2, -32.8, 7.780532574567557}	{0.2, -32.7, 8.676257830017152}	{0.2, -32.6, 9.614488592763452}	{0.2, -32.5, 10.599179754012065}	{0.2, -32.4, 11.45585633603238}	{0.2, -32.3, 12.183214899267789}	{0.2, -32.2, 12.888237416417727}	{0.2, -32.1, 13.440590289216475}	{0.2, -32., 13.917041716199234}	{0.2, -31.9, 14.3934931776211}	{0.2, -31.8, 14.677121266580041}	{0.2, -31.7, 14.677121269650995}	{0.2, -31.6, 14.677121273517095}	{0.2, -31.5, 14.677121278384227}	{0.2, -31.4, 14.607194318601959}	{0.2, -31.3, 14.415449096849574}	{0.2, -31.2, 14.223703907195386}	{0.2, -31.1, 14.148788457580482}	{0.2, -31., 14.509361462795075}	{0.2, -30.9, 14.677121348929987}	{0.2, -30.8, 14.67712137332343}	{0.2, -30.7, 14.677121404032954}	{0.2, -30.6, 14.677121442693952}	{0.2, -30.5, 14.67712149136526}	{0.2, -30.4, 14.677121552638797}	{0.2, -30.3, 14.677121629777599}	{0.2, -30.2, 14.677121726889576}	{0.2, -30.1, 14.67712184914628}	{0.2, -30., 14.677122003058305}	{0.2, -29.9, 14.677122196821987}	{0.2, -29.8, 14.677122440755886}	{0.2, -29.7, 14.677122747850275}	{0.2, -29.6, 14.677122868827622}	{0.2, -29.5, 14.677122868827622}	{0.2, -29.4, 14.677122868827622}	{0.2, -29.3, 14.677122868827622}	{0.2, -29.2, 14.677122868827622}	{0.2, -29.1, 14.677122868827622}	{0.2, -29., 14.677122868827622}	{0.2, -28.9, 14.677122868827622}	{0.2, -28.8, 14.677122868827622}	{0.2, -28.7, 14.677122868827622}	{0.2, -28.6, 14.677122868827622}	{0.2, -28.5, 14.677122868827622}	{0.2, -28.4, 14.677122868827622}	{0.2, -28.3, 14.677122868827622}	{0.2, -28.2, 14.677122868827622}	{0.2, -28.1, 14.677122868827622}	{0.2, -28., 14.677122868827622}	{0.2, -27.9, 14.677122868827622}	{0.2, -27.8, 14.677122868827622}	{0.2, -27.7, 14.677122868827622}	{0.2, -27.6, 14.554363074703232}	{0.2, -27.5, 14.366858197053068}	{0.2, -27.4, 14.352029471830726}	{0.2, -27.3, 14.352029471830726}	{0.2, -27.2, 14.352029471830726}	{0.2, -27.1, 14.352029471830726}	{0.2, -27., 14.352029471830726}	{0.2, -26.9, 14.352029471830726}	{0.2, -26.8, 14.352029471830726}	{0.2, -26.7, 14.352029471830726}	{0.2, -26.6, 14.352029471830726}	{0.2, -26.5, 14.352029471830726}	{0.2, -26.4, 14.352029471830726}	{0.2, -26.3, 14.352029471830726}	{0.2, -26.2, 14.352029471830726}	{0.2, -26.1, 14.352029471830726}	{0.2, -26., 14.352029471830726}	{0.2, -25.9, 14.352029471830726}	{0.2, -25.8, 14.352029471830726}	{0.2, -25.7, 14.352029471830726}	{0.2, -25.6, 14.352029471830726}	{0.2, -25.5, 14.352029471830726}	{0.2, -25.4, 14.352029471830726}	{0.2, -25.3, 14.352029471830726}	{0.2, -25.2, 14.352029471830726}	{0.2, -25.1, 14.352029471830726}	{0.2, -25., 14.352029471830726}	{0.2, -24.9, 14.352029471830726}	{0.2, -24.799999999999997, 14.352029471830726}	{0.2, -24.7, 14.352029471830726}	{0.2, -24.6, 14.352029471830726}	{0.2, -24.5, 14.352029471830726}	{0.2, -24.4, 14.352029471830726}	{0.2, -24.299999999999997, 14.352029471830726}	{0.2, -24.2, 14.352029471830726}	{0.2, -24.1, 14.352029471830726}	{0.2, -24., 14.352029471830726}
{0.22, -33., 6.576907366451207}	{0.22, -32.9, 7.472632298627462}	{0.22, -32.8, 8.36835753757676}	{0.22, -32.7, 9.264082830020412}	{0.22, -32.6, 10.230453762486919}	{0.22, -32.5, 11.266532314257265}	{0.22, -32.4, 12.186384914817705}	{0.22, -32.3, 12.938120103116916}	{0.22, -32.2, 13.62747961372465}	{0.22, -32.1, 14.053983289590935}	{0.22, -32., 14.407691276761575}	{0.22, -31.9, 14.697121263489844}	{0.22, -31.8, 14.697121265760668}	{0.22, -31.7, 14.697121268619464}	{0.22, -31.6, 14.697121272218476}	{0.22, -31.5, 14.697121276749362}	{0.22, -31.4, 14.697121282453413}	{0.22, -31.3, 14.564594151662096}	{0.22, -31.2, 14.372848941763065}	{0.22, -31.1, 14.23623521947384}	{0.22, -31., 14.596808243064876}	{0.22, -30.9, 14.697121342421473}	{0.22, -30.8, 14.697121365129698}	{0.22, -30.7, 14.697121393717657}	{0.22, -30.6, 14.697121429707764}	{0.22, -30.5, 14.697121475016617}	{0.22, -30.4, 14.69712153205708}	{0.22, -30.3, 14.697121603866755}	{0.22, -30.2, 14.697121694269764}	{0.22, -30.1, 14.697121808080384}	{0.22, -30., 14.69712195135942}	{0.22, -29.9, 14.697122131736975}	{0.22, -29.8, 14.697122358818755}	{0.22, -29.7, 14.69712264469761}	{0.22, -29.6, 14.697122757317274}	{0.22, -29.5, 14.697122757317274}	{0.22, -29.4, 14.697122757317274}	{0.22, -29.3, 14.697122757317274}	{0.22, -29.2, 14.697122757317274}	{0.22, -29.1, 14.697122757317274}	{0.22, -29., 14.697122757317274}	{0.22, -28.9, 14.697122757317274}	{0.22, -28.8, 14.697122757317274}	{0.22, -28.7, 14.697122757317274}	{0.22, -28.6, 14.697122757317274}	{0.22, -28.5, 14.697122757317274}	{0.22, -28.4, 14.697122757317274}	{0.22, -28.3, 14.697122757317274}	{0.22, -28.2, 14.697122757317274}	{0.22, -28.1, 14.697122757317274}	{0.22, -28., 14.697122757317274}	{0.22, -27.9, 14.697122757317274}	{0.22, -27.8, 14.697122757317274}	{0.22, -27.7, 14.697122757317274}	{0.22, -27.6, 14.644445202968337}	{0.22, -27.5, 14.484659023919388}	{0.22, -27.4, 14.484659023919388}	{0.22, -27.3, 14.484659023919388}	{0.22, -27.2, 14.484659023919388}	{0.22, -27.1, 14.484659023919388}	{0.22, -27., 14.484659023919388}	{0.22, -26.9, 14.484659023919388}	{0.22, -26.8, 14.484659023919388}	{0.22, -26.7, 14.484659023919388}	{0.22, -26.6, 14.484659023919388}	{0.22, -26.5, 14.484659023919388}	{0.22, -26.4, 14.484659023919388}	{0.22, -26.3, 14.484659023919388}	{0.22, -26.2, 14.484659023919388}	{0.22, -26.1, 14.484659023919388}	{0.22, -26., 14.484659023919388}	{0.22, -25.9, 14.484659023919388}	{0.22, -25.8, 14.484659023919388}	{0.22, -25.7, 14.484659023919388}	{0.22, -25.6, 14.484659023919388}	{0.22, -25.5, 14.484659023919388}	{0.22, -25.4, 14.484659023919388}	{0.22, -25.3, 14.484659023919388}	{0.22, -25.2, 14.484659023919388}	{0.22, -25.1, 14.484659023919388}	{0.22, -25., 14.484659023919388}	{0.22, -24.9, 14.484659023919388}	{0.22, -24.799999999999997, 14.484659023919388}	{0.22, -24.7, 14.484659023919388}	{0.22, -24.6, 14.484659023919388}	{0.22, -24.5, 14.484659023919388}	{0.22, -24.4, 14.484659023919388}	{0.22, -24.299999999999997, 14.484659023919388}	{0.22, -24.2, 14.484659023919388}	{0.22, -24.1, 14.484659023919388}	{0.22, -24., 14.484659023919388}
{0.24, -33., 6.459365758339047}	{0.24, -32.9, 8.080690268335243}	{0.24, -32.8, 8.9764155573001}	{0.24, -32.7, 9.996736679456315}	{0.24, -32.6, 11.071967254207038}	{0.24, -32.5, 11.977703265062997}	{0.24, -32.4, 12.857148272873088}	{0.24, -32.3, 13.601383391318208}	{0.24, -32.2, 13.967358537789336}	{0.24, -32.1, 14.321066525550757}	{0.24, -32., 14.674774517813503}	{0.24, -31.9, 14.717121262883046}	{0.24, -31.8, 14.717121264996754}	{0.24, -31.7, 14.717121267657754}	{0.24, -31.6, 14.717121271007754}	{0.24, -31.5, 14.717121275225155}	{0.24, -31.4, 14.717121280534549}	{0.24, -31.3, 14.717121287218678}	{0.24, -31.2, 14.529477783285623}	{0.24, -31.1, 14.337732588376067}	{0.24, -31., 14.68480596137533}	{0.24, -30.9, 14.717121336353493}	{0.24, -30.8, 14.717121357490564}	{0.24, -30.7, 14.717121384100558}	{0.24, -30.6, 14.717121417600554}	{0.24, -30.5, 14.717121459774546}	{0.24, -30.4, 14.71712151286845}	{0.24, -30.3, 14.717121579709708}	{0.24, -30.2, 14.71712166385785}	{0.24, -30.1, 14.71712176979406}	{0.24, -30., 14.71712190315981}	{0.24, -29.9, 14.717122071057286}	{0.24, -29.8, 14.71712228242759}	{0.24, -29.7, 14.717122548526893}	{0.24, -29.6, 14.717122653354567}	{0.24, -29.5, 14.717122653354567}	{0.24, -29.4, 14.717122653354567}	{0.24, -29.3, 14.717122653354567}	{0.24, -29.2, 14.717122653354567}	{0.24, -29.1, 14.717122653354567}	{0.24, -29., 14.717122653354567}	{0.24, -28.9, 14.717122653354567}	{0.24, -28.8, 14.717122653354567}	{0.24, -28.7, 14.717122653354567}	{0.24, -28.6, 14.717122653354567}	{0.24, -28.5, 14.717122653354567}	{0.24, -28.4, 14.717122653354567}	{0.24, -28.3, 14.717122653354567}	{0.24, -28.2, 14.717122653354567}	{0.24, -28.1, 14.717122653354567}	{0.24, -28., 14.717122653354567}	{0.24, -27.9, 14.717122653354567}	{0.24, -27.8, 14.717122653354567}	{0.24, -27.7, 14.717122653354567}	{0.24, -27.6, 14.717122653354567}	{0.24, -27.5, 14.622596937846046}	{0.24, -27.4, 14.622596937846046}	{0.24, -27.3, 14.622596937846046}	{0.24, -27.2, 14.622596937846046}	{0.24, -27.1, 14.622596937846046}	{0.24, -27., 14.622596937846046}	{0.24, -26.9, 14.622596937846046}	{0.24, -26.8, 14.622596937846046}	{0.24, -26.7, 14.622596937846046}	{0.24, -26.6, 14.622596937846046}	{0.24, -26.5, 14.622596937846046}	{0.24, -26.4, 14.622596937846046}	{0.24, -26.3, 14.622596937846046}	{0.24, -26.2, 14.622596937846046}	{0.24, -26.1, 14.622596937846046}	{0.24, -26., 14.622596937846046}	{0.24, -25.9, 14.622596937846046}	{0.24, -25.8, 14.622596937846046}	{0.24, -25.7, 14.622596937846046}	{0.24, -25.6, 14.622596937846046}	{0.24, -25.5, 14.622596937846046}	{0.24, -25.4, 14.622596937846046}	{0.24, -25.3, 14.622596937846046}	{0.24, -25.2, 14.622596937846046}	{0.24, -25.1, 14.622596937846046}	{0.24, -25., 14.622596937846046}	{0.24, -24.9, 14.622596937846046}	{0.24, -24.799999999999997, 14.622596937846046}	{0.24, -24.7, 14.622596937846046}	{0.24, -24.6, 14.622596937846046}	{0.24, -24.5, 14.622596937846046}	{0.24, -24.4, 14.622596937846046}	{0.24, -24.299999999999997, 14.622596937846046}	{0.24, -24.2, 14.622596937846046}	{0.24, -24.1, 14.622596937846046}	{0.24, -24., 14.622596937846046}
{0.26, -33., 7.216781700517626}	{0.26, -32.9, 8.579763266903077}	{0.26, -32.8, 9.802305476929874}	{0.26, -32.7, 10.869762041589574}	{0.26, -32.6, 11.796222285842276}	{0.26, -32.5, 12.666575256925242}	{0.26, -32.4, 13.549668995636198}	{0.26, -32.3, 14.167850009098439}	{0.26, -32.2, 14.243420269009343}	{0.26, -32.1, 14.597128261693719}	{0.26, -32., 14.73712126075472}	{0.26, -31.9, 14.737121262317348}	{0.26, -31.8, 14.737121264284584}	{0.26, -31.7, 14.737121266761184}	{0.26, -31.6, 14.73712126987904}	{0.26, -31.5, 14.737121273804188}	{0.26, -31.4, 14.737121278745656}	{0.26, -31.3, 14.737121284966596}	{0.26, -31.2, 14.69399109108833}	{0.26, -31.1, 14.50224587609521}	{0.26, -31., 14.737121315070228}	{0.26, -30.9, 14.737121330696523}	{0.26, -30.8, 14.73712135036886}	{0.26, -30.7, 14.737121375134864}	{0.26, -30.6, 14.737121406313413}	{0.26, -30.5, 14.73712144556488}	{0.26, -30.4, 14.737121494979542}	{0.26, -30.3, 14.737121557188908}	{0.26, -30.2, 14.737121635505849}	{0.26, -30.1, 14.737121734101015}	{0.26, -30., 14.737121858224944}	{0.26, -29.9, 14.73712201448766}	{0.26, -29.8, 14.737122211210684}	{0.26, -29.7, 14.737122458870173}	{0.26, -29.6, 14.737122556433633}	{0.26, -29.5, 14.737122556433633}	{0.26, -29.4, 14.737122556433633}	{0.26, -29.3, 14.737122556433633}	{0.26, -29.2, 14.737122556433633}	{0.26, -29.1, 14.737122556433633}	{0.26, -29., 14.737122556433633}	{0.26, -28.9, 14.737122556433633}	{0.26, -28.8, 14.737122556433633}	{0.26, -28.7, 14.737122556433633}	{0.26, -28.6, 14.737122556433633}	{0.26, -28.5, 14.737122556433633}	{0.26, -28.4, 14.737122556433633}	{0.26, -28.3, 14.737122556433633}	{0.26, -28.2, 14.737122556433633}	{0.26, -28.1, 14.737122556433633}	{0.26, -28., 14.737122556433633}	{0.26, -27.9, 14.737122556433633}	{0.26, -27.8, 14.737122556433633}	{0.26, -27.7, 14.737122556433633}	{0.26, -27.6, 14.737122556433633}	{0.26, -27.5, 14.737122556433633}	{0.26, -27.4, 14.737122556433633}	{0.26, -27.3, 14.737122556433633}	{0.26, -27.2, 14.737122556433633}	{0.26, -27.1, 14.737122556433633}	{0.26, -27., 14.737122556433633}	{0.26, -26.9, 14.737122556433633}	{0.26, -26.8, 14.737122556433633}	{0.26, -26.7, 14.737122556433633}	{0.26, -26.6, 14.737122556433633}	{0.26, -26.5, 14.737122556433633}	{0.26, -26.4, 14.737122556433633}	{0.26, -26.3, 14.737122556433633}	{0.26, -26.2, 14.737122556433633}	{0.26, -26.1, 14.737122556433633}	{0.26, -26., 14.737122556433633}	{0.26, -25.9, 14.737122556433633}	{0.26, -25.8, 14.737122556433633}	{0.26, -25.7, 14.737122556433633}	{0.26, -25.6, 14.737122556433633}	{0.26, -25.5, 14.737122556433633}	{0.26, -25.4, 14.737122556433633}	{0.26, -25.3, 14.737122556433633}	{0.26, -25.2, 14.737122556433633}	{0.26, -25.1, 14.737122556433633}	{0.26, -25., 14.737122556433633}	{0.26, -24.9, 14.737122556433633}	{0.26, -24.799999999999997, 14.737122556433633}	{0.26, -24.7, 14.737122556433633}	{0.26, -24.6, 14.737122556433633}	{0.26, -24.5, 14.737122556433633}	{0.26, -24.4, 14.737122556433633}	{0.26, -24.299999999999997, 14.737122556433633}	{0.26, -24.2, 14.737122556433633}	{0.26, -24.1, 14.737122556433633}	{0.26, -24., 14.737122556433633}
{0.28, -33., 7.998335634337006}	{0.28, -32.9, 9.361317281980114}	{0.28, -32.8, 10.569913167400134}	{0.28, -32.7, 11.71206122130645}	{0.28, -32.6, 12.686038848740566}	{0.28, -32.5, 13.479105224219301}	{0.28, -32.4, 14.103247321830034}	{0.28, -32.3, 14.679976324437058}	{0.28, -32.2, 14.528794917854308}	{0.28, -32.1, 14.757121259180742}	{0.28, -32., 14.757121260335829}	{0.28, -31.9, 14.757121261789997}	{0.28, -31.8, 14.757121263620686}	{0.28, -31.7, 14.757121265925388}	{0.28, -31.6, 14.757121268826834}	{0.28, -31.5, 14.75712127247954}	{0.28, -31.4, 14.757121277078024}	{0.28, -31.3, 14.757121282867171}	{0.28, -31.2, 14.757121290155277}	{0.28, -31.1, 14.675063315362463}	{0.28, -31., 14.757121310881324}	{0.28, -30.9, 14.757121325423006}	{0.28, -30.8, 14.757121343729896}	{0.28, -30.7, 14.757121366776904}	{0.28, -30.6, 14.757121395791366}	{0.28, -30.5, 14.757121432318407}	{0.28, -30.4, 14.757121478303224}	{0.28, -30.3, 14.75712153619467}	{0.28, -30.2, 14.757121609075673}	{0.28, -30.1, 14.757121700827401}	{0.28, -30., 14.757121816335957}	{0.28, -29.9, 14.757121961752569}	{0.28, -29.8, 14.75712214482117}	{0.28, -29.7, 14.75712237529077}	{0.28, -29.6, 14.757122466082414}	{0.28, -29.5, 14.757122466082414}	{0.28, -29.4, 14.757122466082414}	{0.28, -29.3, 14.757122466082414}	{0.28, -29.2, 14.757122466082414}	{0.28, -29.1, 14.757122466082414}	{0.28, -29., 14.757122466082414}	{0.28, -28.9, 14.757122466082414}	{0.28, -28.8, 14.757122466082414}	{0.28, -28.7, 14.757122466082414}	{0.28, -28.6, 14.757122466082414}	{0.28, -28.5, 14.757122466082414}	{0.28, -28.4, 14.757122466082414}	{0.28, -28.3, 14.757122466082414}	{0.28, -28.2, 14.757122466082414}	{0.28, -28.1, 14.757122466082414}	{0.28, -28., 14.757122466082414}	{0.28, -27.9, 14.757122466082414}	{0.28, -27.8, 14.757122466082414}	{0.28, -27.7, 14.757122466082414}	{0.28, -27.6, 14.757122466082414}	{0.28, -27.5, 14.757122466082414}	{0.28, -27.4, 14.757122466082414}	{0.28, -27.3, 14.757122466082414}	{0.28, -27.2, 14.757122466082414}	{0.28, -27.1, 14.757122466082414}	{0.28, -27., 14.757122466082414}	{0.28, -26.9, 14.757122466082414}	{0.28, -26.8, 14.757122466082414}	{0.28, -26.7, 14.757122466082414}	{0.28, -26.6, 14.757122466082414}	{0.28, -26.5, 14.757122466082414}	{0.28, -26.4, 14.757122466082414}	{0.28, -26.3, 14.757122466082414}	{0.28, -26.2, 14.757122466082414}	{0.28, -26.1, 14.757122466082414}	{0.28, -26., 14.757122466082414}	{0.28, -25.9, 14.757122466082414}	{0.28, -25.8, 14.757122466082414}	{0.28, -25.7, 14.757122466082414}	{0.28, -25.6, 14.757122466082414}	{0.28, -25.5, 14.757122466082414}	{0.28, -25.4, 14.757122466082414}	{0.28, -25.3, 14.757122466082414}	{0.28, -25.2, 14.757122466082414}	{0.28, -25.1, 14.757122466082414}	{0.28, -25., 14.757122466082414}	{0.28, -24.9, 14.757122466082414}	{0.28, -24.799999999999997, 14.757122466082414}	{0.28, -24.7, 14.757122466082414}	{0.28, -24.6, 14.757122466082414}	{0.28, -24.5, 14.757122466082414}	{0.28, -24.4, 14.757122466082414}	{0.28, -24.299999999999997, 14.757122466082414}	{0.28, -24.2, 14.757122466082414}	{0.28, -24.1, 14.757122466082414}	{0.28, -24., 14.757122466082414}
{0.3, -33., 8.804822482213636}	{0.3, -32.9, 10.167804143390143}	{0.3, -32.8, 11.34934152431435}	{0.3, -32.7, 12.575006478437478}	{0.3, -32.6, 13.350826832979955}	{0.3, -32.5, 13.985438976947488}	{0.3, -32.4, 14.350471056767875}	{0.3, -32.3, 14.556981121196145}	{0.3, -32.2, 14.767970095679019}	{0.3, -32.1, 14.76935023555975}	{0.3, -32., 14.77073037565933}	{0.3, -31.9, 14.772110516033548}	{0.3, -31.8, 14.773490656752417}	{0.3, -31.7, 14.7748707979038}	{0.3, -31.6, 14.776250939597958}	{0.3, -31.5, 14.777121271244754}	{0.3, -31.4, 14.77712127552352}	{0.3, -31.3, 14.777121280910167}	{0.3, -31.2, 14.777121287691553}	{0.3, -31.1, 14.777121296228813}	{0.3, -31., 14.777121306976587}	{0.3, -30.9, 14.777121320507232}	{0.3, -30.8, 14.777121337541303}	{0.3, -30.7, 14.777121358985928}	{0.3, -30.6, 14.77712138598311}	{0.3, -30.5, 14.777121419970547}	{0.3, -30.4, 14.777121462758188}	{0.3, -30.3, 14.777121516624634}	{0.3, -30.2, 14.77712158443846}	{0.3, -30.1, 14.77669063333178}	{0.3, -30., 14.775934327275099}	{0.3, -29.9, 14.775178049548915}	{0.3, -29.8, 14.774421807550857}	{0.3, -29.7, 14.77366561061022}	{0.3, -29.6, 14.77290928319218}	{0.3, -29.5, 14.772152870623298}	{0.3, -29.4, 14.771396458057875}	{0.3, -29.3, 14.77064004549592}	{0.3, -29.2, 14.770418373878684}	{0.3, -29.1, 14.77050113604849}	{0.3, -29., 14.770583898218332}	{0.3, -28.9, 14.770666660388219}	{0.3, -28.8, 14.770749422558149}	{0.3, -28.7, 14.77083218472812}	{0.3, -28.6, 14.770914946898131}	{0.3, -28.5, 14.770997709068183}	{0.3, -28.4, 14.771080471238278}	{0.3, -28.3, 14.771163233408414}	{0.3, -28.2, 14.771245995578592}	{0.3, -28.1, 14.771328757748812}	{0.3, -28., 14.771411519919072}	{0.3, -27.9, 14.771494282089375}	{0.3, -27.8, 14.771577044259718}	{0.3, -27.7, 14.771659806430101}	{0.3, -27.6, 14.771735232947188}	{0.3, -27.5, 14.771735232947188}	{0.3, -27.4, 14.771735232947188}	{0.3, -27.3, 14.771735232947188}	{0.3, -27.2, 14.771735232947188}	{0.3, -27.1, 14.771735232947188}	{0.3, -27., 14.771735232947188}	{0.3, -26.9, 14.771735232947188}	{0.3, -26.8, 14.771735232947188}	{0.3, -26.7, 14.771735232947188}	{0.3, -26.6, 14.771735232947188}	{0.3, -26.5, 14.771735232947188}	{0.3, -26.4, 14.771735232947188}	{0.3, -26.3, 14.771735232947188}	{0.3, -26.2, 14.771735232947188}	{0.3, -26.1, 14.771735232947188}	{0.3, -26., 14.771735232947188}	{0.3, -25.9, 14.771735232947188}	{0.3, -25.8, 14.771735232947188}	{0.3, -25.7, 14.771735232947188}	{0.3, -25.6, 14.771735232947188}	{0.3, -25.5, 14.771735232947188}	{0.3, -25.4, 14.771735232947188}	{0.3, -25.3, 14.771735232947188}	{0.3, -25.2, 14.771735232947188}	{0.3, -25.1, 14.771735232947188}	{0.3, -25., 14.771735232947188}	{0.3, -24.9, 14.771735232947188}	{0.3, -24.799999999999997, 14.771735232947188}	{0.3, -24.7, 14.771735232947188}	{0.3, -24.6, 14.771735232947188}	{0.3, -24.5, 14.771735232947188}	{0.3, -24.4, 14.771735232947188}	{0.3, -24.299999999999997, 14.771735232947188}	{0.3, -24.2, 14.771735232947188}	{0.3, -24.1, 14.771735232947188}	{0.3, -24., 14.771735232947188}
{0.32, -33., 9.63707505690139}	{0.32, -32.9, 10.981973322095955}	{0.32, -32.8, 12.176307454259758}	{0.32, -32.7, 13.15325204418349}	{0.32, -32.6, 13.836282005445414}	{0.32, -32.5, 14.130460640727877}	{0.32, -32.4, 14.424639280573297}	{0.32, -32.3, 14.60624697898134}	{0.32, -32.2, 14.716545393234432}	{0.32, -32.1, 14.717925533198141}	{0.32, -32., 14.719305673401852}	{0.32, -31.9, 14.720685813906746}	{0.32, -31.8, 14.722065954789606}	{0.32, -31.7, 14.723446096146787}	{0.32, -31.6, 14.724826238099206}	{0.32, -31.5, 14.72620638079861}	{0.32, -31.4, 14.727586524435427}	{0.32, -31.3, 14.728966669248635}	{0.32, -31.2, 14.730346815538129}	{0.32, -31.1, 14.731655559873829}	{0.32, -31., 14.73170117562484}	{0.32, -30.9, 14.730914084892534}	{0.32, -30.8, 14.730157688953572}	{0.32, -30.7, 14.729401297875079}	{0.32, -30.6, 14.728644912926217}	{0.32, -30.5, 14.727888535707562}	{0.32, -30.4, 14.727132168237617}	{0.32, -30.3, 14.726375813061964}	{0.32, -30.2, 14.725619473390886}	{0.32, -30.1, 14.724863153272928}	{0.32, -30., 14.724106857813792}	{0.32, -29.9, 14.723350593452373}	{0.32, -29.8, 14.722594368308878}	{0.32, -29.7, 14.721838192623846}	{0.32, -29.6, 14.72108187371683}	{0.32, -29.5, 14.72032546134174}	{0.32, -29.4, 14.719569048970447}	{0.32, -29.3, 14.718890515123176}	{0.32, -29.2, 14.719026658215839}	{0.32, -29.1, 14.719109420364576}	{0.32, -29., 14.719192182513362}	{0.32, -28.9, 14.719274944662192}	{0.32, -28.8, 14.719357706811069}	{0.32, -28.7, 14.71944046895999}	{0.32, -28.6, 14.719523231108955}	{0.32, -28.5, 14.719605993257968}	{0.32, -28.4, 14.719688755407025}	{0.32, -28.3, 14.71977151755613}	{0.32, -28.2, 14.71985427970528}	{0.32, -28.1, 14.719937041854473}	{0.32, -28., 14.720019804003712}	{0.32, -27.9, 14.720102566152999}	{0.32, -27.8, 14.72018532830233}	{0.32, -27.7, 14.720268090451706}	{0.32, -27.6, 14.72032340547905}	{0.32, -27.5, 14.72032340547905}	{0.32, -27.4, 14.72032340547905}	{0.32, -27.3, 14.72032340547905}	{0.32, -27.2, 14.72032340547905}	{0.32, -27.1, 14.72032340547905}	{0.32, -27., 14.72032340547905}	{0.32, -26.9, 14.72032340547905}	{0.32, -26.8, 14.72032340547905}	{0.32, -26.7, 14.72032340547905}	{0.32, -26.6, 14.72032340547905}	{0.32, -26.5, 14.72032340547905}	{0.32, -26.4, 14.72032340547905}	{0.32, -26.3, 14.72032340547905}	{0.32, -26.2, 14.72032340547905}	{0.32, -26.1, 14.72032340547905}	{0.32, -26., 14.72032340547905}	{0.32, -25.9, 14.72032340547905}	{0.32, -25.8, 14.72032340547905}	{0.32, -25.7, 14.72032340547905}	{0.32, -25.6, 14.72032340547905}	{0.32, -25.5, 14.72032340547905}	{0.32, -25.4, 14.72032340547905}	{0.32, -25.3, 14.72032340547905}	{0.32, -25.2, 14.72032340547905}	{0.32, -25.1, 14.72032340547905}	{0.32, -25., 14.72032340547905}	{0.32, -24.9, 14.72032340547905}	{0.32, -24.799999999999997, 14.72032340547905}	{0.32, -24.7, 14.72032340547905}	{0.32, -24.6, 14.72032340547905}	{0.32, -24.5, 14.72032340547905}	{0.32, -24.4, 14.72032340547905}	{0.32, -24.299999999999997, 14.72032340547905}	{0.32, -24.2, 14.72032340547905}	{0.32, -24.1, 14.72032340547905}	{0.32, -24., 14.72032340547905}
{0.34, -33., 10.288190771853047}	{0.34, -32.9, 11.73083474534017}	{0.34, -32.8, 12.927992542456488}	{0.34, -32.7, 13.657129970856369}	{0.34, -32.6, 14.046308041207997}	{0.34, -32.5, 14.309200072799158}	{0.34, -32.4, 14.435622890654175}	{0.34, -32.3, 14.562045703919653}	{0.34, -32.2, 14.661742760015361}	{0.34, -32.1, 14.663122900077989}	{0.34, -32., 14.664503040405835}	{0.34, -31.9, 14.66588318106651}	{0.34, -31.8, 14.667263322144864}	{0.34, -31.7, 14.668643463747376}	{0.34, -31.6, 14.67002360600767}	{0.34, -31.5, 14.671403749093432}	{0.34, -31.4, 14.672783893215106}	{0.34, -31.3, 14.674164038636773}	{0.34, -31.2, 14.675480308009279}	{0.34, -31.1, 14.67665221586327}	{0.34, -31., 14.676601090317972}	{0.34, -30.9, 14.67572465285145}	{0.34, -30.8, 14.674951511918694}	{0.34, -30.7, 14.674195123330803}	{0.34, -30.6, 14.673438741522892}	{0.34, -30.5, 14.672682368265345}	{0.34, -30.4, 14.671926005790835}	{0.34, -30.3, 14.671169656915025}	{0.34, -30.2, 14.670413325188798}	{0.34, -30.1, 14.66965701509025}	{0.34, -30., 14.668900732266785}	{0.34, -29.9, 14.668144483840452}	{0.34, -29.8, 14.667388278792997}	{0.34, -29.7, 14.666632128451457}	{0.34, -29.6, 14.66587581969231}	{0.34, -29.5, 14.665119407548282}	{0.34, -29.4, 14.664362995408451}	{0.34, -29.3, 14.66410360676372}	{0.34, -29.2, 14.664241241291467}	{0.34, -29.1, 14.664352425853421}	{0.34, -29., 14.664435187977107}	{0.34, -28.9, 14.664517950100844}	{0.34, -28.8, 14.664600712224631}	{0.34, -28.7, 14.664683474348466}	{0.34, -28.6, 14.664766236472353}	{0.34, -28.5, 14.664848998596291}	{0.34, -28.4, 14.664931760720279}	{0.34, -28.3, 14.665014522844318}	{0.34, -28.2, 14.665097284968407}	{0.34, -28.1, 14.665180047092546}	{0.34, -28., 14.665262809216735}	{0.34, -27.9, 14.665345571340975}	{0.34, -27.8, 14.665428333465265}	{0.34, -27.7, 14.665511095589604}	{0.34, -27.6, 14.665546058214858}	{0.34, -27.5, 14.665546058214858}	{0.34, -27.4, 14.665546058214858}	{0.34, -27.3, 14.665546058214858}	{0.34, -27.2, 14.665546058214858}	{0.34, -27.1, 14.665546058214858}	{0.34, -27., 14.665546058214858}	{0.34, -26.9, 14.665546058214858}	{0.34, -26.8, 14.665546058214858}	{0.34, -26.7, 14.665546058214858}	{0.34, -26.6, 14.665546058214858}	{0.34, -26.5, 14.665546058214858}	{0.34, -26.4, 14.665546058214858}	{0.34, -26.3, 14.665546058214858}	{0.34, -26.2, 14.665546058214858}	{0.34, -26.1, 14.665546058214858}	{0.34, -26., 14.665546058214858}	{0.34, -25.9, 14.665546058214858}	{0.34, -25.8, 14.665546058214858}	{0.34, -25.7, 14.665546058214858}	{0.34, -25.6, 14.665546058214858}	{0.34, -25.5, 14.665546058214858}	{0.34, -25.4, 14.665546058214858}	{0.34, -25.3, 14.665546058214858}	{0.34, -25.2, 14.665546058214858}	{0.34, -25.1, 14.665546058214858}	{0.34, -25., 14.665546058214858}	{0.34, -24.9, 14.665546058214858}	{0.34, -24.799999999999997, 14.665546058214858}	{0.34, -24.7, 14.665546058214858}	{0.34, -24.6, 14.665546058214858}	{0.34, -24.5, 14.665546058214858}	{0.34, -24.4, 14.665546058214858}	{0.34, -24.299999999999997, 14.665546058214858}	{0.34, -24.2, 14.665546058214858}	{0.34, -24.1, 14.665546058214858}	{0.34, -24., 14.665546058214858}
{0.36, -33., 11.25894449044502}	{0.36, -32.9, 12.45121847442524}	{0.36, -32.8, 13.43641609067138}	{0.36, -32.7, 13.968524963743517}	{0.36, -32.6, 14.134438886047151}	{0.36, -32.5, 14.26086169956852}	{0.36, -32.4, 14.38728451780746}	{0.36, -32.3, 14.513707331050275}	{0.36, -32.2, 14.603402654536728}	{0.36, -32.1, 14.604782794717904}	{0.36, -32., 14.60616293519452}	{0.36, -31.9, 14.607543076041893}	{0.36, -31.8, 14.608923217354539}	{0.36, -31.7, 14.610303359251072}	{0.36, -31.6, 14.611683501880341}	{0.36, -31.5, 14.613063645429143}	{0.36, -31.4, 14.614443790131897}	{0.36, -31.3, 14.615759955968048}	{0.36, -31.2, 14.616931862687021}	{0.36, -31.1, 14.618103771697701}	{0.36, -31., 14.617969352857155}	{0.36, -30.9, 14.61709291726511}	{0.36, -30.8, 14.616216486436228}	{0.36, -30.7, 14.615451242452252}	{0.36, -30.6, 14.614694864409596}	{0.36, -30.5, 14.613938495900488}	{0.36, -30.4, 14.613182139414326}	{0.36, -30.3, 14.612425798090541}	{0.36, -30.2, 14.61166947588832}	{0.36, -30.1, 14.610913177800679}	{0.36, -30., 14.610156910124404}	{0.36, -29.9, 14.609400680800478}	{0.36, -29.8, 14.60864449984343}	{0.36, -29.7, 14.607888379882752}	{0.36, -29.6, 14.607132083288498}	{0.36, -29.5, 14.606375671421457}	{0.36, -29.4, 14.605653275486205}	{0.36, -29.3, 14.60579090996373}	{0.36, -29.2, 14.605928544441412}	{0.36, -29.1, 14.606066178919248}	{0.36, -29., 14.6061542971433}	{0.36, -28.9, 14.606237059236973}	{0.36, -28.8, 14.606319821330702}	{0.36, -28.7, 14.606402583424487}	{0.36, -28.6, 14.606485345518328}	{0.36, -28.5, 14.606568107612224}	{0.36, -28.4, 14.606650869706177}	{0.36, -28.3, 14.606733631800186}	{0.36, -28.2, 14.60681639389425}	{0.36, -28.1, 14.606899155988373}	{0.36, -28., 14.606981918082548}	{0.36, -27.9, 14.607064680176782}	{0.36, -27.8, 14.60714744227107}	{0.36, -27.7, 14.607231694702648}	{0.36, -27.6, 14.607255601658112}	{0.36, -27.5, 14.607255601658112}	{0.36, -27.4, 14.607255601658112}	{0.36, -27.3, 14.607255601658112}	{0.36, -27.2, 14.607255601658112}	{0.36, -27.1, 14.607255601658112}	{0.36, -27., 14.607255601658112}	{0.36, -26.9, 14.607255601658112}	{0.36, -26.8, 14.607255601658112}	{0.36, -26.7, 14.607255601658112}	{0.36, -26.6, 14.607255601658112}	{0.36, -26.5, 14.607255601658112}	{0.36, -26.4, 14.607255601658112}	{0.36, -26.3, 14.607255601658112}	{0.36, -26.2, 14.607255601658112}	{0.36, -26.1, 14.607255601658112}	{0.36, -26., 14.607255601658112}	{0.36, -25.9, 14.607255601658112}	{0.36, -25.8, 14.607255601658112}	{0.36, -25.7, 14.607255601658112}	{0.36, -25.6, 14.607255601658112}	{0.36, -25.5, 14.607255601658112}	{0.36, -25.4, 14.607255601658112}	{0.36, -25.3, 14.607255601658112}	{0.36, -25.2, 14.607255601658112}	{0.36, -25.1, 14.607255601658112}	{0.36, -25., 14.607255601658112}	{0.36, -24.9, 14.607255601658112}	{0.36, -24.799999999999997, 14.607255601658112}	{0.36, -24.7, 14.607255601658112}	{0.36, -24.6, 14.607255601658112}	{0.36, -24.5, 14.607255601658112}	{0.36, -24.4, 14.607255601658112}	{0.36, -24.299999999999997, 14.607255601658112}	{0.36, -24.2, 14.607255601658112}	{0.36, -24.1, 14.607255601658112}	{0.36, -24., 14.607255601658112}
{0.38, -33., 11.962239563346671}	{0.38, -32.9, 13.004301187338811}	{0.38, -32.8, 13.857121254719713}	{0.38, -32.7, 13.955314232948457}	{0.38, -32.6, 14.081737046469785}	{0.38, -32.5, 14.20815985999116}	{0.38, -32.4, 14.334582678699128}	{0.38, -32.3, 14.461005491914257}	{0.38, -32.2, 14.541358018168802}	{0.38, -32.1, 14.542738158492904}	{0.38, -32., 14.54411829914888}	{0.38, -31.9, 14.545498440221339}	{0.38, -31.8, 14.546878581816452}	{0.38, -31.7, 14.548258724067459}	{0.38, -31.6, 14.54963886714157}	{0.38, -31.5, 14.551019011248622}	{0.38, -31.4, 14.552327137120386}	{0.38, -31.3, 14.553499042899004}	{0.38, -31.2, 14.554670950729042}	{0.38, -31.1, 14.555842861134701}	{0.38, -31., 14.555639739474785}	{0.38, -30.9, 14.55476330614283}	{0.38, -30.8, 14.553886878164981}	{0.38, -30.7, 14.553010456941168}	{0.38, -30.6, 14.552246743072699}	{0.38, -30.5, 14.551490380290147}	{0.38, -30.4, 14.55073403102586}	{0.38, -30.3, 14.549977698809721}	{0.38, -30.2, 14.549221388093331}	{0.38, -30.1, 14.548465104490695}	{0.38, -30., 14.547708855081735}	{0.38, -29.9, 14.54695264879507}	{0.38, -29.8, 14.54619649689074}	{0.38, -29.7, 14.54544041356898}	{0.38, -29.6, 14.544684131645427}	{0.38, -29.5, 14.54392772011243}	{0.38, -29.4, 14.543648595912364}	{0.38, -29.3, 14.543786230329525}	{0.38, -29.2, 14.543923864746862}	{0.38, -29.1, 14.544061499164371}	{0.38, -29., 14.54418341840629}	{0.38, -28.9, 14.544266180463728}	{0.38, -28.8, 14.54434894252123}	{0.38, -28.7, 14.544431704578797}	{0.38, -28.6, 14.544514466636425}	{0.38, -28.5, 14.544597228694117}	{0.38, -28.4, 14.544679990751872}	{0.38, -28.3, 14.544762752809689}	{0.38, -28.2, 14.54484551486757}	{0.38, -28.1, 14.54492827692551}	{0.38, -28., 14.545011038983517}	{0.38, -27.9, 14.545093801041586}	{0.38, -27.8, 14.545176563099718}	{0.38, -27.7, 14.545297415007656}	{0.38, -27.6, 14.545297415007656}	{0.38, -27.5, 14.545297415007656}	{0.38, -27.4, 14.545297415007656}	{0.38, -27.3, 14.545297415007656}	{0.38, -27.2, 14.545297415007656}	{0.38, -27.1, 14.545297415007656}	{0.38, -27., 14.545297415007656}	{0.38, -26.9, 14.545297415007656}	{0.38, -26.8, 14.545297415007656}	{0.38, -26.7, 14.545297415007656}	{0.38, -26.6, 14.545297415007656}	{0.38, -26.5, 14.545297415007656}	{0.38, -26.4, 14.545297415007656}	{0.38, -26.3, 14.545297415007656}	{0.38, -26.2, 14.545297415007656}	{0.38, -26.1, 14.545297415007656}	{0.38, -26., 14.545297415007656}	{0.38, -25.9, 14.545297415007656}	{0.38, -25.8, 14.545297415007656}	{0.38, -25.7, 14.545297415007656}	{0.38, -25.6, 14.545297415007656}	{0.38, -25.5, 14.545297415007656}	{0.38, -25.4, 14.545297415007656}	{0.38, -25.3, 14.545297415007656}	{0.38, -25.2, 14.545297415007656}	{0.38, -25.1, 14.545297415007656}	{0.38, -25., 14.545297415007656}	{0.38, -24.9, 14.545297415007656}	{0.38, -24.799999999999997, 14.545297415007656}	{0.38, -24.7, 14.545297415007656}	{0.38, -24.6, 14.545297415007656}	{0.38, -24.5, 14.545297415007656}	{0.38, -24.4, 14.545297415007656}	{0.38, -24.299999999999997, 14.545297415007656}	{0.38, -24.2, 14.545297415007656}	{0.38, -24.1, 14.545297415007656}	{0.38, -24., 14.545297415007656}
{0.4, -33., 12.853158285889448}	{0.4, -32.9, 13.695467024609043}	{0.4, -32.8, 13.877121254719711}	{0.4, -32.7, 13.898012105841753}	{0.4, -32.6, 14.024434919363085}	{0.4, -32.5, 14.15085773288447}	{0.4, -32.4, 14.277280552167937}	{0.4, -32.3, 14.403703365349093}	{0.4, -32.2, 14.475433921410692}	{0.4, -32.1, 14.476814061908241}	{0.4, -32., 14.47819420278188}	{0.4, -31.9, 14.47957434412749}	{0.4, -31.8, 14.480954486065391}	{0.4, -31.7, 14.482334628746573}	{0.4, -31.6, 14.483714772360525}	{0.4, -31.5, 14.485006599128944}	{0.4, -31.4, 14.486178504129317}	{0.4, -31.3, 14.487350410982236}	{0.4, -31.2, 14.488522320161094}	{0.4, -31.1, 14.489694232260243}	{0.4, -31., 14.48943819109439}	{0.4, -30.9, 14.488561760505489}	{0.4, -30.8, 14.487685335987917}	{0.4, -30.7, 14.486808919129137}	{0.4, -30.6, 14.485932511931676}	{0.4, -30.5, 14.485163633340862}	{0.4, -30.4, 14.484407292843818}	{0.4, -30.3, 14.48365097168422}	{0.4, -30.2, 14.482894674911451}	{0.4, -30.1, 14.482138408893382}	{0.4, -30., 14.481382181660654}	{0.4, -29.9, 14.480626003340857}	{0.4, -29.8, 14.479869886706062}	{0.4, -29.7, 14.47911384786335}	{0.4, -29.6, 14.47835758374979}	{0.4, -29.5, 14.477640274077281}	{0.4, -29.4, 14.477777908421011}	{0.4, -29.3, 14.477915542764942}	{0.4, -29.2, 14.478053177109068}	{0.4, -29.1, 14.478190811453391}	{0.4, -29., 14.478328445797912}	{0.4, -28.9, 14.478431396217864}	{0.4, -28.8, 14.478514158231421}	{0.4, -28.7, 14.47859692024505}	{0.4, -28.6, 14.47867968225875}	{0.4, -28.5, 14.47876244427252}	{0.4, -28.4, 14.478845206286364}	{0.4, -28.3, 14.478927968300278}	{0.4, -28.2, 14.479010730314261}	{0.4, -28.1, 14.479093492328316}	{0.4, -28., 14.479176254342443}	{0.4, -27.9, 14.479259016356641}	{0.4, -27.8, 14.479384715874147}	{0.4, -27.7, 14.479476689481801}	{0.4, -27.6, 14.479476689481801}	{0.4, -27.5, 14.479476689481801}	{0.4, -27.4, 14.479476689481801}	{0.4, -27.3, 14.479476689481801}	{0.4, -27.2, 14.479476689481801}	{0.4, -27.1, 14.479476689481801}	{0.4, -27., 14.479476689481801}	{0.4, -26.9, 14.479476689481801}	{0.4, -26.8, 14.479476689481801}	{0.4, -26.7, 14.479476689481801}	{0.4, -26.6, 14.479476689481801}	{0.4, -26.5, 14.479476689481801}	{0.4, -26.4, 14.479476689481801}	{0.4, -26.3, 14.479476689481801}	{0.4, -26.2, 14.479476689481801}	{0.4, -26.1, 14.479476689481801}	{0.4, -26., 14.479476689481801}	{0.4, -25.9, 14.479476689481801}	{0.4, -25.8, 14.479476689481801}	{0.4, -25.7, 14.479476689481801}	{0.4, -25.6, 14.479476689481801}	{0.4, -25.5, 14.479476689481801}	{0.4, -25.4, 14.479476689481801}	{0.4, -25.3, 14.479476689481801}	{0.4, -25.2, 14.479476689481801}	{0.4, -25.1, 14.479476689481801}	{0.4, -25., 14.479476689481801}	{0.4, -24.9, 14.479476689481801}	{0.4, -24.799999999999997, 14.479476689481801}	{0.4, -24.7, 14.479476689481801}	{0.4, -24.6, 14.479476689481801}	{0.4, -24.5, 14.479476689481801}	{0.4, -24.4, 14.479476689481801}	{0.4, -24.299999999999997, 14.479476689481801}	{0.4, -24.2, 14.479476689481801}	{0.4, -24.1, 14.479476689481801}	{0.4, -24., 14.479476689481801}
{0.42000000000000004, -33., 13.463925000872862}	{0.42000000000000004, -32.9, 13.897121254719693}	{0.42000000000000004, -32.8, 13.897121254719709}	{0.42000000000000004, -32.7, 13.89712125471974}	{0.42000000000000004, -32.6, 13.96228478722328}	{0.42000000000000004, -32.5, 14.088707600744678}	{0.42000000000000004, -32.4, 14.215130414276235}	{0.42000000000000004, -32.3, 14.34155323387756}	{0.42000000000000004, -32.2, 14.405447193484248}	{0.42000000000000004, -32.1, 14.406827334193794}	{0.42000000000000004, -32., 14.408207475333478}	{0.42000000000000004, -31.9, 14.409587617012955}	{0.42000000000000004, -31.8, 14.410967759369832}	{0.42000000000000004, -31.7, 14.412347902576805}	{0.42000000000000004, -31.6, 14.41361483275351}	{0.42000000000000004, -31.5, 14.414786737111685}	{0.42000000000000004, -31.4, 14.415958643158307}	{0.42000000000000004, -31.3, 14.41713055132483}	{0.42000000000000004, -31.2, 14.418302462152962}	{0.42000000000000004, -31.1, 14.419474376322825}	{0.42000000000000004, -31., 14.419182443749381}	{0.42000000000000004, -30.9, 14.418306016513698}	{0.42000000000000004, -30.8, 14.417429596226107}	{0.42000000000000004, -30.7, 14.416553184703309}	{0.42000000000000004, -30.6, 14.415676784237023}	{0.42000000000000004, -30.5, 14.414800397718178}	{0.42000000000000004, -30.4, 14.414019317251306}	{0.42000000000000004, -30.3, 14.413263009611185}	{0.42000000000000004, -30.2, 14.412506729888092}	{0.42000000000000004, -30.1, 14.411750485371698}	{0.42000000000000004, -30., 14.410994285255137}	{0.42000000000000004, -29.9, 14.410238141132044}	{0.42000000000000004, -29.8, 14.409482067623344}	{0.42000000000000004, -29.7, 14.40872608316772}	{0.42000000000000004, -29.6, 14.407969840831454}	{0.42000000000000004, -29.5, 14.407721354517289}	{0.42000000000000004, -29.4, 14.407858988771508}	{0.42000000000000004, -29.3, 14.407996623025955}	{0.42000000000000004, -29.2, 14.408134257280627}	{0.42000000000000004, -29.1, 14.408271891535525}	{0.42000000000000004, -29., 14.40840952579065}	{0.42000000000000004, -28.9, 14.408547160046}	{0.42000000000000004, -28.8, 14.40863335669486}	{0.42000000000000004, -28.7, 14.408716118654807}	{0.42000000000000004, -28.6, 14.408798880614835}	{0.42000000000000004, -28.5, 14.408881642574945}	{0.42000000000000004, -28.4, 14.408964404535135}	{0.42000000000000004, -28.3, 14.409047166495409}	{0.42000000000000004, -28.2, 14.409129928455762}	{0.42000000000000004, -28.1, 14.409212690416197}	{0.42000000000000004, -28., 14.409295452376716}	{0.42000000000000004, -27.9, 14.409417099765664}	{0.42000000000000004, -27.8, 14.40955470591852}	{0.42000000000000004, -27.7, 14.4096113979317}	{0.42000000000000004, -27.6, 14.4096113979317}	{0.42000000000000004, -27.5, 14.4096113979317}	{0.42000000000000004, -27.4, 14.4096113979317}	{0.42000000000000004, -27.3, 14.4096113979317}	{0.42000000000000004, -27.2, 14.4096113979317}	{0.42000000000000004, -27.1, 14.4096113979317}	{0.42000000000000004, -27., 14.4096113979317}	{0.42000000000000004, -26.9, 14.4096113979317}	{0.42000000000000004, -26.8, 14.4096113979317}	{0.42000000000000004, -26.7, 14.4096113979317}	{0.42000000000000004, -26.6, 14.4096113979317}	{0.42000000000000004, -26.5, 14.4096113979317}	{0.42000000000000004, -26.4, 14.4096113979317}	{0.42000000000000004, -26.3, 14.4096113979317}	{0.42000000000000004, -26.2, 14.4096113979317}	{0.42000000000000004, -26.1, 14.4096113979317}	{0.42000000000000004, -26., 14.4096113979317}	{0.42000000000000004, -25.9, 14.4096113979317}	{0.42000000000000004, -25.8, 14.4096113979317}	{0.42000000000000004, -25.7, 14.4096113979317}	{0.42000000000000004, -25.6, 14.4096113979317}	{0.42000000000000004, -25.5, 14.4096113979317}	{0.42000000000000004, -25.4, 14.4096113979317}	{0.42000000000000004, -25.3, 14.4096113979317}	{0.42000000000000004, -25.2, 14.4096113979317}	{0.42000000000000004, -25.1, 14.4096113979317}	{0.42000000000000004, -25., 14.4096113979317}	{0.42000000000000004, -24.9, 14.4096113979317}	{0.42000000000000004, -24.799999999999997, 14.4096113979317}	{0.42000000000000004, -24.7, 14.4096113979317}	{0.42000000000000004, -24.6, 14.4096113979317}	{0.42000000000000004, -24.5, 14.4096113979317}	{0.42000000000000004, -24.4, 14.4096113979317}	{0.42000000000000004, -24.299999999999997, 14.4096113979317}	{0.42000000000000004, -24.2, 14.4096113979317}	{0.42000000000000004, -24.1, 14.4096113979317}	{0.42000000000000004, -24., 14.4096113979317}
{0.44, -33., 13.917121254719682}	{0.44, -32.9, 13.91712125471969}	{0.44, -32.8, 13.917121254719705}	{0.44, -32.7, 13.917121254719737}	{0.44, -32.6, 13.91712125471981}	{0.44, -32.5, 14.02145038421579}	{0.44, -32.4, 14.147873197736809}	{0.44, -32.3, 14.274296018179067}	{0.44, -32.2, 14.331206034460891}	{0.44, -32.1, 14.332586175431574}	{0.44, -32., 14.333966316898966}	{0.44, -31.9, 14.335346458989694}	{0.44, -31.8, 14.336726601862665}	{0.44, -31.7, 14.337959683154073}	{0.44, -31.6, 14.339131586985342}	{0.44, -31.5, 14.340303492370413}	{0.44, -31.4, 14.341475399706344}	{0.44, -31.3, 14.34264730949163}	{0.44, -31.2, 14.343819222352172}	{0.44, -31.1, 14.344991139073798}	{0.44, -31., 14.34468164160105}	{0.44, -30.9, 14.343805218496444}	{0.44, -30.8, 14.342928803420072}	{0.44, -30.7, 14.342052398471067}	{0.44, -30.6, 14.341176006297411}	{0.44, -30.5, 14.340299630239457}	{0.44, -30.4, 14.33942327451094}	{0.44, -30.3, 14.338622598283536}	{0.44, -30.2, 14.337866339571098}	{0.44, -30.1, 14.337110121551643}	{0.44, -30., 14.336353954850875}	{0.44, -29.9, 14.33559785286905}	{0.44, -29.8, 14.334841832505463}	{0.44, -29.7, 14.334085915072082}	{0.44, -29.6, 14.333425759698136}	{0.44, -29.5, 14.333563393841876}	{0.44, -29.4, 14.333701027985876}	{0.44, -29.3, 14.333838662130137}	{0.44, -29.2, 14.33397629627466}	{0.44, -29.1, 14.334113930419441}	{0.44, -29., 14.334251564564486}	{0.44, -28.9, 14.33438919870979}	{0.44, -28.8, 14.334515846562523}	{0.44, -28.7, 14.334598608456373}	{0.44, -28.6, 14.334681370350317}	{0.44, -28.5, 14.334764132244356}	{0.44, -28.4, 14.334846894138488}	{0.44, -28.3, 14.334929656032715}	{0.44, -28.2, 14.335012417927034}	{0.44, -28.1, 14.33509517982145}	{0.44, -28., 14.33521463286272}	{0.44, -27.9, 14.335352238905722}	{0.44, -27.8, 14.335489844948984}	{0.44, -27.7, 14.335510937400086}	{0.44, -27.6, 14.335510937400086}	{0.44, -27.5, 14.335510937400086}	{0.44, -27.4, 14.335510937400086}	{0.44, -27.3, 14.335510937400086}	{0.44, -27.2, 14.335510937400086}	{0.44, -27.1, 14.335510937400086}	{0.44, -27., 14.335510937400086}	{0.44, -26.9, 14.335510937400086}	{0.44, -26.8, 14.335510937400086}	{0.44, -26.7, 14.335510937400086}	{0.44, -26.6, 14.335510937400086}	{0.44, -26.5, 14.335510937400086}	{0.44, -26.4, 14.335510937400086}	{0.44, -26.3, 14.335510937400086}	{0.44, -26.2, 14.335510937400086}	{0.44, -26.1, 14.335510937400086}	{0.44, -26., 14.335510937400086}	{0.44, -25.9, 14.335510937400086}	{0.44, -25.8, 14.335510937400086}	{0.44, -25.7, 14.335510937400086}	{0.44, -25.6, 14.335510937400086}	{0.44, -25.5, 14.335510937400086}	{0.44, -25.4, 14.335510937400086}	{0.44, -25.3, 14.335510937400086}	{0.44, -25.2, 14.335510937400086}	{0.44, -25.1, 14.335510937400086}	{0.44, -25., 14.335510937400086}	{0.44, -24.9, 14.335510937400086}	{0.44, -24.799999999999997, 14.335510937400086}	{0.44, -24.7, 14.335510937400086}	{0.44, -24.6, 14.335510937400086}	{0.44, -24.5, 14.335510937400086}	{0.44, -24.4, 14.335510937400086}	{0.44, -24.299999999999997, 14.335510937400086}	{0.44, -24.2, 14.335510937400086}	{0.44, -24.1, 14.335510937400086}	{0.44, -24., 14.335510937400086}
{0.46, -33., 13.937121254719681}	{0.46, -32.9, 13.937121254719688}	{0.46, -32.8, 13.937121254719703}	{0.46, -32.7, 13.937121254719733}	{0.46, -32.6, 13.937121254719802}	{0.46, -32.5, 13.948815153475296}	{0.46, -32.4, 14.075237966996266}	{0.46, -32.3, 14.201660788478806}	{0.46, -32.2, 14.252509609097011}	{0.46, -32.1, 14.253889750392057}	{0.46, -32., 14.2552698922665}	{0.46, -31.9, 14.256650034868048}	{0.46, -31.8, 14.257839942865905}	{0.46, -31.7, 14.259011846269129}	{0.46, -31.6, 14.260183751116783}	{0.46, -31.5, 14.26135565777796}	{0.46, -31.4, 14.26252756671608}	{0.46, -31.3, 14.263699478512972}	{0.46, -31.2, 14.26487139389915}	{0.46, -31.1, 14.266043313791794}	{0.46, -31., 14.265735931741226}	{0.46, -30.9, 14.264859513768707}	{0.46, -30.8, 14.263983105166306}	{0.46, -30.7, 14.263106708384006}	{0.46, -30.6, 14.26223032651239}	{0.46, -30.5, 14.261353963450132}	{0.46, -30.4, 14.260477624115273}	{0.46, -30.3, 14.259601314711771}	{0.46, -30.2, 14.258773277917403}	{0.46, -30.1, 14.258017092825371}	{0.46, -30., 14.257260967649987}	{0.46, -29.9, 14.256504918036589}	{0.46, -29.8, 14.255748963715751}	{0.46, -29.7, 14.254993129570016}	{0.46, -29.6, 14.25482896088979}	{0.46, -29.5, 14.254966594896633}	{0.46, -29.4, 14.255104228903777}	{0.46, -29.3, 14.255241862911227}	{0.46, -29.2, 14.255379496918982}	{0.46, -29.1, 14.25551713092704}	{0.46, -29., 14.2556547649354}	{0.46, -28.9, 14.255792398944067}	{0.46, -28.8, 14.255930032953035}	{0.46, -28.7, 14.256044715487828}	{0.46, -28.6, 14.256127477299726}	{0.46, -28.5, 14.256210239111734}	{0.46, -28.4, 14.256293000923852}	{0.46, -28.3, 14.256375762736079}	{0.46, -28.2, 14.256458524548417}	{0.46, -28.1, 14.256577715450605}	{0.46, -28., 14.25671532135721}	{0.46, -27.9, 14.256852927264122}	{0.46, -27.8, 14.256975726038132}	{0.46, -27.7, 14.256975726038132}	{0.46, -27.6, 14.256975726038132}	{0.46, -27.5, 14.256975726038132}	{0.46, -27.4, 14.256975726038132}	{0.46, -27.3, 14.256975726038132}	{0.46, -27.2, 14.256975726038132}	{0.46, -27.1, 14.256975726038132}	{0.46, -27., 14.256975726038132}	{0.46, -26.9, 14.256975726038132}	{0.46, -26.8, 14.256975726038132}	{0.46, -26.7, 14.256975726038132}	{0.46, -26.6, 14.256975726038132}	{0.46, -26.5, 14.256975726038132}	{0.46, -26.4, 14.256975726038132}	{0.46, -26.3, 14.256975726038132}	{0.46, -26.2, 14.256975726038132}	{0.46, -26.1, 14.256975726038132}	{0.46, -26., 14.256975726038132}	{0.46, -25.9, 14.256975726038132}	{0.46, -25.8, 14.256975726038132}	{0.46, -25.7, 14.256975726038132}	{0.46, -25.6, 14.256975726038132}	{0.46, -25.5, 14.256975726038132}	{0.46, -25.4, 14.256975726038132}	{0.46, -25.3, 14.256975726038132}	{0.46, -25.2, 14.256975726038132}	{0.46, -25.1, 14.256975726038132}	{0.46, -25., 14.256975726038132}	{0.46, -24.9, 14.256975726038132}	{0.46, -24.799999999999997, 14.256975726038132}	{0.46, -24.7, 14.256975726038132}	{0.46, -24.6, 14.256975726038132}	{0.46, -24.5, 14.256975726038132}	{0.46, -24.4, 14.256975726038132}	{0.46, -24.299999999999997, 14.256975726038132}	{0.46, -24.2, 14.256975726038132}	{0.46, -24.1, 14.256975726038132}	{0.46, -24., 14.256975726038132}
{0.48, -33., 13.95712125471968}	{0.48, -32.9, 13.957121254719688}	{0.48, -32.8, 13.9571212547197}	{0.48, -32.7, 13.957121254719729}	{0.48, -32.6, 13.957121254719793}	{0.48, -32.5, 13.95712125471997}	{0.48, -32.4, 13.996941428856063}	{0.48, -32.3, 14.123364251653745}	{0.48, -32.2, 14.169147621515071}	{0.48, -32.1, 14.170527763216631}	{0.48, -32., 14.171873023601107}	{0.48, -31.9, 14.1730449255815}	{0.48, -31.8, 14.17421682864274}	{0.48, -31.7, 14.175388733061018}	{0.48, -31.6, 14.1765606391831}	{0.48, -31.5, 14.177732547444368}	{0.48, -31.4, 14.178904458391454}	{0.48, -31.3, 14.180076372710666}	{0.48, -31.2, 14.181248291263703}	{0.48, -31.1, 14.18242021513244}	{0.48, -31., 14.18213603992868}	{0.48, -30.9, 14.181259628389146}	{0.48, -30.8, 14.180383227901745}	{0.48, -30.7, 14.179506841356263}	{0.48, -30.6, 14.178630472398071}	{0.48, -30.5, 14.17775412562568}	{0.48, -30.4, 14.17687780683997}	{0.48, -30.3, 14.176001523358558}	{0.48, -30.2, 14.175125284412374}	{0.48, -30.1, 14.174261737925631}	{0.48, -30., 14.173505664818371}	{0.48, -29.9, 14.172749680869014}	{0.48, -29.8, 14.171993809358243}	{0.48, -29.7, 14.171446214824881}	{0.48, -29.6, 14.171584116517504}	{0.48, -29.5, 14.171721750352843}	{0.48, -29.4, 14.171859384188538}	{0.48, -29.3, 14.171997018024594}	{0.48, -29.2, 14.172134651861008}	{0.48, -29.1, 14.172272285697781}	{0.48, -29., 14.17240991953491}	{0.48, -28.9, 14.172547553372398}	{0.48, -28.8, 14.172685187210245}	{0.48, -28.7, 14.172822821048449}	{0.48, -28.6, 14.172928122718949}	{0.48, -28.5, 14.173010884428201}	{0.48, -28.4, 14.173093646137582}	{0.48, -28.3, 14.173176407847095}	{0.48, -28.2, 14.173297346926281}	{0.48, -28.1, 14.173434952662017}	{0.48, -28., 14.17357255839811}	{0.48, -27.9, 14.173710164134558}	{0.48, -27.8, 14.173796781488067}	{0.48, -27.7, 14.173796781488067}	{0.48, -27.6, 14.173796781488067}	{0.48, -27.5, 14.173796781488067}	{0.48, -27.4, 14.173796781488067}	{0.48, -27.3, 14.173796781488067}	{0.48, -27.2, 14.173796781488067}	{0.48, -27.1, 14.173796781488067}	{0.48, -27., 14.173796781488067}	{0.48, -26.9, 14.173796781488067}	{0.48, -26.8, 14.173796781488067}	{0.48, -26.7, 14.173796781488067}	{0.48, -26.6, 14.173796781488067}	{0.48, -26.5, 14.173796781488067}	{0.48, -26.4, 14.173796781488067}	{0.48, -26.3, 14.173796781488067}	{0.48, -26.2, 14.173796781488067}	{0.48, -26.1, 14.173796781488067}	{0.48, -26., 14.173796781488067}	{0.48, -25.9, 14.173796781488067}	{0.48, -25.8, 14.173796781488067}	{0.48, -25.7, 14.173796781488067}	{0.48, -25.6, 14.173796781488067}	{0.48, -25.5, 14.173796781488067}	{0.48, -25.4, 14.173796781488067}	{0.48, -25.3, 14.173796781488067}	{0.48, -25.2, 14.173796781488067}	{0.48, -25.1, 14.173796781488067}	{0.48, -25., 14.173796781488067}	{0.48, -24.9, 14.173796781488067}	{0.48, -24.799999999999997, 14.173796781488067}	{0.48, -24.7, 14.173796781488067}	{0.48, -24.6, 14.173796781488067}	{0.48, -24.5, 14.173796781488067}	{0.48, -24.4, 14.173796781488067}	{0.48, -24.299999999999997, 14.173796781488067}	{0.48, -24.2, 14.173796781488067}	{0.48, -24.1, 14.173796781488067}	{0.48, -24., 14.173796781488067}
{0.5, -33., 13.977121254719679}	{0.5, -32.9, 13.977121254719686}	{0.5, -32.8, 13.9771212547197}	{0.5, -32.7, 13.977121254719725}	{0.5, -32.6, 13.977121254719785}	{0.5, -32.5, 13.977121254719952}	{0.5, -32.4, 13.977121254719663}	{0.5, -32.3, 14.039110212817254}	{0.5, -32.2, 14.080899869827347}	{0.5, -32.1, 14.082182118065056}	{0.5, -32., 14.083354019833848}	{0.5, -31.9, 14.08452592262942}	{0.5, -31.8, 14.08569782671414}	{0.5, -31.7, 14.086869732417433}	{0.5, -31.6, 14.088041640152897}	{0.5, -31.5, 14.089213550439814}	{0.5, -31.4, 14.09038546393017}	{0.5, -31.3, 14.091557381442545}	{0.5, -31.2, 14.092729304004697}	{0.5, -31.1, 14.093901232907012}	{0.5, -31., 14.093662826371604}	{0.5, -30.9, 14.09278642297308}	{0.5, -30.8, 14.091910032755308}	{0.5, -30.7, 14.091033659164639}	{0.5, -30.6, 14.090157306548528}	{0.5, -30.5, 14.089280980391154}	{0.5, -30.4, 14.088404687610621}	{0.5, -30.3, 14.0875284369339}	{0.5, -30.2, 14.086652239369764}	{0.5, -30.1, 14.085776108805405}	{0.5, -30., 14.084900062759036}	{0.5, -29.9, 14.084112606749708}	{0.5, -29.8, 14.083356840072048}	{0.5, -29.7, 14.08333421509656}	{0.5, -29.6, 14.083472167895431}	{0.5, -29.5, 14.083609801513859}	{0.5, -29.4, 14.083747435132716}	{0.5, -29.3, 14.083885068751998}	{0.5, -29.2, 14.084022702371708}	{0.5, -29.1, 14.084160335991845}	{0.5, -29., 14.08429796961241}	{0.5, -28.9, 14.084435603233398}	{0.5, -28.8, 14.084573236854816}	{0.5, -28.7, 14.08471087047666}	{0.5, -28.6, 14.08484850409893}	{0.5, -28.5, 14.084947143904456}	{0.5, -28.4, 14.085029905483916}	{0.5, -28.3, 14.085154685034171}	{0.5, -28.2, 14.085292290553799}	{0.5, -28.1, 14.085429896073851}	{0.5, -28., 14.085567501594332}	{0.5, -27.9, 14.085705107115235}	{0.5, -27.8, 14.085755280079018}	{0.5, -27.7, 14.085755280079018}	{0.5, -27.6, 14.085755280079018}	{0.5, -27.5, 14.085755280079018}	{0.5, -27.4, 14.085755280079018}	{0.5, -27.3, 14.085755280079018}	{0.5, -27.2, 14.085755280079018}	{0.5, -27.1, 14.085755280079018}	{0.5, -27., 14.085755280079018}	{0.5, -26.9, 14.085755280079018}	{0.5, -26.8, 14.085755280079018}	{0.5, -26.7, 14.085755280079018}	{0.5, -26.6, 14.085755280079018}	{0.5, -26.5, 14.085755280079018}	{0.5, -26.4, 14.085755280079018}	{0.5, -26.3, 14.085755280079018}	{0.5, -26.2, 14.085755280079018}	{0.5, -26.1, 14.085755280079018}	{0.5, -26., 14.085755280079018}	{0.5, -25.9, 14.085755280079018}	{0.5, -25.8, 14.085755280079018}	{0.5, -25.7, 14.085755280079018}	{0.5, -25.6, 14.085755280079018}	{0.5, -25.5, 14.085755280079018}	{0.5, -25.4, 14.085755280079018}	{0.5, -25.3, 14.085755280079018}	{0.5, -25.2, 14.085755280079018}	{0.5, -25.1, 14.085755280079018}	{0.5, -25., 14.085755280079018}	{0.5, -24.9, 14.085755280079018}	{0.5, -24.799999999999997, 14.085755280079018}	{0.5, -24.7, 14.085755280079018}	{0.5, -24.6, 14.085755280079018}	{0.5, -24.5, 14.085755280079018}	{0.5, -24.4, 14.085755280079018}	{0.5, -24.299999999999997, 14.085755280079018}	{0.5, -24.2, 14.085755280079018}	{0.5, -24.1, 14.085755280079018}	{0.5, -24., 14.085755280079018}
{0.52, -33., 13.76113200558455}	{0.52, -32.9, 13.782363031741589}	{0.52, -32.8, 13.803594057898637}	{0.52, -32.7, 13.8248250840557}	{0.52, -32.6, 13.846056110212803}	{0.52, -32.5, 13.867287136370036}	{0.52, -32.4, 13.888518162526701}	{0.52, -32.3, 13.962396566551657}	{0.52, -32.2, 13.986305287763699}	{0.52, -32.1, 13.987604388718529}	{0.52, -32., 13.988903490659728}	{0.52, -31.9, 13.990202593838982}	{0.52, -31.8, 13.991501698572202}	{0.52, -31.7, 13.9928008052559}	{0.52, -31.6, 13.994099914387775}	{0.52, -31.5, 13.995399026592514}	{0.52, -31.4, 13.996698142654207}	{0.52, -31.3, 13.997911501826424}	{0.52, -31.2, 13.999083429515998}	{0.52, -31.1, 14.000255364855963}	{0.52, -31., 14.000086820631934}	{0.52, -30.9, 13.999210427641195}	{0.52, -30.8, 13.998334050552517}	{0.52, -30.7, 13.997457693523776}	{0.52, -30.6, 13.996528910358965}	{0.52, -30.5, 13.995567554541456}	{0.52, -30.4, 13.994606239072793}	{0.52, -30.3, 13.993644974512852}	{0.52, -30.2, 13.992683774185176}	{0.52, -30.1, 13.99172265490024}	{0.52, -30., 13.990761637868012}	{0.52, -29.9, 13.989800749849339}	{0.52, -29.8, 13.989470863496837}	{0.52, -29.7, 13.9896194295794}	{0.52, -29.6, 13.98976740258564}	{0.52, -29.5, 13.989914990390242}	{0.52, -29.4, 13.990062578195436}	{0.52, -29.3, 13.990210166001223}	{0.52, -29.2, 13.990357753807602}	{0.52, -29.1, 13.990505341614575}	{0.52, -29., 13.990652929422138}	{0.52, -28.9, 13.990800517230296}	{0.52, -28.8, 13.990948105039045}	{0.52, -28.7, 13.991095692848385}	{0.52, -28.6, 13.991243280658317}	{0.52, -28.5, 13.99139086846884}	{0.52, -28.4, 13.991644021177667}	{0.52, -28.3, 13.991788936970435}	{0.52, -28.2, 13.991933852763774}	{0.52, -28.1, 13.992078768557683}	{0.52, -28., 13.99222368435216}	{0.52, -27.9, 13.992368600147206}	{0.52, -27.8, 13.992382801240995}	{0.52, -27.7, 13.992382801240995}	{0.52, -27.6, 13.992382801240995}	{0.52, -27.5, 13.992382801240995}	{0.52, -27.4, 13.992382801240995}	{0.52, -27.3, 13.992382801240995}	{0.52, -27.2, 13.992382801240995}	{0.52, -27.1, 13.992382801240995}	{0.52, -27., 13.992382801240995}	{0.52, -26.9, 13.992382801240995}	{0.52, -26.8, 13.992382801240995}	{0.52, -26.7, 13.992382801240995}	{0.52, -26.6, 13.992382801240995}	{0.52, -26.5, 13.992382801240995}	{0.52, -26.4, 13.992382801240995}	{0.52, -26.3, 13.992382801240995}	{0.52, -26.2, 13.992382801240995}	{0.52, -26.1, 13.992382801240995}	{0.52, -26., 13.992382801240995}	{0.52, -25.9, 13.992382801240995}	{0.52, -25.8, 13.992382801240995}	{0.52, -25.7, 13.992382801240995}	{0.52, -25.6, 13.992382801240995}	{0.52, -25.5, 13.992382801240995}	{0.52, -25.4, 13.992382801240995}	{0.52, -25.3, 13.992382801240995}	{0.52, -25.2, 13.992382801240995}	{0.52, -25.1, 13.992382801240995}	{0.52, -25., 13.992382801240995}	{0.52, -24.9, 13.992382801240995}	{0.52, -24.799999999999997, 13.992382801240995}	{0.52, -24.7, 13.992382801240995}	{0.52, -24.6, 13.992382801240995}	{0.52, -24.5, 13.992382801240995}	{0.52, -24.4, 13.992382801240995}	{0.52, -24.299999999999997, 13.992382801240995}	{0.52, -24.2, 13.992382801240995}	{0.52, -24.1, 13.992382801240995}	{0.52, -24., 13.992382801240995}
{0.54, -33., 13.299399205347923}	{0.54, -32.9, 13.380430864702488}	{0.54, -32.8, 13.461462524057064}	{0.54, -32.7, 13.542494183411657}	{0.54, -32.6, 13.62352584276631}	{0.54, -32.5, 13.704557502121112}	{0.54, -32.4, 13.78558916147514}	{0.54, -32.3, 13.866620836244245}	{0.54, -32.2, 13.874372602089975}	{0.54, -32.1, 13.87567170404328}	{0.54, -32., 13.87697080723773}	{0.54, -31.9, 13.878269911990017}	{0.54, -31.8, 13.879569018697655}	{0.54, -31.7, 13.880868127859577}	{0.54, -31.6, 13.88216724010203}	{0.54, -31.5, 13.883466356211057}	{0.54, -31.4, 13.884765477173277}	{0.54, -31.3, 13.886064604227053}	{0.54, -31.2, 13.887303778691651}	{0.54, -31.1, 13.888460961774127}	{0.54, -31., 13.88961815694271}	{0.54, -30.9, 13.888953476356429}	{0.54, -30.8, 13.88799206262416}	{0.54, -30.7, 13.887030674083581}	{0.54, -30.6, 13.886069317327735}	{0.54, -30.5, 13.885108000675155}	{0.54, -30.4, 13.884146734621453}	{0.54, -30.3, 13.883185532409076}	{0.54, -30.2, 13.882224410746185}	{0.54, -30.1, 13.881263390713661}	{0.54, -30., 13.880302498909478}	{0.54, -29.9, 13.879841389363088}	{0.54, -29.8, 13.881184181973456}	{0.54, -29.7, 13.882500429814211}	{0.54, -29.6, 13.882648496547377}	{0.54, -29.5, 13.882796083925285}	{0.54, -29.4, 13.882943671303932}	{0.54, -29.3, 13.883091258683317}	{0.54, -29.2, 13.883238846063438}	{0.54, -29.1, 13.883386433444299}	{0.54, -29., 13.883534020825895}	{0.54, -28.9, 13.88368160820823}	{0.54, -28.8, 13.8838291955913}	{0.54, -28.7, 13.883976782975106}	{0.54, -28.6, 13.884124370359649}	{0.54, -28.5, 13.884581973126354}	{0.54, -28.4, 13.885835269583328}	{0.54, -28.3, 13.887069394880655}	{0.54, -28.2, 13.887214310268668}	{0.54, -28.1, 13.887359225657388}	{0.54, -28., 13.88750414104681}	{0.54, -27.9, 13.887624383744917}	{0.54, -27.8, 13.887624383744917}	{0.54, -27.7, 13.887624383744917}	{0.54, -27.6, 13.887624383744917}	{0.54, -27.5, 13.887624383744917}	{0.54, -27.4, 13.887624383744917}	{0.54, -27.3, 13.887624383744917}	{0.54, -27.2, 13.887624383744917}	{0.54, -27.1, 13.887624383744917}	{0.54, -27., 13.887624383744917}	{0.54, -26.9, 13.887624383744917}	{0.54, -26.8, 13.887624383744917}	{0.54, -26.7, 13.887624383744917}	{0.54, -26.6, 13.887624383744917}	{0.54, -26.5, 13.887624383744917}	{0.54, -26.4, 13.887624383744917}	{0.54, -26.3, 13.887624383744917}	{0.54, -26.2, 13.887624383744917}	{0.54, -26.1, 13.887624383744917}	{0.54, -26., 13.887624383744917}	{0.54, -25.9, 13.887624383744917}	{0.54, -25.8, 13.887624383744917}	{0.54, -25.7, 13.887624383744917}	{0.54, -25.6, 13.887624383744917}	{0.54, -25.5, 13.887624383744917}	{0.54, -25.4, 13.887624383744917}	{0.54, -25.3, 13.887624383744917}	{0.54, -25.2, 13.887624383744917}	{0.54, -25.1, 13.887624383744917}	{0.54, -25., 13.887624383744917}	{0.54, -24.9, 13.887624383744917}	{0.54, -24.799999999999997, 13.887624383744917}	{0.54, -24.7, 13.887624383744917}	{0.54, -24.6, 13.887624383744917}	{0.54, -24.5, 13.887624383744917}	{0.54, -24.4, 13.887624383744917}	{0.54, -24.299999999999997, 13.887624383744917}	{0.54, -24.2, 13.887624383744917}	{0.54, -24.1, 13.887624383744917}	{0.54, -24., 13.887624383744917}
{0.56, -33., 13.19726339956558}	{0.56, -32.9, 13.278295058920147}	{0.56, -32.8, 13.359326718274728}	{0.56, -32.7, 13.440358377629332}	{0.56, -32.6, 13.52139003698401}	{0.56, -32.5, 13.60242169633887}	{0.56, -32.4, 13.683453355692778}	{0.56, -32.3, 13.754908531052006}	{0.56, -32.2, 13.756207633086902}	{0.56, -32.1, 13.757506736383762}	{0.56, -32., 13.758805841264595}	{0.56, -31.9, 13.760104948133572}	{0.56, -31.8, 13.761404057498002}	{0.56, -31.7, 13.762703169994639}	{0.56, -31.6, 13.764002286422711}	{0.56, -31.5, 13.765301407785381}	{0.56, -31.4, 13.766555002116382}	{0.56, -31.3, 13.767712176215936}	{0.56, -31.2, 13.768869360105784}	{0.56, -31.1, 13.770026556288082}	{0.56, -31., 13.771183767904477}	{0.56, -30.9, 13.772340998899542}	{0.56, -30.8, 13.771394791275496}	{0.56, -30.7, 13.770433435722678}	{0.56, -30.6, 13.769472120587983}	{0.56, -30.5, 13.76851085644941}	{0.56, -30.4, 13.767549656653381}	{0.56, -30.3, 13.766588538039233}	{0.56, -30.2, 13.765627521853345}	{0.56, -30.1, 13.764666634902513}	{0.56, -30., 13.763765652128628}	{0.56, -29.9, 13.765108453237769}	{0.56, -29.8, 13.766451500816421}	{0.56, -29.7, 13.767794857722842}	{0.56, -29.6, 13.769137274360672}	{0.56, -29.5, 13.769684958452189}	{0.56, -29.4, 13.76983254526305}	{0.56, -29.3, 13.769980132074842}	{0.56, -29.2, 13.770127718887565}	{0.56, -29.1, 13.770275305701217}	{0.56, -29., 13.770422892515798}	{0.56, -28.9, 13.770570479331312}	{0.56, -28.8, 13.770718066147753}	{0.56, -28.7, 13.770865652965123}	{0.56, -28.6, 13.771013239783422}	{0.56, -28.5, 13.771963992486738}	{0.56, -28.4, 13.773217284174294}	{0.56, -28.3, 13.774470575928449}	{0.56, -28.2, 13.775723867749013}	{0.56, -28.1, 13.77676055180571}	{0.56, -28., 13.776905466658807}	{0.56, -27.9, 13.776986619460951}	{0.56, -27.8, 13.776986619460951}	{0.56, -27.7, 13.776986619460951}	{0.56, -27.6, 13.776986619460951}	{0.56, -27.5, 13.776986619460951}	{0.56, -27.4, 13.776986619460951}	{0.56, -27.3, 13.776986619460951}	{0.56, -27.2, 13.776986619460951}	{0.56, -27.1, 13.776986619460951}	{0.56, -27., 13.776986619460951}	{0.56, -26.9, 13.776986619460951}	{0.56, -26.8, 13.776986619460951}	{0.56, -26.7, 13.776986619460951}	{0.56, -26.6, 13.776986619460951}	{0.56, -26.5, 13.776986619460951}	{0.56, -26.4, 13.776986619460951}	{0.56, -26.3, 13.776986619460951}	{0.56, -26.2, 13.776986619460951}	{0.56, -26.1, 13.776986619460951}	{0.56, -26., 13.776986619460951}	{0.56, -25.9, 13.776986619460951}	{0.56, -25.8, 13.776986619460951}	{0.56, -25.7, 13.776986619460951}	{0.56, -25.6, 13.776986619460951}	{0.56, -25.5, 13.776986619460951}	{0.56, -25.4, 13.776986619460951}	{0.56, -25.3, 13.776986619460951}	{0.56, -25.2, 13.776986619460951}	{0.56, -25.1, 13.776986619460951}	{0.56, -25., 13.776986619460951}	{0.56, -24.9, 13.776986619460951}	{0.56, -24.799999999999997, 13.776986619460951}	{0.56, -24.7, 13.776986619460951}	{0.56, -24.6, 13.776986619460951}	{0.56, -24.5, 13.776986619460951}	{0.56, -24.4, 13.776986619460951}	{0.56, -24.299999999999997, 13.776986619460951}	{0.56, -24.2, 13.776986619460951}	{0.56, -24.1, 13.776986619460951}	{0.56, -24., 13.776986619460951}
{0.5800000000000001, -33., 13.088450361992184}	{0.5800000000000001, -32.9, 13.169482021346754}	{0.5800000000000001, -32.8, 13.250513680701344}	{0.5800000000000001, -32.7, 13.331545340055966}	{0.5800000000000001, -32.6, 13.412576999410675}	{0.5800000000000001, -32.5, 13.493608658765613}	{0.5800000000000001, -32.4, 13.574640318119354}	{0.5800000000000001, -32.3, 13.630217280051399}	{0.5800000000000001, -32.2, 13.631516383546575}	{0.5800000000000001, -32.1, 13.632815488676329}	{0.5800000000000001, -32., 13.634114595857746}	{0.5800000000000001, -31.9, 13.635413705614338}	{0.5800000000000001, -31.8, 13.6367128186032}	{0.5800000000000001, -31.7, 13.638011935649098}	{0.5800000000000001, -31.6, 13.639268864424718}	{0.5800000000000001, -31.5, 13.640426031711563}	{0.5800000000000001, -31.4, 13.64158320704754}	{0.5800000000000001, -31.3, 13.642740392489813}	{0.5800000000000001, -31.2, 13.643897590621297}	{0.5800000000000001, -31.1, 13.645054804685044}	{0.5800000000000001, -31., 13.646212038752939}	{0.5800000000000001, -30.9, 13.647369297937548}	{0.5800000000000001, -30.8, 13.648370858396063}	{0.5800000000000001, -30.7, 13.647409547676073}	{0.5800000000000001, -30.6, 13.646448289107603}	{0.5800000000000001, -30.5, 13.645487096339448}	{0.5800000000000001, -30.4, 13.64452598659246}	{0.5800000000000001, -30.3, 13.643564981594391}	{0.5800000000000001, -30.2, 13.642604108759363}	{0.5800000000000001, -30.1, 13.641643402676026}	{0.5800000000000001, -30., 13.642667726235528}	{0.5800000000000001, -29.9, 13.64401080237405}	{0.5800000000000001, -29.8, 13.645354195124073}	{0.5800000000000001, -29.7, 13.646697985231855}	{0.5800000000000001, -29.6, 13.64804056748012}	{0.5800000000000001, -29.5, 13.649382370198108}	{0.5800000000000001, -29.4, 13.650446911141877}	{0.5800000000000001, -29.3, 13.650594497188159}	{0.5800000000000001, -29.2, 13.650742083235631}	{0.5800000000000001, -29.1, 13.650889669284293}	{0.5800000000000001, -29., 13.651037255334145}	{0.5800000000000001, -28.9, 13.651184841385186}	{0.5800000000000001, -28.8, 13.651332427437417}	{0.5800000000000001, -28.7, 13.651480013490835}	{0.5800000000000001, -28.6, 13.651828883395932}	{0.5800000000000001, -28.5, 13.653082168571828}	{0.5800000000000001, -28.4, 13.654335453833085}	{0.5800000000000001, -28.3, 13.65558873917946}	{0.5800000000000001, -28.2, 13.65684202461071}	{0.5800000000000001, -28.1, 13.658095310126587}	{0.5800000000000001, -28., 13.659348595726847}	{0.5800000000000001, -27.9, 13.659710692251231}	{0.5800000000000001, -27.8, 13.659710692251231}	{0.5800000000000001, -27.7, 13.659710692251231}	{0.5800000000000001, -27.6, 13.659710692251231}	{0.5800000000000001, -27.5, 13.659710692251231}	{0.5800000000000001, -27.4, 13.659710692251231}	{0.5800000000000001, -27.3, 13.659710692251231}	{0.5800000000000001, -27.2, 13.659710692251231}	{0.5800000000000001, -27.1, 13.659710692251231}	{0.5800000000000001, -27., 13.659710692251231}	{0.5800000000000001, -26.9, 13.659710692251231}	{0.5800000000000001, -26.8, 13.659710692251231}	{0.5800000000000001, -26.7, 13.659710692251231}	{0.5800000000000001, -26.6, 13.659710692251231}	{0.5800000000000001, -26.5, 13.659710692251231}	{0.5800000000000001, -26.4, 13.659710692251231}	{0.5800000000000001, -26.3, 13.659710692251231}	{0.5800000000000001, -26.2, 13.659710692251231}	{0.5800000000000001, -26.1, 13.659710692251231}	{0.5800000000000001, -26., 13.659710692251231}	{0.5800000000000001, -25.9, 13.659710692251231}	{0.5800000000000001, -25.8, 13.659710692251231}	{0.5800000000000001, -25.7, 13.659710692251231}	{0.5800000000000001, -25.6, 13.659710692251231}	{0.5800000000000001, -25.5, 13.659710692251231}	{0.5800000000000001, -25.4, 13.659710692251231}	{0.5800000000000001, -25.3, 13.659710692251231}	{0.5800000000000001, -25.2, 13.659710692251231}	{0.5800000000000001, -25.1, 13.659710692251231}	{0.5800000000000001, -25., 13.659710692251231}	{0.5800000000000001, -24.9, 13.659710692251231}	{0.5800000000000001, -24.799999999999997, 13.659710692251231}	{0.5800000000000001, -24.7, 13.659710692251231}	{0.5800000000000001, -24.6, 13.659710692251231}	{0.5800000000000001, -24.5, 13.659710692251231}	{0.5800000000000001, -24.4, 13.659710692251231}	{0.5800000000000001, -24.299999999999997, 13.659710692251231}	{0.5800000000000001, -24.2, 13.659710692251231}	{0.5800000000000001, -24.1, 13.659710692251231}	{0.5800000000000001, -24., 13.659710692251231}
{0.6000000000000001, -33., 12.946771596131978}	{0.6000000000000001, -32.9, 13.047854577877906}	{0.6000000000000001, -32.8, 13.134691720633823}	{0.6000000000000001, -32.7, 13.215723379988464}	{0.6000000000000001, -32.6, 13.296755039343221}	{0.6000000000000001, -32.5, 13.377786698698262}	{0.6000000000000001, -32.4, 13.45881835805178}	{0.6000000000000001, -32.3, 13.498691901994716}	{0.6000000000000001, -32.2, 13.49999100751107}	{0.6000000000000001, -32.1, 13.501290115177737}	{0.6000000000000001, -32., 13.502589225543396}	{0.6000000000000001, -31.9, 13.50388833929674}	{0.6000000000000001, -31.8, 13.505137023918978}	{0.6000000000000001, -31.7, 13.506294186010258}	{0.6000000000000001, -31.6, 13.50745135482281}	{0.6000000000000001, -31.5, 13.50860853207443}	{0.6000000000000001, -31.4, 13.509765719921935}	{0.6000000000000001, -31.3, 13.510922921073371}	{0.6000000000000001, -31.2, 13.512080138928892}	{0.6000000000000001, -31.1, 13.513237377757646}	{0.6000000000000001, -31., 13.51439464291987}	{0.6000000000000001, -30.9, 13.515551941145734}	{0.6000000000000001, -30.8, 13.516709280885467}	{0.6000000000000001, -30.7, 13.517656355049333}	{0.6000000000000001, -30.6, 13.516695174460827}	{0.6000000000000001, -30.5, 13.515734080081073}	{0.6000000000000001, -30.4, 13.514773094472035}	{0.6000000000000001, -30.3, 13.513812246100393}	{0.6000000000000001, -30.2, 13.512851570882786}	{0.6000000000000001, -30.1, 13.513561751388206}	{0.6000000000000001, -30., 13.51490487612381}	{0.6000000000000001, -29.9, 13.516248329864798}	{0.6000000000000001, -29.8, 13.517592196518148}	{0.6000000000000001, -29.7, 13.518936581388838}	{0.6000000000000001, -29.6, 13.520279391011236}	{0.6000000000000001, -29.5, 13.52162118399898}	{0.6000000000000001, -29.4, 13.522962977115423}	{0.6000000000000001, -29.3, 13.524304770360171}	{0.6000000000000001, -29.2, 13.524786417534902}	{0.6000000000000001, -29.1, 13.524934002537444}	{0.6000000000000001, -29., 13.525081587541534}	{0.6000000000000001, -28.9, 13.525229172547167}	{0.6000000000000001, -28.8, 13.525376757554346}	{0.6000000000000001, -28.7, 13.525524342563067}	{0.6000000000000001, -28.6, 13.526387970613408}	{0.6000000000000001, -28.5, 13.527641246984823}	{0.6000000000000001, -28.4, 13.52889452346697}	{0.6000000000000001, -28.3, 13.530147800059535}	{0.6000000000000001, -28.2, 13.531401076762196}	{0.6000000000000001, -28.1, 13.532654353574635}	{0.6000000000000001, -28., 13.533907630496541}	{0.6000000000000001, -27.9, 13.533928477459323}	{0.6000000000000001, -27.8, 13.533928477459323}	{0.6000000000000001, -27.7, 13.533928477459323}	{0.6000000000000001, -27.6, 13.533928477459323}	{0.6000000000000001, -27.5, 13.533928477459323}	{0.6000000000000001, -27.4, 13.533928477459323}	{0.6000000000000001, -27.3, 13.533928477459323}	{0.6000000000000001, -27.2, 13.533928477459323}	{0.6000000000000001, -27.1, 13.533928477459323}	{0.6000000000000001, -27., 13.533928477459323}	{0.6000000000000001, -26.9, 13.533928477459323}	{0.6000000000000001, -26.8, 13.533928477459323}	{0.6000000000000001, -26.7, 13.533928477459323}	{0.6000000000000001, -26.6, 13.533928477459323}	{0.6000000000000001, -26.5, 13.533928477459323}	{0.6000000000000001, -26.4, 13.533928477459323}	{0.6000000000000001, -26.3, 13.533928477459323}	{0.6000000000000001, -26.2, 13.533928477459323}	{0.6000000000000001, -26.1, 13.533928477459323}	{0.6000000000000001, -26., 13.533928477459323}	{0.6000000000000001, -25.9, 13.533928477459323}	{0.6000000000000001, -25.8, 13.533928477459323}	{0.6000000000000001, -25.7, 13.533928477459323}	{0.6000000000000001, -25.6, 13.533928477459323}	{0.6000000000000001, -25.5, 13.533928477459323}	{0.6000000000000001, -25.4, 13.533928477459323}	{0.6000000000000001, -25.3, 13.533928477459323}	{0.6000000000000001, -25.2, 13.533928477459323}	{0.6000000000000001, -25.1, 13.533928477459323}	{0.6000000000000001, -25., 13.533928477459323}	{0.6000000000000001, -24.9, 13.533928477459323}	{0.6000000000000001, -24.799999999999997, 13.533928477459323}	{0.6000000000000001, -24.7, 13.533928477459323}	{0.6000000000000001, -24.6, 13.533928477459323}	{0.6000000000000001, -24.5, 13.533928477459323}	{0.6000000000000001, -24.4, 13.533928477459323}	{0.6000000000000001, -24.299999999999997, 13.533928477459323}	{0.6000000000000001, -24.2, 13.533928477459323}	{0.6000000000000001, -24.1, 13.533928477459323}	{0.6000000000000001, -24., 13.533928477459323}
{0.62, -33., 12.788164422703852}	{0.62, -32.9, 12.88924740444979}	{0.62, -32.8, 12.990330386195758}	{0.62, -32.7, 13.091413367941774}	{0.62, -32.6, 13.173577272072007}	{0.62, -32.5, 13.254608931427192}	{0.62, -32.4, 13.335640590780402}	{0.62, -32.3, 13.360010049746286}	{0.62, -32.2, 13.36130915810313}	{0.62, -32.1, 13.362608269335079}	{0.62, -32., 13.363836614163128}	{0.62, -31.9, 13.364993772276296}	{0.62, -31.8, 13.366150936094032}	{0.62, -31.7, 13.367308107074278}	{0.62, -31.6, 13.368465287047606}	{0.62, -31.5, 13.369622478312417}	{0.62, -31.4, 13.370779683754538}	{0.62, -31.3, 13.371936906997336}	{0.62, -31.2, 13.373094152590223}	{0.62, -31.1, 13.374251426245321}	{0.62, -31., 13.375408735134624}	{0.62, -30.9, 13.376566088263095}	{0.62, -30.8, 13.377723496937135}	{0.62, -30.7, 13.378880975352743}	{0.62, -30.6, 13.379895873897993}	{0.62, -30.5, 13.378934917201615}	{0.62, -30.4, 13.377974105309422}	{0.62, -30.3, 13.377013476118348}	{0.62, -30.2, 13.377476140063395}	{0.62, -30.1, 13.378819336702692}	{0.62, -30., 13.380162880685193}	{0.62, -29.9, 13.381506860594435}	{0.62, -29.8, 13.382851387604449}	{0.62, -29.7, 13.384196601240136}	{0.62, -29.6, 13.385539727693484}	{0.62, -29.5, 13.386881507122775}	{0.62, -29.4, 13.388223286722589}	{0.62, -29.3, 13.389565066492404}	{0.62, -29.2, 13.39090684643169}	{0.62, -29.1, 13.392098966125532}	{0.62, -29., 13.392246549678543}	{0.62, -28.9, 13.392394133233593}	{0.62, -28.8, 13.392541716790678}	{0.62, -28.7, 13.392825644046969}	{0.62, -28.6, 13.394078908067824}	{0.62, -28.5, 13.395332172235}	{0.62, -28.4, 13.396585436548076}	{0.62, -28.3, 13.397838701006634}	{0.62, -28.2, 13.399091965610253}	{0.62, -28.1, 13.400345230358516}	{0.62, -28., 13.401276781885281}	{0.62, -27.9, 13.401276781885281}	{0.62, -27.8, 13.401276781885281}	{0.62, -27.7, 13.401276781885281}	{0.62, -27.6, 13.401276781885281}	{0.62, -27.5, 13.401276781885281}	{0.62, -27.4, 13.401276781885281}	{0.62, -27.3, 13.401276781885281}	{0.62, -27.2, 13.401276781885281}	{0.62, -27.1, 13.401276781885281}	{0.62, -27., 13.401276781885281}	{0.62, -26.9, 13.401276781885281}	{0.62, -26.8, 13.401276781885281}	{0.62, -26.7, 13.401276781885281}	{0.62, -26.6, 13.401276781885281}	{0.62, -26.5, 13.401276781885281}	{0.62, -26.4, 13.401276781885281}	{0.62, -26.3, 13.401276781885281}	{0.62, -26.2, 13.401276781885281}	{0.62, -26.1, 13.401276781885281}	{0.62, -26., 13.401276781885281}	{0.62, -25.9, 13.401276781885281}	{0.62, -25.8, 13.401276781885281}	{0.62, -25.7, 13.401276781885281}	{0.62, -25.6, 13.401276781885281}	{0.62, -25.5, 13.401276781885281}	{0.62, -25.4, 13.401276781885281}	{0.62, -25.3, 13.401276781885281}	{0.62, -25.2, 13.401276781885281}	{0.62, -25.1, 13.401276781885281}	{0.62, -25., 13.401276781885281}	{0.62, -24.9, 13.401276781885281}	{0.62, -24.799999999999997, 13.401276781885281}	{0.62, -24.7, 13.401276781885281}	{0.62, -24.6, 13.401276781885281}	{0.62, -24.5, 13.401276781885281}	{0.62, -24.4, 13.401276781885281}	{0.62, -24.299999999999997, 13.401276781885281}	{0.62, -24.2, 13.401276781885281}	{0.62, -24.1, 13.401276781885281}	{0.62, -24., 13.401276781885281}
{0.64, -33., 12.77760008287303}	{0.64, -32.9, 12.770672101928849}	{0.64, -32.8, 12.822094665962487}	{0.64, -32.7, 12.923177647708552}	{0.64, -32.6, 13.024260629454798}	{0.64, -32.5, 13.123712583725352}	{0.64, -32.4, 13.204744243082258}	{0.64, -32.3, 13.213834192281304}	{0.64, -32.2, 13.215029559561554}	{0.64, -32.1, 13.216186714624063}	{0.64, -32., 13.217343874611466}	{0.64, -31.9, 13.218501040782446}	{0.64, -31.8, 13.219658214717372}	{0.64, -31.7, 13.220815398400518}	{0.64, -31.6, 13.221972594323287}	{0.64, -31.5, 13.223129805613823}	{0.64, -31.4, 13.22428703619975}	{0.64, -31.3, 13.225444291012481}	{0.64, -31.2, 13.226601576243786}	{0.64, -31.1, 13.227758899667878}	{0.64, -31., 13.228916271045861}	{0.64, -30.9, 13.230073702633515}	{0.64, -30.8, 13.231231209818855}	{0.64, -30.7, 13.23238881192264}	{0.64, -30.6, 13.233546533203452}	{0.64, -30.5, 13.234704404119617}	{0.64, -30.4, 13.233797240717376}	{0.64, -30.3, 13.234081699782028}	{0.64, -30.2, 13.235424996386776}	{0.64, -30.1, 13.236768665829171}	{0.64, -30., 13.238112803194365}	{0.64, -29.9, 13.239457527815885}	{0.64, -29.8, 13.24080298945867}	{0.64, -29.7, 13.242149376078242}	{0.64, -29.6, 13.243492950953526}	{0.64, -29.5, 13.244834711193082}	{0.64, -29.4, 13.246176471662356}	{0.64, -29.3, 13.247518232360633}	{0.64, -29.2, 13.248859993287219}	{0.64, -29.1, 13.2502017544414}	{0.64, -29., 13.251543515822476}	{0.64, -28.9, 13.252355976890048}	{0.64, -28.8, 13.252503558403886}	{0.64, -28.7, 13.253325004578915}	{0.64, -28.6, 13.25457825137223}	{0.64, -28.5, 13.255831498361507}	{0.64, -28.4, 13.257084745546184}	{0.64, -28.3, 13.258337992925693}	{0.64, -28.2, 13.259591240499475}	{0.64, -28.1, 13.260844488266972}	{0.64, -28., 13.261432342421609}	{0.64, -27.9, 13.261432342421609}	{0.64, -27.8, 13.261432342421609}	{0.64, -27.7, 13.261432342421609}	{0.64, -27.6, 13.261432342421609}	{0.64, -27.5, 13.261432342421609}	{0.64, -27.4, 13.261432342421609}	{0.64, -27.3, 13.261432342421609}	{0.64, -27.2, 13.261432342421609}	{0.64, -27.1, 13.261432342421609}	{0.64, -27., 13.261432342421609}	{0.64, -26.9, 13.261432342421609}	{0.64, -26.8, 13.261432342421609}	{0.64, -26.7, 13.261432342421609}	{0.64, -26.6, 13.261432342421609}	{0.64, -26.5, 13.261432342421609}	{0.64, -26.4, 13.261432342421609}	{0.64, -26.3, 13.261432342421609}	{0.64, -26.2, 13.261432342421609}	{0.64, -26.1, 13.261432342421609}	{0.64, -26., 13.261432342421609}	{0.64, -25.9, 13.261432342421609}	{0.64, -25.8, 13.261432342421609}	{0.64, -25.7, 13.261432342421609}	{0.64, -25.6, 13.261432342421609}	{0.64, -25.5, 13.261432342421609}	{0.64, -25.4, 13.261432342421609}	{0.64, -25.3, 13.261432342421609}	{0.64, -25.2, 13.261432342421609}	{0.64, -25.1, 13.261432342421609}	{0.64, -25., 13.261432342421609}	{0.64, -24.9, 13.261432342421609}	{0.64, -24.799999999999997, 13.261432342421609}	{0.64, -24.7, 13.261432342421609}	{0.64, -24.6, 13.261432342421609}	{0.64, -24.5, 13.261432342421609}	{0.64, -24.4, 13.261432342421609}	{0.64, -24.299999999999997, 13.261432342421609}	{0.64, -24.2, 13.261432342421609}	{0.64, -24.1, 13.261432342421609}	{0.64, -24., 13.261432342421609}
{0.66, -33., 12.852817715945898}	{0.66, -32.9, 12.85835788106982}	{0.66, -32.8, 12.863898046193805}	{0.66, -32.7, 12.932699626735577}	{0.66, -32.6, 13.003478208458201}	{0.66, -32.5, 13.059509237429905}	{0.66, -32.4, 13.060977209082528}	{0.66, -32.3, 13.06218537317671}	{0.66, -32.2, 13.06330277172792}	{0.66, -32.1, 13.064420175685326}	{0.66, -32., 13.065537586431235}	{0.66, -31.9, 13.06665500570141}	{0.66, -31.8, 13.067772435675417}	{0.66, -31.7, 13.068889879090124}	{0.66, -31.6, 13.070007339382181}	{0.66, -31.5, 13.071124820866965}	{0.66, -31.4, 13.072242328963238}	{0.66, -31.3, 13.07335987047529}	{0.66, -31.2, 13.074477453947184}	{0.66, -31.1, 13.075595090107605}	{0.66, -31., 13.076712792428431}	{0.66, -30.9, 13.077830577826127}	{0.66, -30.8, 13.07894846754246}	{0.66, -30.7, 13.080066488250413}	{0.66, -30.6, 13.081184673442806}	{0.66, -30.5, 13.082096615326089}	{0.66, -30.4, 13.081621096993786}	{0.66, -30.3, 13.08352416962223}	{0.66, -30.2, 13.084889709600189}	{0.66, -30.1, 13.086255761401919}	{0.66, -30., 13.087622455524194}	{0.66, -29.9, 13.088989955733396}	{0.66, -29.8, 13.090358467546054}	{0.66, -29.7, 13.09172824887035}	{0.66, -29.6, 13.093094169129786}	{0.66, -29.5, 13.094457597845656}	{0.66, -29.4, 13.095821026887178}	{0.66, -29.3, 13.097184456253332}	{0.66, -29.2, 13.0985478859431}	{0.66, -29.1, 13.09991131595547}	{0.66, -29., 13.101274746289429}	{0.66, -28.9, 13.102638176943968}	{0.66, -28.8, 13.103418336170954}	{0.66, -28.7, 13.103813086999496}	{0.66, -28.6, 13.105167083739136}	{0.66, -28.5, 13.106521080792115}	{0.66, -28.4, 13.10787507815746}	{0.66, -28.3, 13.109229075834195}	{0.66, -28.2, 13.110583073821353}	{0.66, -28.1, 13.111937072117968}	{0.66, -28., 13.11219985417216}	{0.66, -27.9, 13.11219985417216}	{0.66, -27.8, 13.11219985417216}	{0.66, -27.7, 13.11219985417216}	{0.66, -27.6, 13.11219985417216}	{0.66, -27.5, 13.11219985417216}	{0.66, -27.4, 13.11219985417216}	{0.66, -27.3, 13.11219985417216}	{0.66, -27.2, 13.11219985417216}	{0.66, -27.1, 13.11219985417216}	{0.66, -27., 13.11219985417216}	{0.66, -26.9, 13.11219985417216}	{0.66, -26.8, 13.11219985417216}	{0.66, -26.7, 13.11219985417216}	{0.66, -26.6, 13.11219985417216}	{0.66, -26.5, 13.11219985417216}	{0.66, -26.4, 13.11219985417216}	{0.66, -26.3, 13.11219985417216}	{0.66, -26.2, 13.11219985417216}	{0.66, -26.1, 13.11219985417216}	{0.66, -26., 13.11219985417216}	{0.66, -25.9, 13.11219985417216}	{0.66, -25.8, 13.11219985417216}	{0.66, -25.7, 13.11219985417216}	{0.66, -25.6, 13.11219985417216}	{0.66, -25.5, 13.11219985417216}	{0.66, -25.4, 13.11219985417216}	{0.66, -25.3, 13.11219985417216}	{0.66, -25.2, 13.11219985417216}	{0.66, -25.1, 13.11219985417216}	{0.66, -25., 13.11219985417216}	{0.66, -24.9, 13.11219985417216}	{0.66, -24.799999999999997, 13.11219985417216}	{0.66, -24.7, 13.11219985417216}	{0.66, -24.6, 13.11219985417216}	{0.66, -24.5, 13.11219985417216}	{0.66, -24.4, 13.11219985417216}	{0.66, -24.299999999999997, 13.11219985417216}	{0.66, -24.2, 13.11219985417216}	{0.66, -24.1, 13.11219985417216}	{0.66, -24., 13.11219985417216}
{0.68, -33., 12.756909816348104}	{0.68, -32.9, 12.827688398070391}	{0.68, -32.8, 12.898466979792715}	{0.68, -32.7, 12.900042885543478}	{0.68, -32.6, 12.901510857193125}	{0.68, -32.5, 12.90297882884373}	{0.68, -32.4, 12.904446800497718}	{0.68, -32.3, 12.905874144949282}	{0.68, -32.2, 12.906991551776642}	{0.68, -32.1, 12.908108966126328}	{0.68, -32., 12.909226389921724}	{0.68, -31.9, 12.91034382557801}	{0.68, -31.8, 12.911461276127898}	{0.68, -31.7, 12.912578745379536}	{0.68, -31.6, 12.91369623811477}	{0.68, -31.5, 12.914813760338124}	{0.68, -31.4, 12.9159313195894}	{0.68, -31.3, 12.917048925336255}	{0.68, -31.2, 12.918166589467097}	{0.68, -31.1, 12.91928432691007}	{0.68, -31., 12.920402156410233}	{0.68, -30.9, 12.921520101505498}	{0.68, -30.8, 12.92262557613948}	{0.68, -30.7, 12.921330712089771}	{0.68, -30.6, 12.920036089610623}	{0.68, -30.5, 12.918741772157873}	{0.68, -30.4, 12.918143043389822}	{0.68, -30.3, 12.921297408020457}	{0.68, -30.2, 12.924298634243364}	{0.68, -30.1, 12.925665706835986}	{0.68, -30., 12.92703368200927}	{0.68, -29.9, 12.92840278987888}	{0.68, -29.8, 12.929773319221649}	{0.68, -29.7, 12.931145632425197}	{0.68, -29.6, 12.932512520108709}	{0.68, -29.5, 12.933875906729355}	{0.68, -29.4, 12.935239293807589}	{0.68, -29.3, 12.936602681341972}	{0.68, -29.2, 12.937966069331079}	{0.68, -29.1, 12.939329457773482}	{0.68, -29., 12.940692846667762}	{0.68, -28.9, 12.940775613615259}	{0.68, -28.8, 12.939825350208492}	{0.68, -28.7, 12.938875087020994}	{0.68, -28.6, 12.937924824053242}	{0.68, -28.5, 12.937541610792252}	{0.68, -28.4, 12.93889556488134}	{0.68, -28.3, 12.940249519416522}	{0.68, -28.2, 12.9416034743964}	{0.68, -28.1, 12.942847073063067}	{0.68, -28., 12.942847073063067}	{0.68, -27.9, 12.942847073063067}	{0.68, -27.8, 12.942847073063067}	{0.68, -27.7, 12.942847073063067}	{0.68, -27.6, 12.942847073063067}	{0.68, -27.5, 12.942847073063067}	{0.68, -27.4, 12.942847073063067}	{0.68, -27.3, 12.942847073063067}	{0.68, -27.2, 12.942847073063067}	{0.68, -27.1, 12.942847073063067}	{0.68, -27., 12.942847073063067}	{0.68, -26.9, 12.942847073063067}	{0.68, -26.8, 12.942847073063067}	{0.68, -26.7, 12.942847073063067}	{0.68, -26.6, 12.942847073063067}	{0.68, -26.5, 12.942847073063067}	{0.68, -26.4, 12.942847073063067}	{0.68, -26.3, 12.942847073063067}	{0.68, -26.2, 12.942847073063067}	{0.68, -26.1, 12.942847073063067}	{0.68, -26., 12.942847073063067}	{0.68, -25.9, 12.942847073063067}	{0.68, -25.8, 12.942847073063067}	{0.68, -25.7, 12.942847073063067}	{0.68, -25.6, 12.942847073063067}	{0.68, -25.5, 12.942847073063067}	{0.68, -25.4, 12.942847073063067}	{0.68, -25.3, 12.942847073063067}	{0.68, -25.2, 12.942847073063067}	{0.68, -25.1, 12.942847073063067}	{0.68, -25., 12.942847073063067}	{0.68, -24.9, 12.942847073063067}	{0.68, -24.799999999999997, 12.942847073063067}	{0.68, -24.7, 12.942847073063067}	{0.68, -24.6, 12.942847073063067}	{0.68, -24.5, 12.942847073063067}	{0.68, -24.4, 12.942847073063067}	{0.68, -24.299999999999997, 12.942847073063067}	{0.68, -24.2, 12.942847073063067}	{0.68, -24.1, 12.942847073063067}	{0.68, -24., 12.942847073063067}
{0.7, -33., 12.730770531113938}	{0.7, -32.9, 12.7322385027631}	{0.7, -32.8, 12.733706474412347}	{0.7, -32.7, 12.73517444606178}	{0.7, -32.6, 12.736642417711678}	{0.7, -32.5, 12.738110389362928}	{0.7, -32.4, 12.739578361018927}	{0.7, -32.3, 12.741046495881676}	{0.7, -32.2, 12.742357045418016}	{0.7, -32.1, 12.743474475208625}	{0.7, -32., 12.744591918393041}	{0.7, -31.9, 12.745709378395928}	{0.7, -31.8, 12.746826859517599}	{0.7, -31.7, 12.747944367157917}	{0.7, -31.6, 12.74906190809743}	{0.7, -31.5, 12.750179490850392}	{0.7, -31.4, 12.75129712610806}	{0.7, -31.3, 12.752414827295308}	{0.7, -31.2, 12.753532611269582}	{0.7, -31.1, 12.754529931753016}	{0.7, -31., 12.753234806860279}	{0.7, -30.9, 12.751939855019325}	{0.7, -30.8, 12.750645121687795}	{0.7, -30.7, 12.74935066426397}	{0.7, -30.6, 12.748056555223117}	{0.7, -30.5, 12.746762886077555}	{0.7, -30.4, 12.745979613532066}	{0.7, -30.3, 12.749134960957074}	{0.7, -30.2, 12.752291108384066}	{0.7, -30.1, 12.755448255651762}	{0.7, -30., 12.757919781294744}	{0.7, -29.9, 12.759291301438141}	{0.7, -29.8, 12.760664858027324}	{0.7, -29.7, 12.762040970193752}	{0.7, -29.6, 12.763409309435879}	{0.7, -29.5, 12.764772632895475}	{0.7, -29.4, 12.766135957010603}	{0.7, -29.3, 12.7674992817792}	{0.7, -29.2, 12.768862607199221}	{0.7, -29.1, 12.770225933268629}	{0.7, -29., 12.769498474646849}	{0.7, -28.9, 12.768548255267627}	{0.7, -28.8, 12.767598036204097}	{0.7, -28.7, 12.766647817456949}	{0.7, -28.6, 12.765697599026879}	{0.7, -28.5, 12.764747380914581}	{0.7, -28.4, 12.76379716312075}	{0.7, -28.3, 12.76284694564608}	{0.7, -28.2, 12.763707207931917}	{0.7, -28.1, 12.764577028106062}	{0.7, -28., 12.764577028106062}	{0.7, -27.9, 12.764577028106062}	{0.7, -27.8, 12.764577028106062}	{0.7, -27.7, 12.764577028106062}	{0.7, -27.6, 12.764577028106062}	{0.7, -27.5, 12.764577028106062}	{0.7, -27.4, 12.764577028106062}	{0.7, -27.3, 12.764577028106062}	{0.7, -27.2, 12.764577028106062}	{0.7, -27.1, 12.764577028106062}	{0.7, -27., 12.764577028106062}	{0.7, -26.9, 12.764577028106062}	{0.7, -26.8, 12.764577028106062}	{0.7, -26.7, 12.764577028106062}	{0.7, -26.6, 12.764577028106062}	{0.7, -26.5, 12.764577028106062}	{0.7, -26.4, 12.764577028106062}	{0.7, -26.3, 12.764577028106062}	{0.7, -26.2, 12.764577028106062}	{0.7, -26.1, 12.764577028106062}	{0.7, -26., 12.764577028106062}	{0.7, -25.9, 12.764577028106062}	{0.7, -25.8, 12.764577028106062}	{0.7, -25.7, 12.764577028106062}	{0.7, -25.6, 12.764577028106062}	{0.7, -25.5, 12.764577028106062}	{0.7, -25.4, 12.764577028106062}	{0.7, -25.3, 12.764577028106062}	{0.7, -25.2, 12.764577028106062}	{0.7, -25.1, 12.764577028106062}	{0.7, -25., 12.764577028106062}	{0.7, -24.9, 12.764577028106062}	{0.7, -24.799999999999997, 12.764577028106062}	{0.7, -24.7, 12.764577028106062}	{0.7, -24.6, 12.764577028106062}	{0.7, -24.5, 12.764577028106062}	{0.7, -24.4, 12.764577028106062}	{0.7, -24.299999999999997, 12.764577028106062}	{0.7, -24.2, 12.764577028106062}	{0.7, -24.1, 12.764577028106062}	{0.7, -24., 12.764577028106062}
{0.72, -33., 12.557170846569726}	{0.72, -32.9, 12.558638818218938}	{0.72, -32.8, 12.560106789868271}	{0.72, -32.7, 12.561574761517875}	{0.72, -32.6, 12.563042733168151}	{0.72, -32.5, 12.564510704820377}	{0.72, -32.4, 12.565978676479386}	{0.72, -32.3, 12.567446884324731}	{0.72, -32.2, 12.568914916131595}	{0.72, -32.1, 12.570124257787567}	{0.72, -32., 12.571241730329994}	{0.72, -31.9, 12.572359227197442}	{0.72, -31.8, 12.57347675460957}	{0.72, -31.7, 12.57459432037634}	{0.72, -31.6, 12.575711934304627}	{0.72, -31.5, 12.57682960870881}	{0.72, -31.4, 12.57740324796001}	{0.72, -31.3, 12.576107945995153}	{0.72, -31.2, 12.574812770568158}	{0.72, -31.1, 12.573517754918454}	{0.72, -31., 12.572222941016763}	{0.72, -30.9, 12.570928381858563}	{0.72, -30.8, 12.56963414435987}	{0.72, -30.7, 12.568340313013595}	{0.72, -30.6, 12.56704699450611}	{0.72, -30.5, 12.56575432354616}	{0.72, -30.4, 12.564721666407177}	{0.72, -30.3, 12.567878528269086}	{0.72, -30.2, 12.571036568432458}	{0.72, -30.1, 12.57419608122139}	{0.72, -30., 12.577357434465602}	{0.72, -29.9, 12.580521087850919}	{0.72, -29.8, 12.582633847014145}	{0.72, -29.7, 12.58401577082664}	{0.72, -29.6, 12.585386330626369}	{0.72, -29.5, 12.586749557464184}	{0.72, -29.4, 12.588112785260295}	{0.72, -29.3, 12.5894760140117}	{0.72, -29.2, 12.590134028817943}	{0.72, -29.1, 12.589183876674067}	{0.72, -29., 12.58823372499312}	{0.72, -28.9, 12.587283573776116}	{0.72, -28.8, 12.58633342302407}	{0.72, -28.7, 12.585383272738}	{0.72, -28.6, 12.584433122918925}	{0.72, -28.5, 12.583482973567872}	{0.72, -28.4, 12.582532824685861}	{0.72, -28.3, 12.581582676273921}	{0.72, -28.2, 12.580632528333084}	{0.72, -28.1, 12.580284648642493}	{0.72, -28., 12.580284648642493}	{0.72, -27.9, 12.580284648642493}	{0.72, -27.8, 12.580284648642493}	{0.72, -27.7, 12.580284648642493}	{0.72, -27.6, 12.580284648642493}	{0.72, -27.5, 12.580284648642493}	{0.72, -27.4, 12.580284648642493}	{0.72, -27.3, 12.580284648642493}	{0.72, -27.2, 12.580284648642493}	{0.72, -27.1, 12.580284648642493}	{0.72, -27., 12.580284648642493}	{0.72, -26.9, 12.580284648642493}	{0.72, -26.8, 12.580284648642493}	{0.72, -26.7, 12.580284648642493}	{0.72, -26.6, 12.580284648642493}	{0.72, -26.5, 12.580284648642493}	{0.72, -26.4, 12.580284648642493}	{0.72, -26.3, 12.580284648642493}	{0.72, -26.2, 12.580284648642493}	{0.72, -26.1, 12.580284648642493}	{0.72, -26., 12.580284648642493}	{0.72, -25.9, 12.580284648642493}	{0.72, -25.8, 12.580284648642493}	{0.72, -25.7, 12.580284648642493}	{0.72, -25.6, 12.580284648642493}	{0.72, -25.5, 12.580284648642493}	{0.72, -25.4, 12.580284648642493}	{0.72, -25.3, 12.580284648642493}	{0.72, -25.2, 12.580284648642493}	{0.72, -25.1, 12.580284648642493}	{0.72, -25., 12.580284648642493}	{0.72, -24.9, 12.580284648642493}	{0.72, -24.799999999999997, 12.580284648642493}	{0.72, -24.7, 12.580284648642493}	{0.72, -24.6, 12.580284648642493}	{0.72, -24.5, 12.580284648642493}	{0.72, -24.4, 12.580284648642493}	{0.72, -24.299999999999997, 12.580284648642493}	{0.72, -24.2, 12.580284648642493}	{0.72, -24.1, 12.580284648642493}	{0.72, -24., 12.580284648642493}
{0.74, -33., 12.374428181214343}	{0.74, -32.9, 12.375896152863632}	{0.74, -32.8, 12.3773641245131}	{0.74, -32.7, 12.37883209616297}	{0.74, -32.6, 12.380300067813833}	{0.74, -32.5, 12.381768039467554}	{0.74, -32.4, 12.38323601113117}	{0.74, -32.3, 12.384704331768233}	{0.74, -32.2, 12.386172392302438}	{0.74, -32.1, 12.387640475473646}	{0.74, -32., 12.388764907539258}	{0.74, -31.9, 12.389882461344715}	{0.74, -31.8, 12.391000060253306}	{0.74, -31.7, 12.390819997497465}	{0.74, -31.6, 12.389524573707934}	{0.74, -31.5, 12.38822924445482}	{0.74, -31.4, 12.386934034571379}	{0.74, -31.3, 12.385638975414091}	{0.74, -31.2, 12.384344106576147}	{0.74, -31.1, 12.383049478050983}	{0.74, -31., 12.381755152964056}	{0.74, -30.9, 12.3804612110221}	{0.74, -30.8, 12.379167752868243}	{0.74, -30.7, 12.377874905580807}	{0.74, -30.6, 12.376582829616012}	{0.74, -30.5, 12.375291727573606}	{0.74, -30.4, 12.374001855263671}	{0.74, -30.3, 12.37710055643918}	{0.74, -30.2, 12.380261574371604}	{0.74, -30.1, 12.38342480869679}	{0.74, -30., 12.386590812973209}	{0.74, -29.9, 12.389760278969446}	{0.74, -29.8, 12.39293407114677}	{0.74, -29.7, 12.396113269730826}	{0.74, -29.6, 12.398029104253196}	{0.74, -29.5, 12.39939218024877}	{0.74, -29.4, 12.400755257675227}	{0.74, -29.3, 12.400362394961313}	{0.74, -29.2, 12.399412348846166}	{0.74, -29.1, 12.398462303426093}	{0.74, -29., 12.39751225870262}	{0.74, -28.9, 12.396562214677267}	{0.74, -28.8, 12.395612171351564}	{0.74, -28.7, 12.394662128727042}	{0.74, -28.6, 12.393712086805236}	{0.74, -28.5, 12.392762045587686}	{0.74, -28.4, 12.391812005075932}	{0.74, -28.3, 12.390861965271522}	{0.74, -28.2, 12.389911926176005}	{0.74, -28.1, 12.38982674349196}	{0.74, -28., 12.38982674349196}	{0.74, -27.9, 12.38982674349196}	{0.74, -27.8, 12.38982674349196}	{0.74, -27.7, 12.38982674349196}	{0.74, -27.6, 12.38982674349196}	{0.74, -27.5, 12.38982674349196}	{0.74, -27.4, 12.38982674349196}	{0.74, -27.3, 12.38982674349196}	{0.74, -27.2, 12.38982674349196}	{0.74, -27.1, 12.38982674349196}	{0.74, -27., 12.38982674349196}	{0.74, -26.9, 12.38982674349196}	{0.74, -26.8, 12.38982674349196}	{0.74, -26.7, 12.38982674349196}	{0.74, -26.6, 12.38982674349196}	{0.74, -26.5, 12.38982674349196}	{0.74, -26.4, 12.38982674349196}	{0.74, -26.3, 12.38982674349196}	{0.74, -26.2, 12.38982674349196}	{0.74, -26.1, 12.38982674349196}	{0.74, -26., 12.38982674349196}	{0.74, -25.9, 12.38982674349196}	{0.74, -25.8, 12.38982674349196}	{0.74, -25.7, 12.38982674349196}	{0.74, -25.6, 12.38982674349196}	{0.74, -25.5, 12.38982674349196}	{0.74, -25.4, 12.38982674349196}	{0.74, -25.3, 12.38982674349196}	{0.74, -25.2, 12.38982674349196}	{0.74, -25.1, 12.38982674349196}	{0.74, -25., 12.38982674349196}	{0.74, -24.9, 12.38982674349196}	{0.74, -24.799999999999997, 12.38982674349196}	{0.74, -24.7, 12.38982674349196}	{0.74, -24.6, 12.38982674349196}	{0.74, -24.5, 12.38982674349196}	{0.74, -24.4, 12.38982674349196}	{0.74, -24.299999999999997, 12.38982674349196}	{0.74, -24.2, 12.38982674349196}	{0.74, -24.1, 12.38982674349196}	{0.74, -24., 12.38982674349196}
{0.76, -33., 12.177218077890792}	{0.76, -32.9, 12.17881663098499}	{0.76, -32.8, 12.180415184079468}	{0.76, -32.7, 12.182013737174561}	{0.76, -32.6, 12.183612290271162}	{0.76, -32.5, 12.185210843372086}	{0.76, -32.4, 12.186809396487883}	{0.76, -32.3, 12.188408481414852}	{0.76, -32.2, 12.19000716976269}	{0.76, -32.1, 12.19160589250557}	{0.76, -32., 12.193189372078498}	{0.76, -31.9, 12.193039124794705}	{0.76, -31.8, 12.191743688347145}	{0.76, -31.7, 12.190448343110928}	{0.76, -31.6, 12.18915311304587}	{0.76, -31.5, 12.187858028405593}	{0.76, -31.4, 12.186563127390722}	{0.76, -31.3, 12.18526845823635}	{0.76, -31.2, 12.183974081847749}	{0.76, -31.1, 12.182680075128307}	{0.76, -31., 12.18138653518152}	{0.76, -30.9, 12.180093584616422}	{0.76, -30.8, 12.17880137824621}	{0.76, -30.7, 12.17751011154567}	{0.76, -30.6, 12.176220031328995}	{0.76, -30.5, 12.174931449230447}	{0.76, -30.4, 12.173644758722912}	{0.76, -30.3, 12.17635450453944}	{0.76, -30.2, 12.179520310452393}	{0.76, -30.1, 12.182689528547451}	{0.76, -30., 12.18586301092025}	{0.76, -29.9, 12.18904182234718}	{0.76, -29.8, 12.192227293310378}	{0.76, -29.7, 12.195421086209357}	{0.76, -29.6, 12.1985884831148}	{0.76, -29.5, 12.200364037192507}	{0.76, -29.4, 12.1994060617983}	{0.76, -29.3, 12.198422652992608}	{0.76, -29.2, 12.197439245334401}	{0.76, -29.1, 12.196455838826282}	{0.76, -29., 12.195472433470853}	{0.76, -28.9, 12.194489029270727}	{0.76, -28.8, 12.193505626228523}	{0.76, -28.7, 12.192522224346865}	{0.76, -28.6, 12.19153882362838}	{0.76, -28.5, 12.190555424075702}	{0.76, -28.4, 12.189572025691477}	{0.76, -28.3, 12.18858862847835}	{0.76, -28.2, 12.187788927365}	{0.76, -28.1, 12.187788927365}	{0.76, -28., 12.187788927365}	{0.76, -27.9, 12.187788927365}	{0.76, -27.8, 12.187788927365}	{0.76, -27.7, 12.187788927365}	{0.76, -27.6, 12.187788927365}	{0.76, -27.5, 12.187788927365}	{0.76, -27.4, 12.187788927365}	{0.76, -27.3, 12.187788927365}	{0.76, -27.2, 12.187788927365}	{0.76, -27.1, 12.187788927365}	{0.76, -27., 12.187788927365}	{0.76, -26.9, 12.187788927365}	{0.76, -26.8, 12.187788927365}	{0.76, -26.7, 12.187788927365}	{0.76, -26.6, 12.187788927365}	{0.76, -26.5, 12.187788927365}	{0.76, -26.4, 12.187788927365}	{0.76, -26.3, 12.187788927365}	{0.76, -26.2, 12.187788927365}	{0.76, -26.1, 12.187788927365}	{0.76, -26., 12.187788927365}	{0.76, -25.9, 12.187788927365}	{0.76, -25.8, 12.187788927365}	{0.76, -25.7, 12.187788927365}	{0.76, -25.6, 12.187788927365}	{0.76, -25.5, 12.187788927365}	{0.76, -25.4, 12.187788927365}	{0.76, -25.3, 12.187788927365}	{0.76, -25.2, 12.187788927365}	{0.76, -25.1, 12.187788927365}	{0.76, -25., 12.187788927365}	{0.76, -24.9, 12.187788927365}	{0.76, -24.799999999999997, 12.187788927365}	{0.76, -24.7, 12.187788927365}	{0.76, -24.6, 12.187788927365}	{0.76, -24.5, 12.187788927365}	{0.76, -24.4, 12.187788927365}	{0.76, -24.299999999999997, 12.187788927365}	{0.76, -24.2, 12.187788927365}	{0.76, -24.1, 12.187788927365}	{0.76, -24., 12.187788927365}
{0.78, -33., 11.955097590585222}	{0.78, -32.9, 11.956696143679643}	{0.78, -32.8, 11.95829469677452}	{0.78, -32.7, 11.959893249870388}	{0.78, -32.6, 11.961491802968695}	{0.78, -32.5, 11.963090356073936}	{0.78, -32.4, 11.964688909202849}	{0.78, -32.3, 11.966288322170767}	{0.78, -32.2, 11.967876022026704}	{0.78, -32.1, 11.969451856805007}	{0.78, -32., 11.971027761373305}	{0.78, -31.9, 11.972603753483696}	{0.78, -31.8, 11.974179855403731}	{0.78, -31.7, 11.975756095064956}	{0.78, -31.6, 11.977332507503561}	{0.78, -31.5, 11.977118833240157}	{0.78, -31.4, 11.975824439745272}	{0.78, -31.3, 11.97453041142611}	{0.78, -31.2, 11.97323684420588}	{0.78, -31.1, 11.971943859203357}	{0.78, -31., 11.970651609350082}	{0.78, -30.9, 11.969360287745054}	{0.78, -30.8, 11.968070138202807}	{0.78, -30.7, 11.96678146857033}	{0.78, -30.6, 11.965494667538945}	{0.78, -30.5, 11.96421022586733}	{0.78, -30.4, 11.962928763171423}	{0.78, -30.3, 11.965174888568473}	{0.78, -30.2, 11.968348571025775}	{0.78, -30.1, 11.97152763249477}	{0.78, -30., 11.974713415922448}	{0.78, -29.9, 11.977907599278405}	{0.78, -29.8, 11.981112278984465}	{0.78, -29.7, 11.982933410930755}	{0.78, -29.6, 11.982024242973793}	{0.78, -29.5, 11.981088382813327}	{0.78, -29.4, 11.980152524315155}	{0.78, -29.3, 11.979216667482863}	{0.78, -29.2, 11.978280812320039}	{0.78, -29.1, 11.977344958830278}	{0.78, -29., 11.976371268846325}	{0.78, -28.9, 11.975388173983557}	{0.78, -28.8, 11.97440508097937}	{0.78, -28.7, 11.973421989837975}	{0.78, -28.6, 11.97243890056359}	{0.78, -28.5, 11.971455813160441}	{0.78, -28.4, 11.970472727632766}	{0.78, -28.3, 11.969489643984812}	{0.78, -28.2, 11.968961818715437}	{0.78, -28.1, 11.968961818715437}	{0.78, -28., 11.968961818715437}	{0.78, -27.9, 11.968961818715437}	{0.78, -27.8, 11.968961818715437}	{0.78, -27.7, 11.968961818715437}	{0.78, -27.6, 11.968961818715437}	{0.78, -27.5, 11.968961818715437}	{0.78, -27.4, 11.968961818715437}	{0.78, -27.3, 11.968961818715437}	{0.78, -27.2, 11.968961818715437}	{0.78, -27.1, 11.968961818715437}	{0.78, -27., 11.968961818715437}	{0.78, -26.9, 11.968961818715437}	{0.78, -26.8, 11.968961818715437}	{0.78, -26.7, 11.968961818715437}	{0.78, -26.6, 11.968961818715437}	{0.78, -26.5, 11.968961818715437}	{0.78, -26.4, 11.968961818715437}	{0.78, -26.3, 11.968961818715437}	{0.78, -26.2, 11.968961818715437}	{0.78, -26.1, 11.968961818715437}	{0.78, -26., 11.968961818715437}	{0.78, -25.9, 11.968961818715437}	{0.78, -25.8, 11.968961818715437}	{0.78, -25.7, 11.968961818715437}	{0.78, -25.6, 11.968961818715437}	{0.78, -25.5, 11.968961818715437}	{0.78, -25.4, 11.968961818715437}	{0.78, -25.3, 11.968961818715437}	{0.78, -25.2, 11.968961818715437}	{0.78, -25.1, 11.968961818715437}	{0.78, -25., 11.968961818715437}	{0.78, -24.9, 11.968961818715437}	{0.78, -24.799999999999997, 11.968961818715437}	{0.78, -24.7, 11.968961818715437}	{0.78, -24.6, 11.968961818715437}	{0.78, -24.5, 11.968961818715437}	{0.78, -24.4, 11.968961818715437}	{0.78, -24.299999999999997, 11.968961818715437}	{0.78, -24.2, 11.968961818715437}	{0.78, -24.1, 11.968961818715437}	{0.78, -24., 11.968961818715437}
{0.8, -33., 11.721544994287756}	{0.8, -32.9, 11.72314354738257}	{0.8, -32.8, 11.72474210047814}	{0.8, -32.7, 11.726340653575361}	{0.8, -32.6, 11.727939206676613}	{0.8, -32.5, 11.72953775978926}	{0.8, -32.4, 11.731127793476434}	{0.8, -32.3, 11.732704780886161}	{0.8, -32.2, 11.7342807042994}	{0.8, -32.1, 11.735856720048208}	{0.8, -32., 11.737432851619413}	{0.8, -31.9, 11.739009128473963}	{0.8, -31.8, 11.740585587566464}	{0.8, -31.7, 11.742162275251179}	{0.8, -31.6, 11.7437392496728}	{0.8, -31.5, 11.74531658376521}	{0.8, -31.4, 11.746894369012871}	{0.8, -31.3, 11.748472720168682}	{0.8, -31.2, 11.750051781171463}	{0.8, -31.1, 11.75035378606007}	{0.8, -31., 11.749063707162312}	{0.8, -30.9, 11.747775126729094}	{0.8, -30.8, 11.746488438324269}	{0.8, -30.7, 11.745204138858082}	{0.8, -30.6, 11.743922855712466}	{0.8, -30.5, 11.742645380978482}	{0.8, -30.4, 11.741372714666197}	{0.8, -30.3, 11.743078188220892}	{0.8, -30.2, 11.74626514207291}	{0.8, -30.1, 11.749460787990596}	{0.8, -30., 11.752667295232245}	{0.8, -29.9, 11.75413708412628}	{0.8, -29.8, 11.75328971904288}	{0.8, -29.7, 11.752465683560022}	{0.8, -29.6, 11.75157430176839}	{0.8, -29.5, 11.750638940639965}	{0.8, -29.4, 11.749703582248891}	{0.8, -29.3, 11.748768226601067}	{0.8, -29.2, 11.747832873702395}	{0.8, -29.1, 11.746897523558793}	{0.8, -29., 11.7459621761762}	{0.8, -28.9, 11.745026831560553}	{0.8, -28.8, 11.744091489717814}	{0.8, -28.7, 11.74315615065395}	{0.8, -28.6, 11.742175762874632}	{0.8, -28.5, 11.741193210837883}	{0.8, -28.4, 11.74021066188817}	{0.8, -28.3, 11.739228116032477}	{0.8, -28.2, 11.73897174020341}	{0.8, -28.1, 11.73897174020341}	{0.8, -28., 11.73897174020341}	{0.8, -27.9, 11.73897174020341}	{0.8, -27.8, 11.73897174020341}	{0.8, -27.7, 11.73897174020341}	{0.8, -27.6, 11.73897174020341}	{0.8, -27.5, 11.73897174020341}	{0.8, -27.4, 11.73897174020341}	{0.8, -27.3, 11.73897174020341}	{0.8, -27.2, 11.73897174020341}	{0.8, -27.1, 11.73897174020341}	{0.8, -27., 11.73897174020341}	{0.8, -26.9, 11.73897174020341}	{0.8, -26.8, 11.73897174020341}	{0.8, -26.7, 11.73897174020341}	{0.8, -26.6, 11.73897174020341}	{0.8, -26.5, 11.73897174020341}	{0.8, -26.4, 11.73897174020341}	{0.8, -26.3, 11.73897174020341}	{0.8, -26.2, 11.73897174020341}	{0.8, -26.1, 11.73897174020341}	{0.8, -26., 11.73897174020341}	{0.8, -25.9, 11.73897174020341}	{0.8, -25.8, 11.73897174020341}	{0.8, -25.7, 11.73897174020341}	{0.8, -25.6, 11.73897174020341}	{0.8, -25.5, 11.73897174020341}	{0.8, -25.4, 11.73897174020341}	{0.8, -25.3, 11.73897174020341}	{0.8, -25.2, 11.73897174020341}	{0.8, -25.1, 11.73897174020341}	{0.8, -25., 11.73897174020341}	{0.8, -24.9, 11.73897174020341}	{0.8, -24.799999999999997, 11.73897174020341}	{0.8, -24.7, 11.73897174020341}	{0.8, -24.6, 11.73897174020341}	{0.8, -24.5, 11.73897174020341}	{0.8, -24.4, 11.73897174020341}	{0.8, -24.299999999999997, 11.73897174020341}	{0.8, -24.2, 11.73897174020341}	{0.8, -24.1, 11.73897174020341}	{0.8, -24., 11.73897174020341}
{0.8200000000000001, -33., 11.466304523203677}	{0.8200000000000001, -32.9, 11.477619843540147}	{0.8200000000000001, -32.8, 11.47921839663696}	{0.8200000000000001, -32.7, 11.480816949736587}	{0.8200000000000001, -32.6, 11.482407798776851}	{0.8200000000000001, -32.5, 11.483983359218152}	{0.8200000000000001, -32.4, 11.485558919724186}	{0.8200000000000001, -32.3, 11.487136913794357}	{0.8200000000000001, -32.2, 11.488713093283069}	{0.8200000000000001, -32.1, 11.490289430243548}	{0.8200000000000001, -32., 11.491865964730618}	{0.8200000000000001, -31.9, 11.493442746987293}	{0.8200000000000001, -31.8, 11.49501984003609}	{0.8200000000000001, -31.7, 11.496597322929311}	{0.8200000000000001, -31.6, 11.498175294825932}	{0.8200000000000001, -31.5, 11.499753880105125}	{0.8200000000000001, -31.4, 11.501333234779997}	{0.8200000000000001, -31.3, 11.502913554541937}	{0.8200000000000001, -31.2, 11.504495084849871}	{0.8200000000000001, -31.1, 11.506078133583834}	{0.8200000000000001, -31., 11.507663086913984}	{0.8200000000000001, -30.9, 11.509250429201074}	{0.8200000000000001, -30.8, 11.51084076795099}	{0.8200000000000001, -30.7, 11.512273331181554}	{0.8200000000000001, -30.6, 11.511001567740768}	{0.8200000000000001, -30.5, 11.50973611221026}	{0.8200000000000001, -30.4, 11.508478620469887}	{0.8200000000000001, -30.3, 11.509565528220861}	{0.8200000000000001, -30.2, 11.512775410762135}	{0.8200000000000001, -30.1, 11.513549169027891}	{0.8200000000000001, -30., 11.512707497439019}	{0.8200000000000001, -29.9, 11.511890641671753}	{0.8200000000000001, -29.8, 11.511105077124887}	{0.8200000000000001, -29.7, 11.51035896311511}	{0.8200000000000001, -29.6, 11.509498886198491}	{0.8200000000000001, -29.5, 11.508564403349768}	{0.8200000000000001, -29.4, 11.50762992512767}	{0.8200000000000001, -29.3, 11.50669545154214}	{0.8200000000000001, -29.2, 11.50576098260314}	{0.8200000000000001, -29.1, 11.50482651832066}	{0.8200000000000001, -29., 11.503892058704702}	{0.8200000000000001, -28.9, 11.502957603765296}	{0.8200000000000001, -28.8, 11.502023153512493}	{0.8200000000000001, -28.7, 11.501088707956361}	{0.8200000000000001, -28.6, 11.500154267106998}	{0.8200000000000001, -28.5, 11.499219830974514}	{0.8200000000000001, -28.4, 11.498285399569044}	{0.8200000000000001, -28.3, 11.49736459481701}	{0.8200000000000001, -28.2, 11.49736459481701}	{0.8200000000000001, -28.1, 11.49736459481701}	{0.8200000000000001, -28., 11.49736459481701}	{0.8200000000000001, -27.9, 11.49736459481701}	{0.8200000000000001, -27.8, 11.49736459481701}	{0.8200000000000001, -27.7, 11.49736459481701}	{0.8200000000000001, -27.6, 11.49736459481701}	{0.8200000000000001, -27.5, 11.49736459481701}	{0.8200000000000001, -27.4, 11.49736459481701}	{0.8200000000000001, -27.3, 11.49736459481701}	{0.8200000000000001, -27.2, 11.49736459481701}	{0.8200000000000001, -27.1, 11.49736459481701}	{0.8200000000000001, -27., 11.49736459481701}	{0.8200000000000001, -26.9, 11.49736459481701}	{0.8200000000000001, -26.8, 11.49736459481701}	{0.8200000000000001, -26.7, 11.49736459481701}	{0.8200000000000001, -26.6, 11.49736459481701}	{0.8200000000000001, -26.5, 11.49736459481701}	{0.8200000000000001, -26.4, 11.49736459481701}	{0.8200000000000001, -26.3, 11.49736459481701}	{0.8200000000000001, -26.2, 11.49736459481701}	{0.8200000000000001, -26.1, 11.49736459481701}	{0.8200000000000001, -26., 11.49736459481701}	{0.8200000000000001, -25.9, 11.49736459481701}	{0.8200000000000001, -25.8, 11.49736459481701}	{0.8200000000000001, -25.7, 11.49736459481701}	{0.8200000000000001, -25.6, 11.49736459481701}	{0.8200000000000001, -25.5, 11.49736459481701}	{0.8200000000000001, -25.4, 11.49736459481701}	{0.8200000000000001, -25.3, 11.49736459481701}	{0.8200000000000001, -25.2, 11.49736459481701}	{0.8200000000000001, -25.1, 11.49736459481701}	{0.8200000000000001, -25., 11.49736459481701}	{0.8200000000000001, -24.9, 11.49736459481701}	{0.8200000000000001, -24.799999999999997, 11.49736459481701}	{0.8200000000000001, -24.7, 11.49736459481701}	{0.8200000000000001, -24.6, 11.49736459481701}	{0.8200000000000001, -24.5, 11.49736459481701}	{0.8200000000000001, -24.4, 11.49736459481701}	{0.8200000000000001, -24.299999999999997, 11.49736459481701}	{0.8200000000000001, -24.2, 11.49736459481701}	{0.8200000000000001, -24.1, 11.49736459481701}	{0.8200000000000001, -24., 11.49736459481701}
{0.8400000000000001, -33., 11.224675398614872}	{0.8400000000000001, -32.9, 11.22499584109105}	{0.8400000000000001, -32.8, 11.225317083587889}	{0.8400000000000001, -32.7, 11.225692651478287}	{0.8400000000000001, -32.6, 11.226068219380638}	{0.8400000000000001, -32.5, 11.227278829335102}	{0.8400000000000001, -32.4, 11.228830186770082}	{0.8400000000000001, -32.3, 11.230385801373922}	{0.8400000000000001, -32.2, 11.231938241925667}	{0.8400000000000001, -32.1, 11.233490958100251}	{0.8400000000000001, -32., 11.235044020023967}	{0.8400000000000001, -31.9, 11.236597515664519}	{0.8400000000000001, -31.8, 11.23815155536983}	{0.8400000000000001, -31.7, 11.239706277561229}	{0.8400000000000001, -31.6, 11.241261855874573}	{0.8400000000000001, -31.5, 11.24281850811729}	{0.8400000000000001, -31.4, 11.244376507502817}	{0.8400000000000001, -31.3, 11.245936196740946}	{0.8400000000000001, -31.2, 11.247498005709279}	{0.8400000000000001, -31.1, 11.249062473614677}	{0.8400000000000001, -31., 11.250630276783504}	{0.8400000000000001, -30.9, 11.252202263507186}	{0.8400000000000001, -30.8, 11.253779497729333}	{0.8400000000000001, -30.7, 11.255363313809983}	{0.8400000000000001, -30.6, 11.256955385163446}	{0.8400000000000001, -30.5, 11.258557810265026}	{0.8400000000000001, -30.4, 11.260173220391506}	{0.8400000000000001, -30.3, 11.261170551116306}	{0.8400000000000001, -30.2, 11.261424240530827}	{0.8400000000000001, -30.1, 11.260644723744164}	{0.8400000000000001, -30., 11.25989928782026}	{0.8400000000000001, -29.9, 11.259196814143142}	{0.8400000000000001, -29.8, 11.258548487704727}	{0.8400000000000001, -29.7, 11.257968388207514}	{0.8400000000000001, -29.6, 11.257190829632702}	{0.8400000000000001, -29.5, 11.256284417033518}	{0.8400000000000001, -29.4, 11.255378011983678}	{0.8400000000000001, -29.3, 11.254471614498886}	{0.8400000000000001, -29.2, 11.253565224594887}	{0.8400000000000001, -29.1, 11.252658842287453}	{0.8400000000000001, -29., 11.251752467592391}	{0.8400000000000001, -28.9, 11.250846100525543}	{0.8400000000000001, -28.8, 11.249939741102779}	{0.8400000000000001, -28.7, 11.249033389340005}	{0.8400000000000001, -28.6, 11.248127045253158}	{0.8400000000000001, -28.5, 11.247220708858208}	{0.8400000000000001, -28.4, 11.24631438017116}	{0.8400000000000001, -28.3, 11.245670406707069}	{0.8400000000000001, -28.2, 11.245670406707069}	{0.8400000000000001, -28.1, 11.245670406707069}	{0.8400000000000001, -28., 11.245670406707069}	{0.8400000000000001, -27.9, 11.245670406707069}	{0.8400000000000001, -27.8, 11.245670406707069}	{0.8400000000000001, -27.7, 11.245670406707069}	{0.8400000000000001, -27.6, 11.245670406707069}	{0.8400000000000001, -27.5, 11.245670406707069}	{0.8400000000000001, -27.4, 11.245670406707069}	{0.8400000000000001, -27.3, 11.245670406707069}	{0.8400000000000001, -27.2, 11.245670406707069}	{0.8400000000000001, -27.1, 11.245670406707069}	{0.8400000000000001, -27., 11.245670406707069}	{0.8400000000000001, -26.9, 11.245670406707069}	{0.8400000000000001, -26.8, 11.245670406707069}	{0.8400000000000001, -26.7, 11.245670406707069}	{0.8400000000000001, -26.6, 11.245670406707069}	{0.8400000000000001, -26.5, 11.245670406707069}	{0.8400000000000001, -26.4, 11.245670406707069}	{0.8400000000000001, -26.3, 11.245670406707069}	{0.8400000000000001, -26.2, 11.245670406707069}	{0.8400000000000001, -26.1, 11.245670406707069}	{0.8400000000000001, -26., 11.245670406707069}	{0.8400000000000001, -25.9, 11.245670406707069}	{0.8400000000000001, -25.8, 11.245670406707069}	{0.8400000000000001, -25.7, 11.245670406707069}	{0.8400000000000001, -25.6, 11.245670406707069}	{0.8400000000000001, -25.5, 11.245670406707069}	{0.8400000000000001, -25.4, 11.245670406707069}	{0.8400000000000001, -25.3, 11.245670406707069}	{0.8400000000000001, -25.2, 11.245670406707069}	{0.8400000000000001, -25.1, 11.245670406707069}	{0.8400000000000001, -25., 11.245670406707069}	{0.8400000000000001, -24.9, 11.245670406707069}	{0.8400000000000001, -24.799999999999997, 11.245670406707069}	{0.8400000000000001, -24.7, 11.245670406707069}	{0.8400000000000001, -24.6, 11.245670406707069}	{0.8400000000000001, -24.5, 11.245670406707069}	{0.8400000000000001, -24.4, 11.245670406707069}	{0.8400000000000001, -24.299999999999997, 11.245670406707069}	{0.8400000000000001, -24.2, 11.245670406707069}	{0.8400000000000001, -24.1, 11.245670406707069}	{0.8400000000000001, -24., 11.245670406707069}
{0.86, -33., 10.964929868463734}	{0.86, -32.9, 10.965251964248374}	{0.86, -32.8, 10.965627532137887}	{0.86, -32.7, 10.966003100036076}	{0.86, -32.6, 10.966378667955189}	{0.86, -32.5, 10.966754235932486}	{0.86, -32.4, 10.96712980410287}	{0.86, -32.3, 10.96751292277289}	{0.86, -32.2, 10.967890437628379}	{0.86, -32.1, 10.968268454474106}	{0.86, -32., 10.96864710273461}	{0.86, -31.9, 10.96984511548003}	{0.86, -31.8, 10.971401272961117}	{0.86, -31.7, 10.972958651715913}	{0.86, -31.6, 10.974517562437857}	{0.86, -31.5, 10.976078394847427}	{0.86, -31.4, 10.977641637785338}	{0.86, -31.3, 10.979207904410062}	{0.86, -31.2, 10.980777963793773}	{0.86, -31.1, 10.982352780537324}	{0.86, -31., 10.983933564433153}	{0.86, -30.9, 10.985521832714536}	{0.86, -30.8, 10.987119488065158}	{0.86, -30.7, 10.988728916354264}	{0.86, -30.6, 10.990353109045989}	{0.86, -30.5, 10.99199581645038}	{0.86, -30.4, 10.993317856039381}	{0.86, -30.3, 10.993850308604182}	{0.86, -30.2, 10.994420251312123}	{0.86, -30.1, 10.995037309016586}	{0.86, -30., 10.995713564548616}	{0.86, -29.9, 10.996464178892262}	{0.86, -29.8, 10.997308163474475}	{0.86, -29.7, 10.998269339351081}	{0.86, -29.6, 10.99888026600254}	{0.86, -29.5, 10.997988576860388}	{0.86, -29.4, 10.997084905582408}	{0.86, -29.3, 10.996181247540871}	{0.86, -29.2, 10.995277602763156}	{0.86, -29.1, 10.99437397127669}	{0.86, -29., 10.993470353108965}	{0.86, -28.9, 10.992566748287524}	{0.86, -28.8, 10.991663156839964}	{0.86, -28.7, 10.990759578793943}	{0.86, -28.6, 10.989856014177175}	{0.86, -28.5, 10.988952463017425}	{0.86, -28.4, 10.98804892534252}	{0.86, -28.3, 10.987654607575847}	{0.86, -28.2, 10.987654607575847}	{0.86, -28.1, 10.987654607575847}	{0.86, -28., 10.987654607575847}	{0.86, -27.9, 10.987654607575847}	{0.86, -27.8, 10.987654607575847}	{0.86, -27.7, 10.987654607575847}	{0.86, -27.6, 10.987654607575847}	{0.86, -27.5, 10.987654607575847}	{0.86, -27.4, 10.987654607575847}	{0.86, -27.3, 10.987654607575847}	{0.86, -27.2, 10.987654607575847}	{0.86, -27.1, 10.987654607575847}	{0.86, -27., 10.987654607575847}	{0.86, -26.9, 10.987654607575847}	{0.86, -26.8, 10.987654607575847}	{0.86, -26.7, 10.987654607575847}	{0.86, -26.6, 10.987654607575847}	{0.86, -26.5, 10.987654607575847}	{0.86, -26.4, 10.987654607575847}	{0.86, -26.3, 10.987654607575847}	{0.86, -26.2, 10.987654607575847}	{0.86, -26.1, 10.987654607575847}	{0.86, -26., 10.987654607575847}	{0.86, -25.9, 10.987654607575847}	{0.86, -25.8, 10.987654607575847}	{0.86, -25.7, 10.987654607575847}	{0.86, -25.6, 10.987654607575847}	{0.86, -25.5, 10.987654607575847}	{0.86, -25.4, 10.987654607575847}	{0.86, -25.3, 10.987654607575847}	{0.86, -25.2, 10.987654607575847}	{0.86, -25.1, 10.987654607575847}	{0.86, -25., 10.987654607575847}	{0.86, -24.9, 10.987654607575847}	{0.86, -24.799999999999997, 10.987654607575847}	{0.86, -24.7, 10.987654607575847}	{0.86, -24.6, 10.987654607575847}	{0.86, -24.5, 10.987654607575847}	{0.86, -24.4, 10.987654607575847}	{0.86, -24.299999999999997, 10.987654607575847}	{0.86, -24.2, 10.987654607575847}	{0.86, -24.1, 10.987654607575847}	{0.86, -24., 10.987654607575847}
{0.88, -33., 10.692000284107747}	{0.88, -32.9, 10.69237585199759}	{0.88, -32.8, 10.692751419894778}	{0.88, -32.7, 10.693126987807682}	{0.88, -32.6, 10.693502555758295}	{0.88, -32.5, 10.69387812381307}	{0.88, -32.4, 10.694253692210708}	{0.88, -32.3, 10.694629299707694}	{0.88, -32.2, 10.695022059491075}	{0.88, -32.1, 10.69540207040615}	{0.88, -32., 10.69578322683631}	{0.88, -31.9, 10.696165824100378}	{0.88, -31.8, 10.696550233639481}	{0.88, -31.7, 10.696936922631483}	{0.88, -31.6, 10.697326478655347}	{0.88, -31.5, 10.697719640703147}	{0.88, -31.4, 10.698117338169629}	{0.88, -31.3, 10.69897323963165}	{0.88, -31.2, 10.700559107075051}	{0.88, -31.1, 10.702153751285364}	{0.88, -31., 10.703759403168634}	{0.88, -30.9, 10.705378859980762}	{0.88, -30.8, 10.707015628698006}	{0.88, -30.7, 10.708674105448837}	{0.88, -30.6, 10.710359799944216}	{0.88, -30.5, 10.712000976633806}	{0.88, -30.4, 10.712601802328514}	{0.88, -30.3, 10.713257664722585}	{0.88, -30.2, 10.713982665682654}	{0.88, -30.1, 10.714794492340985}	{0.88, -30., 10.71571531242679}	{0.88, -29.9, 10.716772883840726}	{0.88, -29.8, 10.718001924332803}	{0.88, -29.7, 10.719445793778585}	{0.88, -29.6, 10.720244772488615}	{0.88, -29.5, 10.720626587433115}	{0.88, -29.4, 10.721008406725703}	{0.88, -29.3, 10.721390230362607}	{0.88, -29.2, 10.721772058340056}	{0.88, -29.1, 10.722153890654289}	{0.88, -29., 10.722535727301537}	{0.88, -28.9, 10.722284993746857}	{0.88, -28.8, 10.7213865722655}	{0.88, -28.7, 10.720488174814834}	{0.88, -28.6, 10.719589801443982}	{0.88, -28.5, 10.718691452202162}	{0.88, -28.4, 10.717793127138682}	{0.88, -28.3, 10.717646497680535}	{0.88, -28.2, 10.717646497680535}	{0.88, -28.1, 10.717646497680535}	{0.88, -28., 10.717646497680535}	{0.88, -27.9, 10.717646497680535}	{0.88, -27.8, 10.717646497680535}	{0.88, -27.7, 10.717646497680535}	{0.88, -27.6, 10.717646497680535}	{0.88, -27.5, 10.717646497680535}	{0.88, -27.4, 10.717646497680535}	{0.88, -27.3, 10.717646497680535}	{0.88, -27.2, 10.717646497680535}	{0.88, -27.1, 10.717646497680535}	{0.88, -27., 10.717646497680535}	{0.88, -26.9, 10.717646497680535}	{0.88, -26.8, 10.717646497680535}	{0.88, -26.7, 10.717646497680535}	{0.88, -26.6, 10.717646497680535}	{0.88, -26.5, 10.717646497680535}	{0.88, -26.4, 10.717646497680535}	{0.88, -26.3, 10.717646497680535}	{0.88, -26.2, 10.717646497680535}	{0.88, -26.1, 10.717646497680535}	{0.88, -26., 10.717646497680535}	{0.88, -25.9, 10.717646497680535}	{0.88, -25.8, 10.717646497680535}	{0.88, -25.7, 10.717646497680535}	{0.88, -25.6, 10.717646497680535}	{0.88, -25.5, 10.717646497680535}	{0.88, -25.4, 10.717646497680535}	{0.88, -25.3, 10.717646497680535}	{0.88, -25.2, 10.717646497680535}	{0.88, -25.1, 10.717646497680535}	{0.88, -25., 10.717646497680535}	{0.88, -24.9, 10.717646497680535}	{0.88, -24.799999999999997, 10.717646497680535}	{0.88, -24.7, 10.717646497680535}	{0.88, -24.6, 10.717646497680535}	{0.88, -24.5, 10.717646497680535}	{0.88, -24.4, 10.717646497680535}	{0.88, -24.299999999999997, 10.717646497680535}	{0.88, -24.2, 10.717646497680535}	{0.88, -24.1, 10.717646497680535}	{0.88, -24., 10.717646497680535}
{0.9, -33., 10.405316107940626}	{0.9, -32.9, 10.405691675839028}	{0.9, -32.8, 10.406067243751215}	{0.9, -32.7, 10.406442811692765}	{0.9, -32.6, 10.406818379704376}	{0.9, -32.5, 10.407193947908226}	{0.9, -32.4, 10.407569516739555}	{0.9, -32.3, 10.40794508304904}	{0.9, -32.2, 10.40835291337483}	{0.9, -32.1, 10.40873679932483}	{0.9, -32., 10.40912282975636}	{0.9, -31.9, 10.40951155746484}	{0.9, -31.8, 10.40990367770027}	{0.9, -31.7, 10.410300064852706}	{0.9, -31.6, 10.410701818570713}	{0.9, -31.5, 10.411110321729776}	{0.9, -31.4, 10.411527313282278}	{0.9, -31.3, 10.411954979788295}	{0.9, -31.2, 10.412396070384236}	{0.9, -31.1, 10.412854041138338}	{0.9, -31., 10.413333236221275}	{0.9, -30.9, 10.413839115149479}	{0.9, -30.8, 10.414378537609963}	{0.9, -30.7, 10.414960120129297}	{0.9, -30.6, 10.41648841844245}	{0.9, -30.5, 10.417360061662187}	{0.9, -30.4, 10.418154919112519}	{0.9, -30.3, 10.419054441394483}	{0.9, -30.2, 10.420085297068878}	{0.9, -30.1, 10.421280848925358}	{0.9, -30., 10.422682776382146}	{0.9, -29.9, 10.42434305788412}	{0.9, -29.8, 10.426326374045617}	{0.9, -29.7, 10.428712991035093}	{0.9, -29.6, 10.429878417505352}	{0.9, -29.5, 10.430255837836437}	{0.9, -29.4, 10.430633266283095}	{0.9, -29.3, 10.431010702838448}	{0.9, -29.2, 10.431388147495628}	{0.9, -29.1, 10.43176560024777}	{0.9, -29., 10.432143061088015}	{0.9, -28.9, 10.432520530009509}	{0.9, -28.8, 10.432898007005404}	{0.9, -28.7, 10.433275492068859}	{0.9, -28.6, 10.433652985193035}	{0.9, -28.5, 10.434030486371102}	{0.9, -28.4, 10.434366887288135}	{0.9, -28.3, 10.434366887288135}	{0.9, -28.2, 10.434366887288135}	{0.9, -28.1, 10.434366887288135}	{0.9, -28., 10.434366887288135}	{0.9, -27.9, 10.434366887288135}	{0.9, -27.8, 10.434366887288135}	{0.9, -27.7, 10.434366887288135}	{0.9, -27.6, 10.434366887288135}	{0.9, -27.5, 10.434366887288135}	{0.9, -27.4, 10.434366887288135}	{0.9, -27.3, 10.434366887288135}	{0.9, -27.2, 10.434366887288135}	{0.9, -27.1, 10.434366887288135}	{0.9, -27., 10.434366887288135}	{0.9, -26.9, 10.434366887288135}	{0.9, -26.8, 10.434366887288135}	{0.9, -26.7, 10.434366887288135}	{0.9, -26.6, 10.434366887288135}	{0.9, -26.5, 10.434366887288135}	{0.9, -26.4, 10.434366887288135}	{0.9, -26.3, 10.434366887288135}	{0.9, -26.2, 10.434366887288135}	{0.9, -26.1, 10.434366887288135}	{0.9, -26., 10.434366887288135}	{0.9, -25.9, 10.434366887288135}	{0.9, -25.8, 10.434366887288135}	{0.9, -25.7, 10.434366887288135}	{0.9, -25.6, 10.434366887288135}	{0.9, -25.5, 10.434366887288135}	{0.9, -25.4, 10.434366887288135}	{0.9, -25.3, 10.434366887288135}	{0.9, -25.2, 10.434366887288135}	{0.9, -25.1, 10.434366887288135}	{0.9, -25., 10.434366887288135}	{0.9, -24.9, 10.434366887288135}	{0.9, -24.799999999999997, 10.434366887288135}	{0.9, -24.7, 10.434366887288135}	{0.9, -24.6, 10.434366887288135}	{0.9, -24.5, 10.434366887288135}	{0.9, -24.4, 10.434366887288135}	{0.9, -24.299999999999997, 10.434366887288135}	{0.9, -24.2, 10.434366887288135}	{0.9, -24.1, 10.434366887288135}	{0.9, -24., 10.434366887288135}
{0.92, -33., 10.095110131908198}	{0.92, -32.9, 10.09367438143583}	{0.92, -32.8, 10.092238630991275}	{0.92, -32.7, 10.090802880605837}	{0.92, -32.6, 10.089367130360994}	{0.92, -32.5, 10.087931380500256}	{0.92, -32.4, 10.08728724323773}	{0.92, -32.3, 10.087687535244225}	{0.92, -32.2, 10.08815305794564}	{0.92, -32.1, 10.08857016491866}	{0.92, -32., 10.088991604479203}	{0.92, -31.9, 10.089418492881586}	{0.92, -31.8, 10.089852233799352}	{0.92, -31.7, 10.090294592230167}	{0.92, -31.6, 10.090747787345206}	{0.92, -31.5, 10.09121460910482}	{0.92, -31.4, 10.091698564669695}	{0.92, -31.3, 10.09220406213461}	{0.92, -31.2, 10.092736640963661}	{0.92, -31.1, 10.093303260783689}	{0.92, -31., 10.093912662977637}	{0.92, -30.9, 10.094575822896688}	{0.92, -30.8, 10.09530651456049}	{0.92, -30.7, 10.096122014501985}	{0.92, -30.6, 10.098610491876698}	{0.92, -30.5, 10.101313110681096}	{0.92, -30.4, 10.1041764790214}	{0.92, -30.3, 10.107240509261379}	{0.92, -30.2, 10.110554789422146}	{0.92, -30.1, 10.11418079809861}	{0.92, -30., 10.118194553721072}	{0.92, -29.9, 10.121747427639036}	{0.92, -29.8, 10.125226181922784}	{0.92, -29.7, 10.129471628722586}	{0.92, -29.6, 10.13135503600242}	{0.92, -29.5, 10.131721658097211}	{0.92, -29.4, 10.132088295265104}	{0.92, -29.3, 10.132454947494002}	{0.92, -29.2, 10.13282161477181}	{0.92, -29.1, 10.133188297086447}	{0.92, -29., 10.133554994425836}	{0.92, -28.9, 10.133921706777912}	{0.92, -28.8, 10.13428843413062}	{0.92, -28.7, 10.134655176471908}	{0.92, -28.6, 10.135021933789739}	{0.92, -28.5, 10.135388706072078}	{0.92, -28.4, 10.135616188153046}	{0.92, -28.3, 10.135616188153046}	{0.92, -28.2, 10.135616188153046}	{0.92, -28.1, 10.135616188153046}	{0.92, -28., 10.135616188153046}	{0.92, -27.9, 10.135616188153046}	{0.92, -27.8, 10.135616188153046}	{0.92, -27.7, 10.135616188153046}	{0.92, -27.6, 10.135616188153046}	{0.92, -27.5, 10.135616188153046}	{0.92, -27.4, 10.135616188153046}	{0.92, -27.3, 10.135616188153046}	{0.92, -27.2, 10.135616188153046}	{0.92, -27.1, 10.135616188153046}	{0.92, -27., 10.135616188153046}	{0.92, -26.9, 10.135616188153046}	{0.92, -26.8, 10.135616188153046}	{0.92, -26.7, 10.135616188153046}	{0.92, -26.6, 10.135616188153046}	{0.92, -26.5, 10.135616188153046}	{0.92, -26.4, 10.135616188153046}	{0.92, -26.3, 10.135616188153046}	{0.92, -26.2, 10.135616188153046}	{0.92, -26.1, 10.135616188153046}	{0.92, -26., 10.135616188153046}	{0.92, -25.9, 10.135616188153046}	{0.92, -25.8, 10.135616188153046}	{0.92, -25.7, 10.135616188153046}	{0.92, -25.6, 10.135616188153046}	{0.92, -25.5, 10.135616188153046}	{0.92, -25.4, 10.135616188153046}	{0.92, -25.3, 10.135616188153046}	{0.92, -25.2, 10.135616188153046}	{0.92, -25.1, 10.135616188153046}	{0.92, -25., 10.135616188153046}	{0.92, -24.9, 10.135616188153046}	{0.92, -24.799999999999997, 10.135616188153046}	{0.92, -24.7, 10.135616188153046}	{0.92, -24.6, 10.135616188153046}	{0.92, -24.5, 10.135616188153046}	{0.92, -24.4, 10.135616188153046}	{0.92, -24.299999999999997, 10.135616188153046}	{0.92, -24.2, 10.135616188153046}	{0.92, -24.1, 10.135616188153046}	{0.92, -24., 10.135616188153046}
{0.94, -33., 9.771084159914148}	{0.94, -32.9, 9.769648409480771}	{0.94, -32.8, 9.768212659104176}	{0.94, -32.7, 9.766776908847689}	{0.94, -32.6, 9.765341158875225}	{0.94, -32.5, 9.76390540967321}	{0.94, -32.4, 9.762469662949163}	{0.94, -32.3, 9.761033906125679}	{0.94, -32.2, 9.759732506822555}	{0.94, -32.1, 9.758332096435437}	{0.94, -32., 9.756940979720676}	{0.94, -31.9, 9.755561599344203}	{0.94, -31.8, 9.754197039168515}	{0.94, -31.7, 9.75285119208302}	{0.94, -31.6, 9.75260944055686}	{0.94, -31.5, 9.753149840276786}	{0.94, -31.4, 9.753726289983172}	{0.94, -31.3, 9.754348044871}	{0.94, -31.2, 9.75502672420967}	{0.94, -31.1, 9.755776908233019}	{0.94, -31., 9.756616881699937}	{0.94, -30.9, 9.757569557828164}	{0.94, -30.8, 9.758842476012799}	{0.94, -30.7, 9.76175882532569}	{0.94, -30.6, 9.76488895456332}	{0.94, -30.5, 9.768285611390125}	{0.94, -30.4, 9.772014145911413}	{0.94, -30.3, 9.776155293053712}	{0.94, -30.2, 9.780808443066407}	{0.94, -30.1, 9.786095414713262}	{0.94, -30., 9.792164699699242}	{0.94, -29.9, 9.799196071216192}	{0.94, -29.8, 9.807405334349403}	{0.94, -29.7, 9.817048832937173}	{0.94, -29.6, 9.821927192459302}	{0.94, -29.5, 9.82380055785518}	{0.94, -29.4, 9.825674734873939}	{0.94, -29.3, 9.827549720369976}	{0.94, -29.2, 9.829413106638656}	{0.94, -29.1, 9.829762977526505}	{0.94, -29., 9.830112876289313}	{0.94, -28.9, 9.830462802906847}	{0.94, -28.8, 9.830812757358892}	{0.94, -28.7, 9.831162739625237}	{0.94, -28.6, 9.83151274968568}	{0.94, -28.5, 9.831862787520045}	{0.94, -28.4, 9.83198554229464}	{0.94, -28.3, 9.83198554229464}	{0.94, -28.2, 9.83198554229464}	{0.94, -28.1, 9.83198554229464}	{0.94, -28., 9.83198554229464}	{0.94, -27.9, 9.83198554229464}	{0.94, -27.8, 9.83198554229464}	{0.94, -27.7, 9.83198554229464}	{0.94, -27.6, 9.83198554229464}	{0.94, -27.5, 9.83198554229464}	{0.94, -27.4, 9.83198554229464}	{0.94, -27.3, 9.83198554229464}	{0.94, -27.2, 9.83198554229464}	{0.94, -27.1, 9.83198554229464}	{0.94, -27., 9.83198554229464}	{0.94, -26.9, 9.83198554229464}	{0.94, -26.8, 9.83198554229464}	{0.94, -26.7, 9.83198554229464}	{0.94, -26.6, 9.83198554229464}	{0.94, -26.5, 9.83198554229464}	{0.94, -26.4, 9.83198554229464}	{0.94, -26.3, 9.83198554229464}	{0.94, -26.2, 9.83198554229464}	{0.94, -26.1, 9.83198554229464}	{0.94, -26., 9.83198554229464}	{0.94, -25.9, 9.83198554229464}	{0.94, -25.8, 9.83198554229464}	{0.94, -25.7, 9.83198554229464}	{0.94, -25.6, 9.83198554229464}	{0.94, -25.5, 9.83198554229464}	{0.94, -25.4, 9.83198554229464}	{0.94, -25.3, 9.83198554229464}	{0.94, -25.2, 9.83198554229464}	{0.94, -25.1, 9.83198554229464}	{0.94, -25., 9.83198554229464}	{0.94, -24.9, 9.83198554229464}	{0.94, -24.799999999999997, 9.83198554229464}	{0.94, -24.7, 9.83198554229464}	{0.94, -24.6, 9.83198554229464}	{0.94, -24.5, 9.83198554229464}	{0.94, -24.4, 9.83198554229464}	{0.94, -24.299999999999997, 9.83198554229464}	{0.94, -24.2, 9.83198554229464}	{0.94, -24.1, 9.83198554229464}	{0.94, -24., 9.83198554229464}
{0.96, -33., 0.47821349130444607}	{0.96, -32.9, 0.6020351164659781}	{0.96, -32.8, 0.7579173069114834}	{0.96, -32.7, 0.9541613577094529}	{0.96, -32.6, 1.201217980172459}	{0.96, -32.5, 1.5122438403431755}	{0.96, -32.4, 1.903802199437231}	{0.96, -32.3, Indeterminate}	{0.96, -32.2, 6.235311678261188}	{0.96, -32.1, 6.335311678261189}	{0.96, -32., 6.435311678261191}	{0.96, -31.9, 6.535311678261192}	{0.96, -31.8, 6.63531167826119}	{0.96, -31.7, 6.7353116782611915}	{0.96, -31.6, 6.835311678261189}	{0.96, -31.5, 6.935311678261191}	{0.96, -31.4, 7.035311678261192}	{0.96, -31.3, 7.13531167826119}	{0.96, -31.2, 7.2353116782611915}	{0.96, -31.1, 7.335311678261189}	{0.96, -31., 7.435311678261191}	{0.96, -30.9, 7.535311678261192}	{0.96, -30.8, 7.63531167826119}	{0.96, -30.7, 7.7353116782611915}	{0.96, -30.6, 7.835311678261189}	{0.96, -30.5, 7.935311678261191}	{0.96, -30.4, 8.035311678261193}	{0.96, -30.3, 8.135311678261191}	{0.96, -30.2, 8.235311678261192}	{0.96, -30.1, 8.33531167826119}	{0.96, -30., 8.435311678261192}	{0.96, -29.9, 8.535311678261193}	{0.96, -29.8, 8.635311678261191}	{0.96, -29.7, 8.735311678261192}	{0.96, -29.6, 8.769146518646329}	{0.96, -29.5, 8.769146518646329}	{0.96, -29.4, 8.769146518646329}	{0.96, -29.3, 8.769146518646329}	{0.96, -29.2, 8.769146518646329}	{0.96, -29.1, 8.769146518646329}	{0.96, -29., 8.769146518646329}	{0.96, -28.9, 8.769146518646329}	{0.96, -28.8, 8.769146518646329}	{0.96, -28.7, 8.769146518646329}	{0.96, -28.6, 8.769146518646329}	{0.96, -28.5, 8.769146518646329}	{0.96, -28.4, 8.769146518646329}	{0.96, -28.3, 8.769146518646329}	{0.96, -28.2, 8.769146518646329}	{0.96, -28.1, 8.769146518646329}	{0.96, -28., 8.769146518646329}	{0.96, -27.9, 8.769146518646329}	{0.96, -27.8, 8.769146518646329}	{0.96, -27.7, 8.769146518646329}	{0.96, -27.6, 8.769146518646329}	{0.96, -27.5, 8.769146518646329}	{0.96, -27.4, 8.769146518646329}	{0.96, -27.3, 8.769146518646329}	{0.96, -27.2, 8.769146518646329}	{0.96, -27.1, 8.769146518646329}	{0.96, -27., 8.769146518646329}	{0.96, -26.9, 8.769146518646329}	{0.96, -26.8, 8.769146518646329}	{0.96, -26.7, 8.769146518646329}	{0.96, -26.6, 8.769146518646329}	{0.96, -26.5, 8.769146518646329}	{0.96, -26.4, 8.769146518646329}	{0.96, -26.3, 8.769146518646329}	{0.96, -26.2, 8.769146518646329}	{0.96, -26.1, 8.769146518646329}	{0.96, -26., 8.769146518646329}	{0.96, -25.9, 8.769146518646329}	{0.96, -25.8, 8.769146518646329}	{0.96, -25.7, 8.769146518646329}	{0.96, -25.6, 8.769146518646329}	{0.96, -25.5, 8.769146518646329}	{0.96, -25.4, 8.769146518646329}	{0.96, -25.3, 8.769146518646329}	{0.96, -25.2, 8.769146518646329}	{0.96, -25.1, 8.769146518646329}	{0.96, -25., 8.769146518646329}	{0.96, -24.9, 8.769146518646329}	{0.96, -24.799999999999997, 8.769146518646329}	{0.96, -24.7, 8.769146518646329}	{0.96, -24.6, 8.769146518646329}	{0.96, -24.5, 8.769146518646329}	{0.96, -24.4, 8.769146518646329}	{0.96, -24.299999999999997, 8.769146518646329}	{0.96, -24.2, 8.769146518646329}	{0.96, -24.1, 8.769146518646329}	{0.96, -24., 8.769146518646329}
{0.98, -33., 0.4727599248709107}	{0.98, -32.9, 0.5951694830978927}	{0.98, -32.8, 0.7492739865963386}	{0.98, -32.7, 0.9432800621224406}	{0.98, -32.6, 1.187519240644725}	{0.98, -32.5, 1.494998149042162}	{0.98, -32.4, 1.8820911604144284}	{0.98, -32.3, Indeterminate}	{0.98, -32.2, 6.220330509080851}	{0.98, -32.1, 6.320330509080852}	{0.98, -32., 6.420330509080854}	{0.98, -31.9, 6.520330509080855}	{0.98, -31.8, 6.620330509080853}	{0.98, -31.7, 6.7203305090808545}	{0.98, -31.6, 6.820330509080852}	{0.98, -31.5, 6.920330509080854}	{0.98, -31.4, 7.020330509080855}	{0.98, -31.3, 7.120330509080853}	{0.98, -31.2, 7.2203305090808545}	{0.98, -31.1, 7.320330509080852}	{0.98, -31., 7.420330509080854}	{0.98, -30.9, 7.520330509080855}	{0.98, -30.8, 7.620330509080853}	{0.98, -30.7, 7.7203305090808545}	{0.98, -30.6, 7.820330509080852}	{0.98, -30.5, 7.920330509080854}	{0.98, -30.4, 8.020330509080855}	{0.98, -30.3, 8.120330509080853}	{0.98, -30.2, 8.220330509080854}	{0.98, -30.1, 8.320330509080852}	{0.98, -30., 8.420330509080854}	{0.98, -29.9, 8.520330509080855}	{0.98, -29.8, 8.620330509080853}	{0.98, -29.7, 8.720330509080854}	{0.98, -29.6, 8.75416534946599}	{0.98, -29.5, 8.75416534946599}	{0.98, -29.4, 8.75416534946599}	{0.98, -29.3, 8.75416534946599}	{0.98, -29.2, 8.75416534946599}	{0.98, -29.1, 8.75416534946599}	{0.98, -29., 8.75416534946599}	{0.98, -28.9, 8.75416534946599}	{0.98, -28.8, 8.75416534946599}	{0.98, -28.7, 8.75416534946599}	{0.98, -28.6, 8.75416534946599}	{0.98, -28.5, 8.75416534946599}	{0.98, -28.4, 8.75416534946599}	{0.98, -28.3, 8.75416534946599}	{0.98, -28.2, 8.75416534946599}	{0.98, -28.1, 8.75416534946599}	{0.98, -28., 8.75416534946599}	{0.98, -27.9, 8.75416534946599}	{0.98, -27.8, 8.75416534946599}	{0.98, -27.7, 8.75416534946599}	{0.98, -27.6, 8.75416534946599}	{0.98, -27.5, 8.75416534946599}	{0.98, -27.4, 8.75416534946599}	{0.98, -27.3, 8.75416534946599}	{0.98, -27.2, 8.75416534946599}	{0.98, -27.1, 8.75416534946599}	{0.98, -27., 8.75416534946599}	{0.98, -26.9, 8.75416534946599}	{0.98, -26.8, 8.75416534946599}	{0.98, -26.7, 8.75416534946599}	{0.98, -26.6, 8.75416534946599}	{0.98, -26.5, 8.75416534946599}	{0.98, -26.4, 8.75416534946599}	{0.98, -26.3, 8.75416534946599}	{0.98, -26.2, 8.75416534946599}	{0.98, -26.1, 8.75416534946599}	{0.98, -26., 8.75416534946599}	{0.98, -25.9, 8.75416534946599}	{0.98, -25.8, 8.75416534946599}	{0.98, -25.7, 8.75416534946599}	{0.98, -25.6, 8.75416534946599}	{0.98, -25.5, 8.75416534946599}	{0.98, -25.4, 8.75416534946599}	{0.98, -25.3, 8.75416534946599}	{0.98, -25.2, 8.75416534946599}	{0.98, -25.1, 8.75416534946599}	{0.98, -25., 8.75416534946599}	{0.98, -24.9, 8.75416534946599}	{0.98, -24.799999999999997, 8.75416534946599}	{0.98, -24.7, 8.75416534946599}	{0.98, -24.6, 8.75416534946599}	{0.98, -24.5, 8.75416534946599}	{0.98, -24.4, 8.75416534946599}	{0.98, -24.299999999999997, 8.75416534946599}	{0.98, -24.2, 8.75416534946599}	{0.98, -24.1, 8.75416534946599}	{0.98, -24., 8.75416534946599}
{1., -33., 0.4671810832418202}	{1., -32.9, 0.5881461376026554}	{1., -32.8, 0.7404321184765744}	{1., -32.7, 0.9321488096587366}	{1., -32.6, 1.1735058240530722}	{1., -32.5, 1.4773563027888719}	{1., -32.4, 1.8598813918551953}	{1., -32.3, Indeterminate}	{1., -32.2, 6.205175103521412}	{1., -32.1, 6.305175103521414}	{1., -32., 6.405175103521415}	{1., -31.9, 6.505175103521416}	{1., -31.8, 6.605175103521414}	{1., -31.7, 6.705175103521415}	{1., -31.6, 6.805175103521414}	{1., -31.5, 6.905175103521415}	{1., -31.4, 7.005175103521416}	{1., -31.3, 7.105175103521414}	{1., -31.2, 7.205175103521416}	{1., -31.1, 7.305175103521413}	{1., -31., 7.405175103521415}	{1., -30.9, 7.505175103521417}	{1., -30.8, 7.605175103521415}	{1., -30.7, 7.705175103521415}	{1., -30.6, 7.805175103521414}	{1., -30.5, 7.905175103521414}	{1., -30.4, 8.005175103521417}	{1., -30.3, 8.105175103521415}	{1., -30.2, 8.205175103521416}	{1., -30.1, 8.305175103521414}	{1., -30., 8.405175103521415}	{1., -29.9, 8.505175103521417}	{1., -29.8, 8.605175103521415}	{1., -29.7, 8.705175103521416}	{1., -29.6, 8.739009943906552}	{1., -29.5, 8.739009943906552}	{1., -29.4, 8.739009943906552}	{1., -29.3, 8.739009943906552}	{1., -29.2, 8.739009943906552}	{1., -29.1, 8.739009943906552}	{1., -29., 8.739009943906552}	{1., -28.9, 8.739009943906552}	{1., -28.8, 8.739009943906552}	{1., -28.7, 8.739009943906552}	{1., -28.6, 8.739009943906552}	{1., -28.5, 8.739009943906552}	{1., -28.4, 8.739009943906552}	{1., -28.3, 8.739009943906552}	{1., -28.2, 8.739009943906552}	{1., -28.1, 8.739009943906552}	{1., -28., 8.739009943906552}	{1., -27.9, 8.739009943906552}	{1., -27.8, 8.739009943906552}	{1., -27.7, 8.739009943906552}	{1., -27.6, 8.739009943906552}	{1., -27.5, 8.739009943906552}	{1., -27.4, 8.739009943906552}	{1., -27.3, 8.739009943906552}	{1., -27.2, 8.739009943906552}	{1., -27.1, 8.739009943906552}	{1., -27., 8.739009943906552}	{1., -26.9, 8.739009943906552}	{1., -26.8, 8.739009943906552}	{1., -26.7, 8.739009943906552}	{1., -26.6, 8.739009943906552}	{1., -26.5, 8.739009943906552}	{1., -26.4, 8.739009943906552}	{1., -26.3, 8.739009943906552}	{1., -26.2, 8.739009943906552}	{1., -26.1, 8.739009943906552}	{1., -26., 8.739009943906552}	{1., -25.9, 8.739009943906552}	{1., -25.8, 8.739009943906552}	{1., -25.7, 8.739009943906552}	{1., -25.6, 8.739009943906552}	{1., -25.5, 8.739009943906552}	{1., -25.4, 8.739009943906552}	{1., -25.3, 8.739009943906552}	{1., -25.2, 8.739009943906552}	{1., -25.1, 8.739009943906552}	{1., -25., 8.739009943906552}	{1., -24.9, 8.739009943906552}	{1., -24.799999999999997, 8.739009943906552}	{1., -24.7, 8.739009943906552}	{1., -24.6, 8.739009943906552}	{1., -24.5, 8.739009943906552}	{1., -24.4, 8.739009943906552}	{1., -24.299999999999997, 8.739009943906552}	{1., -24.2, 8.739009943906552}	{1., -24.1, 8.739009943906552}	{1., -24., 8.739009943906552}
{1.02, -33., 0.46147871768210263}	{1.02, -32.9, 0.5809672846921872}	{1.02, -32.8, 0.7313944781200532}	{1.02, -32.7, 0.9207710945512557}	{1.02, -32.6, 1.15918212937611}	{1.02, -32.5, 1.4593238395692634}	{1.02, -32.4, 1.8371798656707863}	{1.02, -32.3, 2.3128724189295546}	{1.02, -32.2, 6.189841531456916}	{1.02, -32.1, 6.289841531456918}	{1.02, -32., 6.389841531456919}	{1.02, -31.9, 6.48984153145692}	{1.02, -31.8, 6.589841531456918}	{1.02, -31.7, 6.68984153145692}	{1.02, -31.6, 6.789841531456918}	{1.02, -31.5, 6.889841531456919}	{1.02, -31.4, 6.98984153145692}	{1.02, -31.3, 7.089841531456918}	{1.02, -31.2, 7.18984153145692}	{1.02, -31.1, 7.289841531456918}	{1.02, -31., 7.389841531456919}	{1.02, -30.9, 7.48984153145692}	{1.02, -30.8, 7.589841531456918}	{1.02, -30.7, 7.68984153145692}	{1.02, -30.6, 7.789841531456918}	{1.02, -30.5, 7.889841531456919}	{1.02, -30.4, 7.98984153145692}	{1.02, -30.3, 8.08984153145692}	{1.02, -30.2, 8.18984153145692}	{1.02, -30.1, 8.289841531456918}	{1.02, -30., 8.38984153145692}	{1.02, -29.9, 8.489841531456921}	{1.02, -29.8, 8.58984153145692}	{1.02, -29.7, 8.68984153145692}	{1.02, -29.6, 8.723676371842057}	{1.02, -29.5, 8.723676371842057}	{1.02, -29.4, 8.723676371842057}	{1.02, -29.3, 8.723676371842057}	{1.02, -29.2, 8.723676371842057}	{1.02, -29.1, 8.723676371842057}	{1.02, -29., 8.723676371842057}	{1.02, -28.9, 8.723676371842057}	{1.02, -28.8, 8.723676371842057}	{1.02, -28.7, 8.723676371842057}	{1.02, -28.6, 8.723676371842057}	{1.02, -28.5, 8.723676371842057}	{1.02, -28.4, 8.723676371842057}	{1.02, -28.3, 8.723676371842057}	{1.02, -28.2, 8.723676371842057}	{1.02, -28.1, 8.723676371842057}	{1.02, -28., 8.723676371842057}	{1.02, -27.9, 8.723676371842057}	{1.02, -27.8, 8.723676371842057}	{1.02, -27.7, 8.723676371842057}	{1.02, -27.6, 8.723676371842057}	{1.02, -27.5, 8.723676371842057}	{1.02, -27.4, 8.723676371842057}	{1.02, -27.3, 8.723676371842057}	{1.02, -27.2, 8.723676371842057}	{1.02, -27.1, 8.723676371842057}	{1.02, -27., 8.723676371842057}	{1.02, -26.9, 8.723676371842057}	{1.02, -26.8, 8.723676371842057}	{1.02, -26.7, 8.723676371842057}	{1.02, -26.6, 8.723676371842057}	{1.02, -26.5, 8.723676371842057}	{1.02, -26.4, 8.723676371842057}	{1.02, -26.3, 8.723676371842057}	{1.02, -26.2, 8.723676371842057}	{1.02, -26.1, 8.723676371842057}	{1.02, -26., 8.723676371842057}	{1.02, -25.9, 8.723676371842057}	{1.02, -25.8, 8.723676371842057}	{1.02, -25.7, 8.723676371842057}	{1.02, -25.6, 8.723676371842057}	{1.02, -25.5, 8.723676371842057}	{1.02, -25.4, 8.723676371842057}	{1.02, -25.3, 8.723676371842057}	{1.02, -25.2, 8.723676371842057}	{1.02, -25.1, 8.723676371842057}	{1.02, -25., 8.723676371842057}	{1.02, -24.9, 8.723676371842057}	{1.02, -24.799999999999997, 8.723676371842057}	{1.02, -24.7, 8.723676371842057}	{1.02, -24.6, 8.723676371842057}	{1.02, -24.5, 8.723676371842057}	{1.02, -24.4, 8.723676371842057}	{1.02, -24.299999999999997, 8.723676371842057}	{1.02, -24.2, 8.723676371842057}	{1.02, -24.1, 8.723676371842057}	{1.02, -24., 8.723676371842057}
{1.04, -33., 0.45565492542374436}	{1.04, -32.9, 0.5736355646251298}	{1.04, -32.8, 0.7221643894154736}	{1.04, -32.7, 0.9091511013279463}	{1.04, -32.6, 1.1445534246224096}	{1.04, -32.5, 1.440907391413196}	{1.04, -32.4, 1.8139949310921226}	{1.04, -32.3, 2.28368431561769}	{1.04, -32.2, 6.174325923518985}	{1.04, -32.1, 6.274325923518987}	{1.04, -32., 6.374325923518988}	{1.04, -31.9, 6.47432592351899}	{1.04, -31.8, 6.5743259235189875}	{1.04, -31.7, 6.674325923518989}	{1.04, -31.6, 6.774325923518987}	{1.04, -31.5, 6.874325923518988}	{1.04, -31.4, 6.97432592351899}	{1.04, -31.3, 7.0743259235189875}	{1.04, -31.2, 7.174325923518989}	{1.04, -31.1, 7.274325923518987}	{1.04, -31., 7.374325923518988}	{1.04, -30.9, 7.47432592351899}	{1.04, -30.8, 7.5743259235189875}	{1.04, -30.7, 7.674325923518989}	{1.04, -30.6, 7.774325923518987}	{1.04, -30.5, 7.874325923518988}	{1.04, -30.4, 7.97432592351899}	{1.04, -30.3, 8.074325923518987}	{1.04, -30.2, 8.174325923518989}	{1.04, -30.1, 8.274325923518987}	{1.04, -30., 8.374325923518988}	{1.04, -29.9, 8.47432592351899}	{1.04, -29.8, 8.574325923518987}	{1.04, -29.7, 8.674325923518989}	{1.04, -29.6, 8.708160763904125}	{1.04, -29.5, 8.708160763904125}	{1.04, -29.4, 8.708160763904125}	{1.04, -29.3, 8.708160763904125}	{1.04, -29.2, 8.708160763904125}	{1.04, -29.1, 8.708160763904125}	{1.04, -29., 8.708160763904125}	{1.04, -28.9, 8.708160763904125}	{1.04, -28.8, 8.708160763904125}	{1.04, -28.7, 8.708160763904125}	{1.04, -28.6, 8.708160763904125}	{1.04, -28.5, 8.708160763904125}	{1.04, -28.4, 8.708160763904125}	{1.04, -28.3, 8.708160763904125}	{1.04, -28.2, 8.708160763904125}	{1.04, -28.1, 8.708160763904125}	{1.04, -28., 8.708160763904125}	{1.04, -27.9, 8.708160763904125}	{1.04, -27.8, 8.708160763904125}	{1.04, -27.7, 8.708160763904125}	{1.04, -27.6, 8.708160763904125}	{1.04, -27.5, 8.708160763904125}	{1.04, -27.4, 8.708160763904125}	{1.04, -27.3, 8.708160763904125}	{1.04, -27.2, 8.708160763904125}	{1.04, -27.1, 8.708160763904125}	{1.04, -27., 8.708160763904125}	{1.04, -26.9, 8.708160763904125}	{1.04, -26.8, 8.708160763904125}	{1.04, -26.7, 8.708160763904125}	{1.04, -26.6, 8.708160763904125}	{1.04, -26.5, 8.708160763904125}	{1.04, -26.4, 8.708160763904125}	{1.04, -26.3, 8.708160763904125}	{1.04, -26.2, 8.708160763904125}	{1.04, -26.1, 8.708160763904125}	{1.04, -26., 8.708160763904125}	{1.04, -25.9, 8.708160763904125}	{1.04, -25.8, 8.708160763904125}	{1.04, -25.7, 8.708160763904125}	{1.04, -25.6, 8.708160763904125}	{1.04, -25.5, 8.708160763904125}	{1.04, -25.4, 8.708160763904125}	{1.04, -25.3, 8.708160763904125}	{1.04, -25.2, 8.708160763904125}	{1.04, -25.1, 8.708160763904125}	{1.04, -25., 8.708160763904125}	{1.04, -24.9, 8.708160763904125}	{1.04, -24.799999999999997, 8.708160763904125}	{1.04, -24.7, 8.708160763904125}	{1.04, -24.6, 8.708160763904125}	{1.04, -24.5, 8.708160763904125}	{1.04, -24.4, 8.708160763904125}	{1.04, -24.299999999999997, 8.708160763904125}	{1.04, -24.2, 8.708160763904125}	{1.04, -24.1, 8.708160763904125}	{1.04, -24., 8.708160763904125}
{1.06, -33., 0.4497121567525224}	{1.06, -32.9, 0.5661540621285142}	{1.06, -32.8, 0.7127457358040827}	{1.06, -32.7, 0.8972937189516795}	{1.06, -32.6, 1.129625864631567}	{1.06, -32.5, 1.4221147068046422}	{1.06, -32.4, 1.7903363428825814}	{1.06, -32.3, 2.2538999177135244}	{1.06, -32.2, 6.1586244821406835}	{1.06, -32.1, 6.258624482140685}	{1.06, -32., 6.358624482140686}	{1.06, -31.9, 6.458624482140688}	{1.06, -31.8, 6.558624482140686}	{1.06, -31.7, 6.658624482140687}	{1.06, -31.6, 6.758624482140685}	{1.06, -31.5, 6.858624482140686}	{1.06, -31.4, 6.958624482140687}	{1.06, -31.3, 7.058624482140685}	{1.06, -31.2, 7.158624482140687}	{1.06, -31.1, 7.258624482140685}	{1.06, -31., 7.358624482140686}	{1.06, -30.9, 7.458624482140688}	{1.06, -30.8, 7.558624482140685}	{1.06, -30.7, 7.658624482140687}	{1.06, -30.6, 7.758624482140685}	{1.06, -30.5, 7.858624482140685}	{1.06, -30.4, 7.958624482140688}	{1.06, -30.3, 8.058624482140685}	{1.06, -30.2, 8.158624482140686}	{1.06, -30.1, 8.258624482140684}	{1.06, -30., 8.358624482140685}	{1.06, -29.9, 8.458624482140687}	{1.06, -29.8, 8.558624482140685}	{1.06, -29.7, 8.658624482140686}	{1.06, -29.6, 8.692459322525824}	{1.06, -29.5, 8.692459322525824}	{1.06, -29.4, 8.692459322525824}	{1.06, -29.3, 8.692459322525824}	{1.06, -29.2, 8.692459322525824}	{1.06, -29.1, 8.692459322525824}	{1.06, -29., 8.692459322525824}	{1.06, -28.9, 8.692459322525824}	{1.06, -28.8, 8.692459322525824}	{1.06, -28.7, 8.692459322525824}	{1.06, -28.6, 8.692459322525824}	{1.06, -28.5, 8.692459322525824}	{1.06, -28.4, 8.692459322525824}	{1.06, -28.3, 8.692459322525824}	{1.06, -28.2, 8.692459322525824}	{1.06, -28.1, 8.692459322525824}	{1.06, -28., 8.692459322525824}	{1.06, -27.9, 8.692459322525824}	{1.06, -27.8, 8.692459322525824}	{1.06, -27.7, 8.692459322525824}	{1.06, -27.6, 8.692459322525824}	{1.06, -27.5, 8.692459322525824}	{1.06, -27.4, 8.692459322525824}	{1.06, -27.3, 8.692459322525824}	{1.06, -27.2, 8.692459322525824}	{1.06, -27.1, 8.692459322525824}	{1.06, -27., 8.692459322525824}	{1.06, -26.9, 8.692459322525824}	{1.06, -26.8, 8.692459322525824}	{1.06, -26.7, 8.692459322525824}	{1.06, -26.6, 8.692459322525824}	{1.06, -26.5, 8.692459322525824}	{1.06, -26.4, 8.692459322525824}	{1.06, -26.3, 8.692459322525824}	{1.06, -26.2, 8.692459322525824}	{1.06, -26.1, 8.692459322525824}	{1.06, -26., 8.692459322525824}	{1.06, -25.9, 8.692459322525824}	{1.06, -25.8, 8.692459322525824}	{1.06, -25.7, 8.692459322525824}	{1.06, -25.6, 8.692459322525824}	{1.06, -25.5, 8.692459322525824}	{1.06, -25.4, 8.692459322525824}	{1.06, -25.3, 8.692459322525824}	{1.06, -25.2, 8.692459322525824}	{1.06, -25.1, 8.692459322525824}	{1.06, -25., 8.692459322525824}	{1.06, -24.9, 8.692459322525824}	{1.06, -24.799999999999997, 8.692459322525824}	{1.06, -24.7, 8.692459322525824}	{1.06, -24.6, 8.692459322525824}	{1.06, -24.5, 8.692459322525824}	{1.06, -24.4, 8.692459322525824}	{1.06, -24.299999999999997, 8.692459322525824}	{1.06, -24.2, 8.692459322525824}	{1.06, -24.1, 8.692459322525824}	{1.06, -24., 8.692459322525824}
{1.08, -33., 0.4436532203464094}	{1.08, -32.9, 0.5585263131184137}	{1.08, -32.8, 0.7031429687404793}	{1.08, -32.7, 0.8852045514717695}	{1.08, -32.6, 1.1144065044836724}	{1.08, -32.5, 1.4029546675632103}	{1.08, -32.4, 1.7662152825905695}	{1.08, -32.3, 2.2235333019524908}	{1.08, -32.2, 6.142733492797022}	{1.08, -32.1, 6.242733492797023}	{1.08, -32., 6.3427334927970245}	{1.08, -31.9, 6.442733492797026}	{1.08, -31.8, 6.542733492797024}	{1.08, -31.7, 6.642733492797025}	{1.08, -31.6, 6.742733492797023}	{1.08, -31.5, 6.8427334927970245}	{1.08, -31.4, 6.942733492797026}	{1.08, -31.3, 7.042733492797024}	{1.08, -31.2, 7.142733492797025}	{1.08, -31.1, 7.242733492797023}	{1.08, -31., 7.3427334927970245}	{1.08, -30.9, 7.442733492797026}	{1.08, -30.8, 7.542733492797024}	{1.08, -30.7, 7.642733492797025}	{1.08, -30.6, 7.742733492797023}	{1.08, -30.5, 7.8427334927970245}	{1.08, -30.4, 7.942733492797026}	{1.08, -30.3, 8.042733492797025}	{1.08, -30.2, 8.142733492797026}	{1.08, -30.1, 8.242733492797024}	{1.08, -30., 8.342733492797025}	{1.08, -29.9, 8.442733492797027}	{1.08, -29.8, 8.542733492797025}	{1.08, -29.7, 8.642733492797026}	{1.08, -29.6, 8.676568333182162}	{1.08, -29.5, 8.676568333182162}	{1.08, -29.4, 8.676568333182162}	{1.08, -29.3, 8.676568333182162}	{1.08, -29.2, 8.676568333182162}	{1.08, -29.1, 8.676568333182162}	{1.08, -29., 8.676568333182162}	{1.08, -28.9, 8.676568333182162}	{1.08, -28.8, 8.676568333182162}	{1.08, -28.7, 8.676568333182162}	{1.08, -28.6, 8.676568333182162}	{1.08, -28.5, 8.676568333182162}	{1.08, -28.4, 8.676568333182162}	{1.08, -28.3, 8.676568333182162}	{1.08, -28.2, 8.676568333182162}	{1.08, -28.1, 8.676568333182162}	{1.08, -28., 8.676568333182162}	{1.08, -27.9, 8.676568333182162}	{1.08, -27.8, 8.676568333182162}	{1.08, -27.7, 8.676568333182162}	{1.08, -27.6, 8.676568333182162}	{1.08, -27.5, 8.676568333182162}	{1.08, -27.4, 8.676568333182162}	{1.08, -27.3, 8.676568333182162}	{1.08, -27.2, 8.676568333182162}	{1.08, -27.1, 8.676568333182162}	{1.08, -27., 8.676568333182162}	{1.08, -26.9, 8.676568333182162}	{1.08, -26.8, 8.676568333182162}	{1.08, -26.7, 8.676568333182162}	{1.08, -26.6, 8.676568333182162}	{1.08, -26.5, 8.676568333182162}	{1.08, -26.4, 8.676568333182162}	{1.08, -26.3, 8.676568333182162}	{1.08, -26.2, 8.676568333182162}	{1.08, -26.1, 8.676568333182162}	{1.08, -26., 8.676568333182162}	{1.08, -25.9, 8.676568333182162}	{1.08, -25.8, 8.676568333182162}	{1.08, -25.7, 8.676568333182162}	{1.08, -25.6, 8.676568333182162}	{1.08, -25.5, 8.676568333182162}	{1.08, -25.4, 8.676568333182162}	{1.08, -25.3, 8.676568333182162}	{1.08, -25.2, 8.676568333182162}	{1.08, -25.1, 8.676568333182162}	{1.08, -25., 8.676568333182162}	{1.08, -24.9, 8.676568333182162}	{1.08, -24.799999999999997, 8.676568333182162}	{1.08, -24.7, 8.676568333182162}	{1.08, -24.6, 8.676568333182162}	{1.08, -24.5, 8.676568333182162}	{1.08, -24.4, 8.676568333182162}	{1.08, -24.299999999999997, 8.676568333182162}	{1.08, -24.2, 8.676568333182162}	{1.08, -24.1, 8.676568333182162}	{1.08, -24., 8.676568333182162}
{1.1, -33., 0.4374812867167118}	{1.1, -32.9, 0.5507563090320804}	{1.1, -32.8, 0.6933611131464499}	{1.1, -32.7, 0.872889924889945}	{1.1, -32.6, 1.0989033081430573}	{1.1, -32.5, 1.3834372997259754}	{1.1, -32.4, 1.7416443722489403}	{1.1, -32.3, 2.192600358532498}	{1.1, -32.2, 6.126649335384492}	{1.1, -32.1, 6.226649335384494}	{1.1, -32., 6.326649335384495}	{1.1, -31.9, 6.4266493353844965}	{1.1, -31.8, 6.526649335384494}	{1.1, -31.7, 6.626649335384496}	{1.1, -31.6, 6.726649335384494}	{1.1, -31.5, 6.826649335384495}	{1.1, -31.4, 6.9266493353844965}	{1.1, -31.3, 7.026649335384494}	{1.1, -31.2, 7.126649335384496}	{1.1, -31.1, 7.226649335384494}	{1.1, -31., 7.326649335384495}	{1.1, -30.9, 7.4266493353844965}	{1.1, -30.8, 7.526649335384494}	{1.1, -30.7, 7.626649335384496}	{1.1, -30.6, 7.726649335384494}	{1.1, -30.5, 7.826649335384495}	{1.1, -30.4, 7.9266493353844965}	{1.1, -30.3, 8.026649335384494}	{1.1, -30.2, 8.126649335384496}	{1.1, -30.1, 8.226649335384494}	{1.1, -30., 8.326649335384495}	{1.1, -29.9, 8.426649335384496}	{1.1, -29.8, 8.526649335384494}	{1.1, -29.7, 8.626649335384496}	{1.1, -29.6, 8.660484175769632}	{1.1, -29.5, 8.660484175769632}	{1.1, -29.4, 8.660484175769632}	{1.1, -29.3, 8.660484175769632}	{1.1, -29.2, 8.660484175769632}	{1.1, -29.1, 8.660484175769632}	{1.1, -29., 8.660484175769632}	{1.1, -28.9, 8.660484175769632}	{1.1, -28.8, 8.660484175769632}	{1.1, -28.7, 8.660484175769632}	{1.1, -28.6, 8.660484175769632}	{1.1, -28.5, 8.660484175769632}	{1.1, -28.4, 8.660484175769632}	{1.1, -28.3, 8.660484175769632}	{1.1, -28.2, 8.660484175769632}	{1.1, -28.1, 8.660484175769632}	{1.1, -28., 8.660484175769632}	{1.1, -27.9, 8.660484175769632}	{1.1, -27.8, 8.660484175769632}	{1.1, -27.7, 8.660484175769632}	{1.1, -27.6, 8.660484175769632}	{1.1, -27.5, 8.660484175769632}	{1.1, -27.4, 8.660484175769632}	{1.1, -27.3, 8.660484175769632}	{1.1, -27.2, 8.660484175769632}	{1.1, -27.1, 8.660484175769632}	{1.1, -27., 8.660484175769632}	{1.1, -26.9, 8.660484175769632}	{1.1, -26.8, 8.660484175769632}	{1.1, -26.7, 8.660484175769632}	{1.1, -26.6, 8.660484175769632}	{1.1, -26.5, 8.660484175769632}	{1.1, -26.4, 8.660484175769632}	{1.1, -26.3, 8.660484175769632}	{1.1, -26.2, 8.660484175769632}	{1.1, -26.1, 8.660484175769632}	{1.1, -26., 8.660484175769632}	{1.1, -25.9, 8.660484175769632}	{1.1, -25.8, 8.660484175769632}	{1.1, -25.7, 8.660484175769632}	{1.1, -25.6, 8.660484175769632}	{1.1, -25.5, 8.660484175769632}	{1.1, -25.4, 8.660484175769632}	{1.1, -25.3, 8.660484175769632}	{1.1, -25.2, 8.660484175769632}	{1.1, -25.1, 8.660484175769632}	{1.1, -25., 8.660484175769632}	{1.1, -24.9, 8.660484175769632}	{1.1, -24.799999999999997, 8.660484175769632}	{1.1, -24.7, 8.660484175769632}	{1.1, -24.6, 8.660484175769632}	{1.1, -24.5, 8.660484175769632}	{1.1, -24.4, 8.660484175769632}	{1.1, -24.299999999999997, 8.660484175769632}	{1.1, -24.2, 8.660484175769632}	{1.1, -24.1, 8.660484175769632}	{1.1, -24., 8.660484175769632}
{1.1199999999999999, -33., 0.43119988961465683}	{1.1199999999999999, -32.9, 0.542848498598733}	{1.1199999999999999, -32.8, 0.6834057696402578}	{1.1199999999999999, -32.7, 0.8603568899668597}	{1.1199999999999999, -32.6, 1.083125151991482}	{1.1199999999999999, -32.5, 1.3635737779955006}	{1.1199999999999999, -32.4, 1.7166376799747194}	{1.1199999999999999, -32.3, 2.1611187981635647}	{1.1199999999999999, -32.2, 6.1103684956775}	{1.1199999999999999, -32.1, 6.210368495677502}	{1.1199999999999999, -32., 6.310368495677503}	{1.1199999999999999, -31.9, 6.410368495677504}	{1.1199999999999999, -31.8, 6.510368495677502}	{1.1199999999999999, -31.7, 6.610368495677504}	{1.1199999999999999, -31.6, 6.710368495677502}	{1.1199999999999999, -31.5, 6.810368495677503}	{1.1199999999999999, -31.4, 6.910368495677504}	{1.1199999999999999, -31.3, 7.010368495677502}	{1.1199999999999999, -31.2, 7.110368495677504}	{1.1199999999999999, -31.1, 7.210368495677502}	{1.1199999999999999, -31., 7.310368495677503}	{1.1199999999999999, -30.9, 7.410368495677504}	{1.1199999999999999, -30.8, 7.510368495677502}	{1.1199999999999999, -30.7, 7.610368495677504}	{1.1199999999999999, -30.6, 7.710368495677502}	{1.1199999999999999, -30.5, 7.810368495677503}	{1.1199999999999999, -30.4, 7.910368495677504}	{1.1199999999999999, -30.3, 8.010368495677502}	{1.1199999999999999, -30.2, 8.110368495677504}	{1.1199999999999999, -30.1, 8.210368495677502}	{1.1199999999999999, -30., 8.310368495677503}	{1.1199999999999999, -29.9, 8.410368495677504}	{1.1199999999999999, -29.8, 8.510368495677502}	{1.1199999999999999, -29.7, 8.610368495677504}	{1.1199999999999999, -29.6, 8.64420333606264}	{1.1199999999999999, -29.5, 8.64420333606264}	{1.1199999999999999, -29.4, 8.64420333606264}	{1.1199999999999999, -29.3, 8.64420333606264}	{1.1199999999999999, -29.2, 8.64420333606264}	{1.1199999999999999, -29.1, 8.64420333606264}	{1.1199999999999999, -29., 8.64420333606264}	{1.1199999999999999, -28.9, 8.64420333606264}	{1.1199999999999999, -28.8, 8.64420333606264}	{1.1199999999999999, -28.7, 8.64420333606264}	{1.1199999999999999, -28.6, 8.64420333606264}	{1.1199999999999999, -28.5, 8.64420333606264}	{1.1199999999999999, -28.4, 8.64420333606264}	{1.1199999999999999, -28.3, 8.64420333606264}	{1.1199999999999999, -28.2, 8.64420333606264}	{1.1199999999999999, -28.1, 8.64420333606264}	{1.1199999999999999, -28., 8.64420333606264}	{1.1199999999999999, -27.9, 8.64420333606264}	{1.1199999999999999, -27.8, 8.64420333606264}	{1.1199999999999999, -27.7, 8.64420333606264}	{1.1199999999999999, -27.6, 8.64420333606264}	{1.1199999999999999, -27.5, 8.64420333606264}	{1.1199999999999999, -27.4, 8.64420333606264}	{1.1199999999999999, -27.3, 8.64420333606264}	{1.1199999999999999, -27.2, 8.64420333606264}	{1.1199999999999999, -27.1, 8.64420333606264}	{1.1199999999999999, -27., 8.64420333606264}	{1.1199999999999999, -26.9, 8.64420333606264}	{1.1199999999999999, -26.8, 8.64420333606264}	{1.1199999999999999, -26.7, 8.64420333606264}	{1.1199999999999999, -26.6, 8.64420333606264}	{1.1199999999999999, -26.5, 8.64420333606264}	{1.1199999999999999, -26.4, 8.64420333606264}	{1.1199999999999999, -26.3, 8.64420333606264}	{1.1199999999999999, -26.2, 8.64420333606264}	{1.1199999999999999, -26.1, 8.64420333606264}	{1.1199999999999999, -26., 8.64420333606264}	{1.1199999999999999, -25.9, 8.64420333606264}	{1.1199999999999999, -25.8, 8.64420333606264}	{1.1199999999999999, -25.7, 8.64420333606264}	{1.1199999999999999, -25.6, 8.64420333606264}	{1.1199999999999999, -25.5, 8.64420333606264}	{1.1199999999999999, -25.4, 8.64420333606264}	{1.1199999999999999, -25.3, 8.64420333606264}	{1.1199999999999999, -25.2, 8.64420333606264}	{1.1199999999999999, -25.1, 8.64420333606264}	{1.1199999999999999, -25., 8.64420333606264}	{1.1199999999999999, -24.9, 8.64420333606264}	{1.1199999999999999, -24.799999999999997, 8.64420333606264}	{1.1199999999999999, -24.7, 8.64420333606264}	{1.1199999999999999, -24.6, 8.64420333606264}	{1.1199999999999999, -24.5, 8.64420333606264}	{1.1199999999999999, -24.4, 8.64420333606264}	{1.1199999999999999, -24.299999999999997, 8.64420333606264}	{1.1199999999999999, -24.2, 8.64420333606264}	{1.1199999999999999, -24.1, 8.64420333606264}	{1.1199999999999999, -24., 8.64420333606264}
{1.14, -33., 0.42481292528068604}	{1.14, -32.9, 0.5348077868944742}	{1.14, -32.8, 0.6732831133468553}	{1.14, -32.7, 0.8476132207242375}	{1.14, -32.6, 1.0670818229424448}	{1.14, -32.5, 1.3433764233658922}	{1.14, -32.4, 1.691210716980487}	{1.14, -32.3, 2.129108148305375}	{1.14, -32.2, 6.093887576795463}	{1.14, -32.1, 6.193887576795464}	{1.14, -32., 6.293887576795465}	{1.14, -31.9, 6.393887576795467}	{1.14, -31.8, 6.493887576795465}	{1.14, -31.7, 6.593887576795466}	{1.14, -31.6, 6.693887576795464}	{1.14, -31.5, 6.793887576795465}	{1.14, -31.4, 6.893887576795467}	{1.14, -31.3, 6.993887576795465}	{1.14, -31.2, 7.093887576795466}	{1.14, -31.1, 7.193887576795464}	{1.14, -31., 7.293887576795465}	{1.14, -30.9, 7.393887576795467}	{1.14, -30.8, 7.493887576795465}	{1.14, -30.7, 7.593887576795465}	{1.14, -30.6, 7.693887576795464}	{1.14, -30.5, 7.7938875767954645}	{1.14, -30.4, 7.893887576795467}	{1.14, -30.3, 7.993887576795465}	{1.14, -30.2, 8.093887576795465}	{1.14, -30.1, 8.193887576795463}	{1.14, -30., 8.293887576795465}	{1.14, -29.9, 8.393887576795466}	{1.14, -29.8, 8.493887576795464}	{1.14, -29.7, 8.593887576795465}	{1.14, -29.6, 8.627722417180603}	{1.14, -29.5, 8.627722417180603}	{1.14, -29.4, 8.627722417180603}	{1.14, -29.3, 8.627722417180603}	{1.14, -29.2, 8.627722417180603}	{1.14, -29.1, 8.627722417180603}	{1.14, -29., 8.627722417180603}	{1.14, -28.9, 8.627722417180603}	{1.14, -28.8, 8.627722417180603}	{1.14, -28.7, 8.627722417180603}	{1.14, -28.6, 8.627722417180603}	{1.14, -28.5, 8.627722417180603}	{1.14, -28.4, 8.627722417180603}	{1.14, -28.3, 8.627722417180603}	{1.14, -28.2, 8.627722417180603}	{1.14, -28.1, 8.627722417180603}	{1.14, -28., 8.627722417180603}	{1.14, -27.9, 8.627722417180603}	{1.14, -27.8, 8.627722417180603}	{1.14, -27.7, 8.627722417180603}	{1.14, -27.6, 8.627722417180603}	{1.14, -27.5, 8.627722417180603}	{1.14, -27.4, 8.627722417180603}	{1.14, -27.3, 8.627722417180603}	{1.14, -27.2, 8.627722417180603}	{1.14, -27.1, 8.627722417180603}	{1.14, -27., 8.627722417180603}	{1.14, -26.9, 8.627722417180603}	{1.14, -26.8, 8.627722417180603}	{1.14, -26.7, 8.627722417180603}	{1.14, -26.6, 8.627722417180603}	{1.14, -26.5, 8.627722417180603}	{1.14, -26.4, 8.627722417180603}	{1.14, -26.3, 8.627722417180603}	{1.14, -26.2, 8.627722417180603}	{1.14, -26.1, 8.627722417180603}	{1.14, -26., 8.627722417180603}	{1.14, -25.9, 8.627722417180603}	{1.14, -25.8, 8.627722417180603}	{1.14, -25.7, 8.627722417180603}	{1.14, -25.6, 8.627722417180603}	{1.14, -25.5, 8.627722417180603}	{1.14, -25.4, 8.627722417180603}	{1.14, -25.3, 8.627722417180603}	{1.14, -25.2, 8.627722417180603}	{1.14, -25.1, 8.627722417180603}	{1.14, -25., 8.627722417180603}	{1.14, -24.9, 8.627722417180603}	{1.14, -24.799999999999997, 8.627722417180603}	{1.14, -24.7, 8.627722417180603}	{1.14, -24.6, 8.627722417180603}	{1.14, -24.5, 8.627722417180603}	{1.14, -24.4, 8.627722417180603}	{1.14, -24.299999999999997, 8.627722417180603}	{1.14, -24.2, 8.627722417180603}	{1.14, -24.1, 8.627722417180603}	{1.14, -24., 8.627722417180603}
{1.16, -33., 0.4183246494310846}	{1.16, -32.9, 0.5266395315486805}	{1.16, -32.8, 0.6629998891220121}	{1.16, -32.7, 0.8346674084324054}	{1.16, -32.6, 1.0507840108719402}	{1.16, -32.5, 1.3228586935936877}	{1.16, -32.4, 1.665380425577933}	{1.16, -32.3, 2.096589738064652}	{1.16, -32.2, 6.077203310610708}	{1.16, -32.1, 6.177203310610709}	{1.16, -32., 6.277203310610711}	{1.16, -31.9, 6.377203310610712}	{1.16, -31.8, 6.47720331061071}	{1.16, -31.7, 6.577203310610711}	{1.16, -31.6, 6.677203310610709}	{1.16, -31.5, 6.777203310610711}	{1.16, -31.4, 6.877203310610712}	{1.16, -31.3, 6.97720331061071}	{1.16, -31.2, 7.077203310610711}	{1.16, -31.1, 7.177203310610709}	{1.16, -31., 7.277203310610711}	{1.16, -30.9, 7.377203310610712}	{1.16, -30.8, 7.47720331061071}	{1.16, -30.7, 7.577203310610711}	{1.16, -30.6, 7.677203310610709}	{1.16, -30.5, 7.777203310610711}	{1.16, -30.4, 7.877203310610712}	{1.16, -30.3, 7.97720331061071}	{1.16, -30.2, 8.077203310610711}	{1.16, -30.1, 8.17720331061071}	{1.16, -30., 8.27720331061071}	{1.16, -29.9, 8.377203310610712}	{1.16, -29.8, 8.47720331061071}	{1.16, -29.7, 8.577203310610711}	{1.16, -29.6, 8.611038150995848}	{1.16, -29.5, 8.611038150995848}	{1.16, -29.4, 8.611038150995848}	{1.16, -29.3, 8.611038150995848}	{1.16, -29.2, 8.611038150995848}	{1.16, -29.1, 8.611038150995848}	{1.16, -29., 8.611038150995848}	{1.16, -28.9, 8.611038150995848}	{1.16, -28.8, 8.611038150995848}	{1.16, -28.7, 8.611038150995848}	{1.16, -28.6, 8.611038150995848}	{1.16, -28.5, 8.611038150995848}	{1.16, -28.4, 8.611038150995848}	{1.16, -28.3, 8.611038150995848}	{1.16, -28.2, 8.611038150995848}	{1.16, -28.1, 8.611038150995848}	{1.16, -28., 8.611038150995848}	{1.16, -27.9, 8.611038150995848}	{1.16, -27.8, 8.611038150995848}	{1.16, -27.7, 8.611038150995848}	{1.16, -27.6, 8.611038150995848}	{1.16, -27.5, 8.611038150995848}	{1.16, -27.4, 8.611038150995848}	{1.16, -27.3, 8.611038150995848}	{1.16, -27.2, 8.611038150995848}	{1.16, -27.1, 8.611038150995848}	{1.16, -27., 8.611038150995848}	{1.16, -26.9, 8.611038150995848}	{1.16, -26.8, 8.611038150995848}	{1.16, -26.7, 8.611038150995848}	{1.16, -26.6, 8.611038150995848}	{1.16, -26.5, 8.611038150995848}	{1.16, -26.4, 8.611038150995848}	{1.16, -26.3, 8.611038150995848}	{1.16, -26.2, 8.611038150995848}	{1.16, -26.1, 8.611038150995848}	{1.16, -26., 8.611038150995848}	{1.16, -25.9, 8.611038150995848}	{1.16, -25.8, 8.611038150995848}	{1.16, -25.7, 8.611038150995848}	{1.16, -25.6, 8.611038150995848}	{1.16, -25.5, 8.611038150995848}	{1.16, -25.4, 8.611038150995848}	{1.16, -25.3, 8.611038150995848}	{1.16, -25.2, 8.611038150995848}	{1.16, -25.1, 8.611038150995848}	{1.16, -25., 8.611038150995848}	{1.16, -24.9, 8.611038150995848}	{1.16, -24.799999999999997, 8.611038150995848}	{1.16, -24.7, 8.611038150995848}	{1.16, -24.6, 8.611038150995848}	{1.16, -24.5, 8.611038150995848}	{1.16, -24.4, 8.611038150995848}	{1.16, -24.299999999999997, 8.611038150995848}	{1.16, -24.2, 8.611038150995848}	{1.16, -24.1, 8.611038150995848}	{1.16, -24., 8.611038150995848}
{1.18, -33., 0.4117396718966836}	{1.18, -32.9, 0.5183495359945295}	{1.18, -32.8, 0.6525634030552305}	{1.18, -32.7, 0.8215286509130985}	{1.18, -32.6, 1.0342432951514828}	{1.18, -32.5, 1.302035166243941}	{1.18, -32.4, 1.6391651578341457}	{1.18, -32.3, 2.0635866713250097}	{1.18, -32.2, 3.517491679078587}	{1.18, -32.1, 6.1603125690243195}	{1.18, -32., 6.260312569024321}	{1.18, -31.9, 6.360312569024322}	{1.18, -31.8, 6.46031256902432}	{1.18, -31.7, 6.560312569024322}	{1.18, -31.6, 6.6603125690243195}	{1.18, -31.5, 6.760312569024321}	{1.18, -31.4, 6.860312569024322}	{1.18, -31.3, 6.96031256902432}	{1.18, -31.2, 7.060312569024322}	{1.18, -31.1, 7.1603125690243195}	{1.18, -31., 7.260312569024321}	{1.18, -30.9, 7.360312569024322}	{1.18, -30.8, 7.46031256902432}	{1.18, -30.7, 7.560312569024321}	{1.18, -30.6, 7.6603125690243195}	{1.18, -30.5, 7.760312569024321}	{1.18, -30.4, 7.860312569024322}	{1.18, -30.3, 7.96031256902432}	{1.18, -30.2, 8.06031256902432}	{1.18, -30.1, 8.160312569024319}	{1.18, -30., 8.26031256902432}	{1.18, -29.9, 8.360312569024321}	{1.18, -29.8, 8.46031256902432}	{1.18, -29.7, 8.56031256902432}	{1.18, -29.6, 8.594147409409459}	{1.18, -29.5, 8.594147409409459}	{1.18, -29.4, 8.594147409409459}	{1.18, -29.3, 8.594147409409459}	{1.18, -29.2, 8.594147409409459}	{1.18, -29.1, 8.594147409409459}	{1.18, -29., 8.594147409409459}	{1.18, -28.9, 8.594147409409459}	{1.18, -28.8, 8.594147409409459}	{1.18, -28.7, 8.594147409409459}	{1.18, -28.6, 8.594147409409459}	{1.18, -28.5, 8.594147409409459}	{1.18, -28.4, 8.594147409409459}	{1.18, -28.3, 8.594147409409459}	{1.18, -28.2, 8.594147409409459}	{1.18, -28.1, 8.594147409409459}	{1.18, -28., 8.594147409409459}	{1.18, -27.9, 8.594147409409459}	{1.18, -27.8, 8.594147409409459}	{1.18, -27.7, 8.594147409409459}	{1.18, -27.6, 8.594147409409459}	{1.18, -27.5, 8.594147409409459}	{1.18, -27.4, 8.594147409409459}	{1.18, -27.3, 8.594147409409459}	{1.18, -27.2, 8.594147409409459}	{1.18, -27.1, 8.594147409409459}	{1.18, -27., 8.594147409409459}	{1.18, -26.9, 8.594147409409459}	{1.18, -26.8, 8.594147409409459}	{1.18, -26.7, 8.594147409409459}	{1.18, -26.6, 8.594147409409459}	{1.18, -26.5, 8.594147409409459}	{1.18, -26.4, 8.594147409409459}	{1.18, -26.3, 8.594147409409459}	{1.18, -26.2, 8.594147409409459}	{1.18, -26.1, 8.594147409409459}	{1.18, -26., 8.594147409409459}	{1.18, -25.9, 8.594147409409459}	{1.18, -25.8, 8.594147409409459}	{1.18, -25.7, 8.594147409409459}	{1.18, -25.6, 8.594147409409459}	{1.18, -25.5, 8.594147409409459}	{1.18, -25.4, 8.594147409409459}	{1.18, -25.3, 8.594147409409459}	{1.18, -25.2, 8.594147409409459}	{1.18, -25.1, 8.594147409409459}	{1.18, -25., 8.594147409409459}	{1.18, -24.9, 8.594147409409459}	{1.18, -24.799999999999997, 8.594147409409459}	{1.18, -24.7, 8.594147409409459}	{1.18, -24.6, 8.594147409409459}	{1.18, -24.5, 8.594147409409459}	{1.18, -24.4, 8.594147409409459}	{1.18, -24.299999999999997, 8.594147409409459}	{1.18, -24.2, 8.594147409409459}	{1.18, -24.1, 8.594147409409459}	{1.18, -24., 8.594147409409459}
{1.2, -33., 0.4050629488510303}	{1.2, -32.9, 0.5099440396848448}	{1.2, -32.8, 0.6419815101522265}	{1.2, -32.7, 0.8082068370326224}	{1.2, -32.6, 1.017472125126159}	{1.2, -32.5, 1.2809215141135402}	{1.2, -32.4, 1.612584644631402}	{1.2, -32.3, 2.0301237877955454}	{1.2, -32.2, Indeterminate}	{1.2, -32.1, 6.143212375034691}	{1.2, -32., 6.243212375034693}	{1.2, -31.9, 6.343212375034694}	{1.2, -31.8, 6.443212375034692}	{1.2, -31.7, 6.5432123750346936}	{1.2, -31.6, 6.643212375034691}	{1.2, -31.5, 6.743212375034693}	{1.2, -31.4, 6.843212375034694}	{1.2, -31.3, 6.943212375034692}	{1.2, -31.2, 7.0432123750346936}	{1.2, -31.1, 7.143212375034691}	{1.2, -31., 7.243212375034693}	{1.2, -30.9, 7.343212375034694}	{1.2, -30.8, 7.443212375034692}	{1.2, -30.7, 7.5432123750346936}	{1.2, -30.6, 7.643212375034691}	{1.2, -30.5, 7.743212375034693}	{1.2, -30.4, 7.843212375034694}	{1.2, -30.3, 7.943212375034692}	{1.2, -30.2, 8.043212375034694}	{1.2, -30.1, 8.143212375034691}	{1.2, -30., 8.243212375034693}	{1.2, -29.9, 8.343212375034694}	{1.2, -29.8, 8.443212375034692}	{1.2, -29.7, 8.543212375034694}	{1.2, -29.6, 8.57704721541983}	{1.2, -29.5, 8.57704721541983}	{1.2, -29.4, 8.57704721541983}	{1.2, -29.3, 8.57704721541983}	{1.2, -29.2, 8.57704721541983}	{1.2, -29.1, 8.57704721541983}	{1.2, -29., 8.57704721541983}	{1.2, -28.9, 8.57704721541983}	{1.2, -28.8, 8.57704721541983}	{1.2, -28.7, 8.57704721541983}	{1.2, -28.6, 8.57704721541983}	{1.2, -28.5, 8.57704721541983}	{1.2, -28.4, 8.57704721541983}	{1.2, -28.3, 8.57704721541983}	{1.2, -28.2, 8.57704721541983}	{1.2, -28.1, 8.57704721541983}	{1.2, -28., 8.57704721541983}	{1.2, -27.9, 8.57704721541983}	{1.2, -27.8, 8.57704721541983}	{1.2, -27.7, 8.57704721541983}	{1.2, -27.6, 8.57704721541983}	{1.2, -27.5, 8.57704721541983}	{1.2, -27.4, 8.57704721541983}	{1.2, -27.3, 8.57704721541983}	{1.2, -27.2, 8.57704721541983}	{1.2, -27.1, 8.57704721541983}	{1.2, -27., 8.57704721541983}	{1.2, -26.9, 8.57704721541983}	{1.2, -26.8, 8.57704721541983}	{1.2, -26.7, 8.57704721541983}	{1.2, -26.6, 8.57704721541983}	{1.2, -26.5, 8.57704721541983}	{1.2, -26.4, 8.57704721541983}	{1.2, -26.3, 8.57704721541983}	{1.2, -26.2, 8.57704721541983}	{1.2, -26.1, 8.57704721541983}	{1.2, -26., 8.57704721541983}	{1.2, -25.9, 8.57704721541983}	{1.2, -25.8, 8.57704721541983}	{1.2, -25.7, 8.57704721541983}	{1.2, -25.6, 8.57704721541983}	{1.2, -25.5, 8.57704721541983}	{1.2, -25.4, 8.57704721541983}	{1.2, -25.3, 8.57704721541983}	{1.2, -25.2, 8.57704721541983}	{1.2, -25.1, 8.57704721541983}	{1.2, -25., 8.57704721541983}	{1.2, -24.9, 8.57704721541983}	{1.2, -24.799999999999997, 8.57704721541983}	{1.2, -24.7, 8.57704721541983}	{1.2, -24.6, 8.57704721541983}	{1.2, -24.5, 8.57704721541983}	{1.2, -24.4, 8.57704721541983}	{1.2, -24.299999999999997, 8.57704721541983}	{1.2, -24.2, 8.57704721541983}	{1.2, -24.1, 8.57704721541983}	{1.2, -24., 8.57704721541983}
{1.22, -33., 0.3982997725903907}	{1.22, -32.9, 0.5014297052258823}	{1.22, -32.8, 0.6312625981373239}	{1.22, -32.7, 0.7947125263102759}	{1.22, -32.6, 1.0004837944431504}	{1.22, -32.5, 1.259534472912738}	{1.22, -32.4, 1.5856599549806234}	{1.22, -32.3, 1.9962276117895086}	{1.22, -32.2, Indeterminate}	{1.22, -32.1, 6.1258999135220265}	{1.22, -32., 6.225899913522028}	{1.22, -31.9, 6.325899913522029}	{1.22, -31.8, 6.425899913522027}	{1.22, -31.7, 6.525899913522028}	{1.22, -31.6, 6.6258999135220265}	{1.22, -31.5, 6.725899913522028}	{1.22, -31.4, 6.825899913522029}	{1.22, -31.3, 6.925899913522027}	{1.22, -31.2, 7.025899913522029}	{1.22, -31.1, 7.1258999135220265}	{1.22, -31., 7.225899913522028}	{1.22, -30.9, 7.325899913522029}	{1.22, -30.8, 7.425899913522027}	{1.22, -30.7, 7.525899913522029}	{1.22, -30.6, 7.6258999135220265}	{1.22, -30.5, 7.725899913522027}	{1.22, -30.4, 7.825899913522029}	{1.22, -30.3, 7.925899913522027}	{1.22, -30.2, 8.025899913522029}	{1.22, -30.1, 8.125899913522026}	{1.22, -30., 8.225899913522028}	{1.22, -29.9, 8.32589991352203}	{1.22, -29.8, 8.425899913522027}	{1.22, -29.7, 8.525899913522029}	{1.22, -29.6, 8.559734753907165}	{1.22, -29.5, 8.559734753907165}	{1.22, -29.4, 8.559734753907165}	{1.22, -29.3, 8.559734753907165}	{1.22, -29.2, 8.559734753907165}	{1.22, -29.1, 8.559734753907165}	{1.22, -29., 8.559734753907165}	{1.22, -28.9, 8.559734753907165}	{1.22, -28.8, 8.559734753907165}	{1.22, -28.7, 8.559734753907165}	{1.22, -28.6, 8.559734753907165}	{1.22, -28.5, 8.559734753907165}	{1.22, -28.4, 8.559734753907165}	{1.22, -28.3, 8.559734753907165}	{1.22, -28.2, 8.559734753907165}	{1.22, -28.1, 8.559734753907165}	{1.22, -28., 8.559734753907165}	{1.22, -27.9, 8.559734753907165}	{1.22, -27.8, 8.559734753907165}	{1.22, -27.7, 8.559734753907165}	{1.22, -27.6, 8.559734753907165}	{1.22, -27.5, 8.559734753907165}	{1.22, -27.4, 8.559734753907165}	{1.22, -27.3, 8.559734753907165}	{1.22, -27.2, 8.559734753907165}	{1.22, -27.1, 8.559734753907165}	{1.22, -27., 8.559734753907165}	{1.22, -26.9, 8.559734753907165}	{1.22, -26.8, 8.559734753907165}	{1.22, -26.7, 8.559734753907165}	{1.22, -26.6, 8.559734753907165}	{1.22, -26.5, 8.559734753907165}	{1.22, -26.4, 8.559734753907165}	{1.22, -26.3, 8.559734753907165}	{1.22, -26.2, 8.559734753907165}	{1.22, -26.1, 8.559734753907165}	{1.22, -26., 8.559734753907165}	{1.22, -25.9, 8.559734753907165}	{1.22, -25.8, 8.559734753907165}	{1.22, -25.7, 8.559734753907165}	{1.22, -25.6, 8.559734753907165}	{1.22, -25.5, 8.559734753907165}	{1.22, -25.4, 8.559734753907165}	{1.22, -25.3, 8.559734753907165}	{1.22, -25.2, 8.559734753907165}	{1.22, -25.1, 8.559734753907165}	{1.22, -25., 8.559734753907165}	{1.22, -24.9, 8.559734753907165}	{1.22, -24.799999999999997, 8.559734753907165}	{1.22, -24.7, 8.559734753907165}	{1.22, -24.6, 8.559734753907165}	{1.22, -24.5, 8.559734753907165}	{1.22, -24.4, 8.559734753907165}	{1.22, -24.299999999999997, 8.559734753907165}	{1.22, -24.2, 8.559734753907165}	{1.22, -24.1, 8.559734753907165}	{1.22, -24., 8.559734753907165}
{1.24, -33., 0.39145575885488426}	{1.24, -32.9, 0.4928136024155848}	{1.24, -32.8, 0.6204155673588092}	{1.24, -32.7, 0.7810569236206905}	{1.24, -32.6, 0.9832924092038666}	{1.24, -32.5, 1.2378918011710605}	{1.24, -32.4, 1.558413445545906}	{1.24, -32.3, 1.9619262886794526}	{1.24, -32.2, Indeterminate}	{1.24, -32.1, 6.108372541671169}	{1.24, -32., 6.208372541671172}	{1.24, -31.9, 6.308372541671172}	{1.24, -31.8, 6.40837254167117}	{1.24, -31.7, 6.5083725416711715}	{1.24, -31.6, 6.608372541671169}	{1.24, -31.5, 6.708372541671172}	{1.24, -31.4, 6.808372541671172}	{1.24, -31.3, 6.908372541671171}	{1.24, -31.2, 7.008372541671172}	{1.24, -31.1, 7.10837254167117}	{1.24, -31., 7.208372541671171}	{1.24, -30.9, 7.308372541671172}	{1.24, -30.8, 7.40837254167117}	{1.24, -30.7, 7.5083725416711715}	{1.24, -30.6, 7.60837254167117}	{1.24, -30.5, 7.708372541671171}	{1.24, -30.4, 7.808372541671173}	{1.24, -30.3, 7.90837254167117}	{1.24, -30.2, 8.008372541671172}	{1.24, -30.1, 8.10837254167117}	{1.24, -30., 8.20837254167117}	{1.24, -29.9, 8.308372541671172}	{1.24, -29.8, 8.40837254167117}	{1.24, -29.7, 8.508372541671172}	{1.24, -29.6, 8.54220738205631}	{1.24, -29.5, 8.54220738205631}	{1.24, -29.4, 8.54220738205631}	{1.24, -29.3, 8.54220738205631}	{1.24, -29.2, 8.54220738205631}	{1.24, -29.1, 8.54220738205631}	{1.24, -29., 8.54220738205631}	{1.24, -28.9, 8.54220738205631}	{1.24, -28.8, 8.54220738205631}	{1.24, -28.7, 8.54220738205631}	{1.24, -28.6, 8.54220738205631}	{1.24, -28.5, 8.54220738205631}	{1.24, -28.4, 8.54220738205631}	{1.24, -28.3, 8.54220738205631}	{1.24, -28.2, 8.54220738205631}	{1.24, -28.1, 8.54220738205631}	{1.24, -28., 8.54220738205631}	{1.24, -27.9, 8.54220738205631}	{1.24, -27.8, 8.54220738205631}	{1.24, -27.7, 8.54220738205631}	{1.24, -27.6, 8.54220738205631}	{1.24, -27.5, 8.54220738205631}	{1.24, -27.4, 8.54220738205631}	{1.24, -27.3, 8.54220738205631}	{1.24, -27.2, 8.54220738205631}	{1.24, -27.1, 8.54220738205631}	{1.24, -27., 8.54220738205631}	{1.24, -26.9, 8.54220738205631}	{1.24, -26.8, 8.54220738205631}	{1.24, -26.7, 8.54220738205631}	{1.24, -26.6, 8.54220738205631}	{1.24, -26.5, 8.54220738205631}	{1.24, -26.4, 8.54220738205631}	{1.24, -26.3, 8.54220738205631}	{1.24, -26.2, 8.54220738205631}	{1.24, -26.1, 8.54220738205631}	{1.24, -26., 8.54220738205631}	{1.24, -25.9, 8.54220738205631}	{1.24, -25.8, 8.54220738205631}	{1.24, -25.7, 8.54220738205631}	{1.24, -25.6, 8.54220738205631}	{1.24, -25.5, 8.54220738205631}	{1.24, -25.4, 8.54220738205631}	{1.24, -25.3, 8.54220738205631}	{1.24, -25.2, 8.54220738205631}	{1.24, -25.1, 8.54220738205631}	{1.24, -25., 8.54220738205631}	{1.24, -24.9, 8.54220738205631}	{1.24, -24.799999999999997, 8.54220738205631}	{1.24, -24.7, 8.54220738205631}	{1.24, -24.6, 8.54220738205631}	{1.24, -24.5, 8.54220738205631}	{1.24, -24.4, 8.54220738205631}	{1.24, -24.299999999999997, 8.54220738205631}	{1.24, -24.2, 8.54220738205631}	{1.24, -24.1, 8.54220738205631}	{1.24, -24., 8.54220738205631}
{1.26, -33., 0.38453683170859637}	{1.26, -32.9, 0.4841031892087706}	{1.26, -32.8, 0.6094498068255233}	{1.26, -32.7, 0.7672518490256875}	{1.26, -32.6, 0.9659128499845032}	{1.26, -32.5, 1.2160122324240221}	{1.26, -32.4, 1.5308687004511619}	{1.26, -32.3, 1.9272495091182869}	{1.26, -32.2, 2.426263381896814}	{1.26, -32.1, 6.090627798955352}	{1.26, -32., 6.1906277989553535}	{1.26, -31.9, 6.290627798955355}	{1.26, -31.8, 6.390627798955353}	{1.26, -31.7, 6.490627798955354}	{1.26, -31.6, 6.590627798955352}	{1.26, -31.5, 6.6906277989553535}	{1.26, -31.4, 6.790627798955355}	{1.26, -31.3, 6.890627798955353}	{1.26, -31.2, 6.990627798955354}	{1.26, -31.1, 7.090627798955352}	{1.26, -31., 7.1906277989553535}	{1.26, -30.9, 7.290627798955355}	{1.26, -30.8, 7.390627798955353}	{1.26, -30.7, 7.490627798955354}	{1.26, -30.6, 7.590627798955352}	{1.26, -30.5, 7.6906277989553535}	{1.26, -30.4, 7.790627798955355}	{1.26, -30.3, 7.890627798955353}	{1.26, -30.2, 7.990627798955354}	{1.26, -30.1, 8.090627798955353}	{1.26, -30., 8.190627798955354}	{1.26, -29.9, 8.290627798955356}	{1.26, -29.8, 8.390627798955354}	{1.26, -29.7, 8.490627798955355}	{1.26, -29.6, 8.524462639340491}	{1.26, -29.5, 8.524462639340491}	{1.26, -29.4, 8.524462639340491}	{1.26, -29.3, 8.524462639340491}	{1.26, -29.2, 8.524462639340491}	{1.26, -29.1, 8.524462639340491}	{1.26, -29., 8.524462639340491}	{1.26, -28.9, 8.524462639340491}	{1.26, -28.8, 8.524462639340491}	{1.26, -28.7, 8.524462639340491}	{1.26, -28.6, 8.524462639340491}	{1.26, -28.5, 8.524462639340491}	{1.26, -28.4, 8.524462639340491}	{1.26, -28.3, 8.524462639340491}	{1.26, -28.2, 8.524462639340491}	{1.26, -28.1, 8.524462639340491}	{1.26, -28., 8.524462639340491}	{1.26, -27.9, 8.524462639340491}	{1.26, -27.8, 8.524462639340491}	{1.26, -27.7, 8.524462639340491}	{1.26, -27.6, 8.524462639340491}	{1.26, -27.5, 8.524462639340491}	{1.26, -27.4, 8.524462639340491}	{1.26, -27.3, 8.524462639340491}	{1.26, -27.2, 8.524462639340491}	{1.26, -27.1, 8.524462639340491}	{1.26, -27., 8.524462639340491}	{1.26, -26.9, 8.524462639340491}	{1.26, -26.8, 8.524462639340491}	{1.26, -26.7, 8.524462639340491}	{1.26, -26.6, 8.524462639340491}	{1.26, -26.5, 8.524462639340491}	{1.26, -26.4, 8.524462639340491}	{1.26, -26.3, 8.524462639340491}	{1.26, -26.2, 8.524462639340491}	{1.26, -26.1, 8.524462639340491}	{1.26, -26., 8.524462639340491}	{1.26, -25.9, 8.524462639340491}	{1.26, -25.8, 8.524462639340491}	{1.26, -25.7, 8.524462639340491}	{1.26, -25.6, 8.524462639340491}	{1.26, -25.5, 8.524462639340491}	{1.26, -25.4, 8.524462639340491}	{1.26, -25.3, 8.524462639340491}	{1.26, -25.2, 8.524462639340491}	{1.26, -25.1, 8.524462639340491}	{1.26, -25., 8.524462639340491}	{1.26, -24.9, 8.524462639340491}	{1.26, -24.799999999999997, 8.524462639340491}	{1.26, -24.7, 8.524462639340491}	{1.26, -24.6, 8.524462639340491}	{1.26, -24.5, 8.524462639340491}	{1.26, -24.4, 8.524462639340491}	{1.26, -24.299999999999997, 8.524462639340491}	{1.26, -24.2, 8.524462639340491}	{1.26, -24.1, 8.524462639340491}	{1.26, -24., 8.524462639340491}
{1.28, -33., 0.37754920602617925}	{1.28, -32.9, 0.4753062896690701}	{1.28, -32.8, 0.5983751664499938}	{1.28, -32.7, 0.753309702830452}	{1.28, -32.6, 0.9483607278443718}	{1.28, -32.5, 1.1939154198308957}	{1.28, -32.4, 1.5030504615580214}	{1.28, -32.3, 1.8922284212643505}	{1.28, -32.2, 2.3821744444488187}	{1.28, -32.1, 6.07266341660439}	{1.28, -32., 6.172663416604391}	{1.28, -31.9, 6.272663416604392}	{1.28, -31.8, 6.37266341660439}	{1.28, -31.7, 6.472663416604392}	{1.28, -31.6, 6.57266341660439}	{1.28, -31.5, 6.672663416604391}	{1.28, -31.4, 6.772663416604392}	{1.28, -31.3, 6.87266341660439}	{1.28, -31.2, 6.972663416604392}	{1.28, -31.1, 7.07266341660439}	{1.28, -31., 7.172663416604391}	{1.28, -30.9, 7.272663416604392}	{1.28, -30.8, 7.37266341660439}	{1.28, -30.7, 7.472663416604392}	{1.28, -30.6, 7.57266341660439}	{1.28, -30.5, 7.672663416604391}	{1.28, -30.4, 7.772663416604392}	{1.28, -30.3, 7.87266341660439}	{1.28, -30.2, 7.972663416604392}	{1.28, -30.1, 8.072663416604389}	{1.28, -30., 8.17266341660439}	{1.28, -29.9, 8.272663416604392}	{1.28, -29.8, 8.372663416604391}	{1.28, -29.7, 8.47266341660439}	{1.28, -29.6, 8.506498256989529}	{1.28, -29.5, 8.506498256989529}	{1.28, -29.4, 8.506498256989529}	{1.28, -29.3, 8.506498256989529}	{1.28, -29.2, 8.506498256989529}	{1.28, -29.1, 8.506498256989529}	{1.28, -29., 8.506498256989529}	{1.28, -28.9, 8.506498256989529}	{1.28, -28.8, 8.506498256989529}	{1.28, -28.7, 8.506498256989529}	{1.28, -28.6, 8.506498256989529}	{1.28, -28.5, 8.506498256989529}	{1.28, -28.4, 8.506498256989529}	{1.28, -28.3, 8.506498256989529}	{1.28, -28.2, 8.506498256989529}	{1.28, -28.1, 8.506498256989529}	{1.28, -28., 8.506498256989529}	{1.28, -27.9, 8.506498256989529}	{1.28, -27.8, 8.506498256989529}	{1.28, -27.7, 8.506498256989529}	{1.28, -27.6, 8.506498256989529}	{1.28, -27.5, 8.506498256989529}	{1.28, -27.4, 8.506498256989529}	{1.28, -27.3, 8.506498256989529}	{1.28, -27.2, 8.506498256989529}	{1.28, -27.1, 8.506498256989529}	{1.28, -27., 8.506498256989529}	{1.28, -26.9, 8.506498256989529}	{1.28, -26.8, 8.506498256989529}	{1.28, -26.7, 8.506498256989529}	{1.28, -26.6, 8.506498256989529}	{1.28, -26.5, 8.506498256989529}	{1.28, -26.4, 8.506498256989529}	{1.28, -26.3, 8.506498256989529}	{1.28, -26.2, 8.506498256989529}	{1.28, -26.1, 8.506498256989529}	{1.28, -26., 8.506498256989529}	{1.28, -25.9, 8.506498256989529}	{1.28, -25.8, 8.506498256989529}	{1.28, -25.7, 8.506498256989529}	{1.28, -25.6, 8.506498256989529}	{1.28, -25.5, 8.506498256989529}	{1.28, -25.4, 8.506498256989529}	{1.28, -25.3, 8.506498256989529}	{1.28, -25.2, 8.506498256989529}	{1.28, -25.1, 8.506498256989529}	{1.28, -25., 8.506498256989529}	{1.28, -24.9, 8.506498256989529}	{1.28, -24.799999999999997, 8.506498256989529}	{1.28, -24.7, 8.506498256989529}	{1.28, -24.6, 8.506498256989529}	{1.28, -24.5, 8.506498256989529}	{1.28, -24.4, 8.506498256989529}	{1.28, -24.299999999999997, 8.506498256989529}	{1.28, -24.2, 8.506498256989529}	{1.28, -24.1, 8.506498256989529}	{1.28, -24., 8.506498256989529}
{1.3, -33., 0.3704993676637594}	{1.3, -32.9, 0.4664310690055782}	{1.3, -32.8, 0.5872019256214431}	{1.3, -32.7, 0.7392434260192935}	{1.3, -32.6, 0.9306523345174732}	{1.3, -32.5, 1.171621873469617}	{1.3, -32.4, 1.4749845495247962}	{1.3, -32.3, 1.8568955314005438}	{1.3, -32.2, 2.337692971527148}	{1.3, -32.1, 6.054477326482902}	{1.3, -32., 6.154477326482904}	{1.3, -31.9, 6.254477326482905}	{1.3, -31.8, 6.354477326482903}	{1.3, -31.7, 6.4544773264829045}	{1.3, -31.6, 6.554477326482902}	{1.3, -31.5, 6.654477326482904}	{1.3, -31.4, 6.754477326482905}	{1.3, -31.3, 6.854477326482903}	{1.3, -31.2, 6.9544773264829045}	{1.3, -31.1, 7.054477326482902}	{1.3, -31., 7.154477326482904}	{1.3, -30.9, 7.254477326482905}	{1.3, -30.8, 7.354477326482903}	{1.3, -30.7, 7.4544773264829045}	{1.3, -30.6, 7.554477326482902}	{1.3, -30.5, 7.654477326482904}	{1.3, -30.4, 7.754477326482905}	{1.3, -30.3, 7.854477326482903}	{1.3, -30.2, 7.9544773264829045}	{1.3, -30.1, 8.054477326482903}	{1.3, -30., 8.154477326482905}	{1.3, -29.9, 8.254477326482904}	{1.3, -29.8, 8.354477326482904}	{1.3, -29.7, 8.454477326482905}	{1.3, -29.6, 8.488312166868042}	{1.3, -29.5, 8.488312166868042}	{1.3, -29.4, 8.488312166868042}	{1.3, -29.3, 8.488312166868042}	{1.3, -29.2, 8.488312166868042}	{1.3, -29.1, 8.488312166868042}	{1.3, -29., 8.488312166868042}	{1.3, -28.9, 8.488312166868042}	{1.3, -28.8, 8.488312166868042}	{1.3, -28.7, 8.488312166868042}	{1.3, -28.6, 8.488312166868042}	{1.3, -28.5, 8.488312166868042}	{1.3, -28.4, 8.488312166868042}	{1.3, -28.3, 8.488312166868042}	{1.3, -28.2, 8.488312166868042}	{1.3, -28.1, 8.488312166868042}	{1.3, -28., 8.488312166868042}	{1.3, -27.9, 8.488312166868042}	{1.3, -27.8, 8.488312166868042}	{1.3, -27.7, 8.488312166868042}	{1.3, -27.6, 8.488312166868042}	{1.3, -27.5, 8.488312166868042}	{1.3, -27.4, 8.488312166868042}	{1.3, -27.3, 8.488312166868042}	{1.3, -27.2, 8.488312166868042}	{1.3, -27.1, 8.488312166868042}	{1.3, -27., 8.488312166868042}	{1.3, -26.9, 8.488312166868042}	{1.3, -26.8, 8.488312166868042}	{1.3, -26.7, 8.488312166868042}	{1.3, -26.6, 8.488312166868042}	{1.3, -26.5, 8.488312166868042}	{1.3, -26.4, 8.488312166868042}	{1.3, -26.3, 8.488312166868042}	{1.3, -26.2, 8.488312166868042}	{1.3, -26.1, 8.488312166868042}	{1.3, -26., 8.488312166868042}	{1.3, -25.9, 8.488312166868042}	{1.3, -25.8, 8.488312166868042}	{1.3, -25.7, 8.488312166868042}	{1.3, -25.6, 8.488312166868042}	{1.3, -25.5, 8.488312166868042}	{1.3, -25.4, 8.488312166868042}	{1.3, -25.3, 8.488312166868042}	{1.3, -25.2, 8.488312166868042}	{1.3, -25.1, 8.488312166868042}	{1.3, -25., 8.488312166868042}	{1.3, -24.9, 8.488312166868042}	{1.3, -24.799999999999997, 8.488312166868042}	{1.3, -24.7, 8.488312166868042}	{1.3, -24.6, 8.488312166868042}	{1.3, -24.5, 8.488312166868042}	{1.3, -24.4, 8.488312166868042}	{1.3, -24.299999999999997, 8.488312166868042}	{1.3, -24.2, 8.488312166868042}	{1.3, -24.1, 8.488312166868042}	{1.3, -24., 8.488312166868042}
{1.32, -33., 0.36339405142235937}	{1.32, -32.9, 0.457486005830446}	{1.32, -32.8, 0.575940758280165}	{1.32, -32.7, 0.725066456286892}	{1.32, -32.6, 0.9128045870591164}	{1.32, -32.5, 1.1491528906510065}	{1.32, -32.4, 1.446697776077281}	{1.32, -32.3, 1.8212845934898025}	{1.32, -32.2, 2.292861456853492}	{1.32, -32.1, 6.036067669307033}	{1.32, -32., 6.136067669307034}	{1.32, -31.9, 6.236067669307036}	{1.32, -31.8, 6.336067669307034}	{1.32, -31.7, 6.436067669307035}	{1.32, -31.6, 6.536067669307033}	{1.32, -31.5, 6.636067669307034}	{1.32, -31.4, 6.736067669307036}	{1.32, -31.3, 6.836067669307034}	{1.32, -31.2, 6.936067669307035}	{1.32, -31.1, 7.036067669307033}	{1.32, -31., 7.136067669307034}	{1.32, -30.9, 7.236067669307036}	{1.32, -30.8, 7.336067669307034}	{1.32, -30.7, 7.436067669307035}	{1.32, -30.6, 7.536067669307033}	{1.32, -30.5, 7.636067669307034}	{1.32, -30.4, 7.736067669307036}	{1.32, -30.3, 7.836067669307034}	{1.32, -30.2, 7.936067669307035}	{1.32, -30.1, 8.036067669307032}	{1.32, -30., 8.136067669307034}	{1.32, -29.9, 8.236067669307035}	{1.32, -29.8, 8.336067669307033}	{1.32, -29.7, 8.436067669307034}	{1.32, -29.6, 8.469902509692172}	{1.32, -29.5, 8.469902509692172}	{1.32, -29.4, 8.469902509692172}	{1.32, -29.3, 8.469902509692172}	{1.32, -29.2, 8.469902509692172}	{1.32, -29.1, 8.469902509692172}	{1.32, -29., 8.469902509692172}	{1.32, -28.9, 8.469902509692172}	{1.32, -28.8, 8.469902509692172}	{1.32, -28.7, 8.469902509692172}	{1.32, -28.6, 8.469902509692172}	{1.32, -28.5, 8.469902509692172}	{1.32, -28.4, 8.469902509692172}	{1.32, -28.3, 8.469902509692172}	{1.32, -28.2, 8.469902509692172}	{1.32, -28.1, 8.469902509692172}	{1.32, -28., 8.469902509692172}	{1.32, -27.9, 8.469902509692172}	{1.32, -27.8, 8.469902509692172}	{1.32, -27.7, 8.469902509692172}	{1.32, -27.6, 8.469902509692172}	{1.32, -27.5, 8.469902509692172}	{1.32, -27.4, 8.469902509692172}	{1.32, -27.3, 8.469902509692172}	{1.32, -27.2, 8.469902509692172}	{1.32, -27.1, 8.469902509692172}	{1.32, -27., 8.469902509692172}	{1.32, -26.9, 8.469902509692172}	{1.32, -26.8, 8.469902509692172}	{1.32, -26.7, 8.469902509692172}	{1.32, -26.6, 8.469902509692172}	{1.32, -26.5, 8.469902509692172}	{1.32, -26.4, 8.469902509692172}	{1.32, -26.3, 8.469902509692172}	{1.32, -26.2, 8.469902509692172}	{1.32, -26.1, 8.469902509692172}	{1.32, -26., 8.469902509692172}	{1.32, -25.9, 8.469902509692172}	{1.32, -25.8, 8.469902509692172}	{1.32, -25.7, 8.469902509692172}	{1.32, -25.6, 8.469902509692172}	{1.32, -25.5, 8.469902509692172}	{1.32, -25.4, 8.469902509692172}	{1.32, -25.3, 8.469902509692172}	{1.32, -25.2, 8.469902509692172}	{1.32, -25.1, 8.469902509692172}	{1.32, -25., 8.469902509692172}	{1.32, -24.9, 8.469902509692172}	{1.32, -24.799999999999997, 8.469902509692172}	{1.32, -24.7, 8.469902509692172}	{1.32, -24.6, 8.469902509692172}	{1.32, -24.5, 8.469902509692172}	{1.32, -24.4, 8.469902509692172}	{1.32, -24.299999999999997, 8.469902509692172}	{1.32, -24.2, 8.469902509692172}	{1.32, -24.1, 8.469902509692172}	{1.32, -24., 8.469902509692172}
{1.34, -33., 0.35624021694192387}	{1.34, -32.9, 0.44847986181125643}	{1.34, -32.8, 0.5646026947121291}	{1.34, -32.7, 0.7107926799405542}	{1.34, -32.6, 0.894834967294445}	{1.34, -32.5, 1.126530479688983}	{1.34, -32.4, 1.4182178480411383}	{1.34, -32.3, 1.7854304883590335}	{1.34, -32.2, 2.247723812787228}	{1.34, -32.1, 6.017432802132042}	{1.34, -32., 6.117432802132043}	{1.34, -31.9, 6.217432802132045}	{1.34, -31.8, 6.317432802132043}	{1.34, -31.7, 6.417432802132044}	{1.34, -31.6, 6.517432802132042}	{1.34, -31.5, 6.617432802132043}	{1.34, -31.4, 6.717432802132045}	{1.34, -31.3, 6.817432802132043}	{1.34, -31.2, 6.917432802132044}	{1.34, -31.1, 7.017432802132042}	{1.34, -31., 7.117432802132043}	{1.34, -30.9, 7.217432802132045}	{1.34, -30.8, 7.317432802132043}	{1.34, -30.7, 7.417432802132044}	{1.34, -30.6, 7.517432802132042}	{1.34, -30.5, 7.617432802132043}	{1.34, -30.4, 7.717432802132045}	{1.34, -30.3, 7.817432802132043}	{1.34, -30.2, 7.917432802132044}	{1.34, -30.1, 8.017432802132042}	{1.34, -30., 8.117432802132043}	{1.34, -29.9, 8.217432802132045}	{1.34, -29.8, 8.317432802132043}	{1.34, -29.7, 8.417432802132044}	{1.34, -29.6, 8.45126764251718}	{1.34, -29.5, 8.45126764251718}	{1.34, -29.4, 8.45126764251718}	{1.34, -29.3, 8.45126764251718}	{1.34, -29.2, 8.45126764251718}	{1.34, -29.1, 8.45126764251718}	{1.34, -29., 8.45126764251718}	{1.34, -28.9, 8.45126764251718}	{1.34, -28.8, 8.45126764251718}	{1.34, -28.7, 8.45126764251718}	{1.34, -28.6, 8.45126764251718}	{1.34, -28.5, 8.45126764251718}	{1.34, -28.4, 8.45126764251718}	{1.34, -28.3, 8.45126764251718}	{1.34, -28.2, 8.45126764251718}	{1.34, -28.1, 8.45126764251718}	{1.34, -28., 8.45126764251718}	{1.34, -27.9, 8.45126764251718}	{1.34, -27.8, 8.45126764251718}	{1.34, -27.7, 8.45126764251718}	{1.34, -27.6, 8.45126764251718}	{1.34, -27.5, 8.45126764251718}	{1.34, -27.4, 8.45126764251718}	{1.34, -27.3, 8.45126764251718}	{1.34, -27.2, 8.45126764251718}	{1.34, -27.1, 8.45126764251718}	{1.34, -27., 8.45126764251718}	{1.34, -26.9, 8.45126764251718}	{1.34, -26.8, 8.45126764251718}	{1.34, -26.7, 8.45126764251718}	{1.34, -26.6, 8.45126764251718}	{1.34, -26.5, 8.45126764251718}	{1.34, -26.4, 8.45126764251718}	{1.34, -26.3, 8.45126764251718}	{1.34, -26.2, 8.45126764251718}	{1.34, -26.1, 8.45126764251718}	{1.34, -26., 8.45126764251718}	{1.34, -25.9, 8.45126764251718}	{1.34, -25.8, 8.45126764251718}	{1.34, -25.7, 8.45126764251718}	{1.34, -25.6, 8.45126764251718}	{1.34, -25.5, 8.45126764251718}	{1.34, -25.4, 8.45126764251718}	{1.34, -25.3, 8.45126764251718}	{1.34, -25.2, 8.45126764251718}	{1.34, -25.1, 8.45126764251718}	{1.34, -25., 8.45126764251718}	{1.34, -24.9, 8.45126764251718}	{1.34, -24.799999999999997, 8.45126764251718}	{1.34, -24.7, 8.45126764251718}	{1.34, -24.6, 8.45126764251718}	{1.34, -24.5, 8.45126764251718}	{1.34, -24.4, 8.45126764251718}	{1.34, -24.299999999999997, 8.45126764251718}	{1.34, -24.2, 8.45126764251718}	{1.34, -24.1, 8.45126764251718}	{1.34, -24., 8.45126764251718}
{1.36, -33., 0.3490450226928312}	{1.36, -32.9, 0.43942164892827834}	{1.36, -32.8, 0.5531990803283067}	{1.36, -32.7, 0.6964363800064588}	{1.36, -32.6, 0.8767614564880734}	{1.36, -32.5, 1.103777277654505}	{1.36, -32.4, 1.3895732638002471}	{1.36, -32.3, 1.749369093347897}	{1.36, -32.2, 2.202325206222961}	{1.36, -32.1, 5.998571305047985}	{1.36, -32., 6.098571305047987}	{1.36, -31.9, 6.198571305047988}	{1.36, -31.8, 6.298571305047986}	{1.36, -31.7, 6.398571305047987}	{1.36, -31.6, 6.498571305047985}	{1.36, -31.5, 6.598571305047987}	{1.36, -31.4, 6.698571305047988}	{1.36, -31.3, 6.798571305047986}	{1.36, -31.2, 6.898571305047987}	{1.36, -31.1, 6.998571305047985}	{1.36, -31., 7.098571305047987}	{1.36, -30.9, 7.198571305047988}	{1.36, -30.8, 7.298571305047986}	{1.36, -30.7, 7.398571305047987}	{1.36, -30.6, 7.498571305047985}	{1.36, -30.5, 7.598571305047987}	{1.36, -30.4, 7.698571305047988}	{1.36, -30.3, 7.798571305047986}	{1.36, -30.2, 7.898571305047987}	{1.36, -30.1, 7.998571305047985}	{1.36, -30., 8.098571305047987}	{1.36, -29.9, 8.198571305047988}	{1.36, -29.8, 8.298571305047986}	{1.36, -29.7, 8.398571305047987}	{1.36, -29.6, 8.432406145433124}	{1.36, -29.5, 8.432406145433124}	{1.36, -29.4, 8.432406145433124}	{1.36, -29.3, 8.432406145433124}	{1.36, -29.2, 8.432406145433124}	{1.36, -29.1, 8.432406145433124}	{1.36, -29., 8.432406145433124}	{1.36, -28.9, 8.432406145433124}	{1.36, -28.8, 8.432406145433124}	{1.36, -28.7, 8.432406145433124}	{1.36, -28.6, 8.432406145433124}	{1.36, -28.5, 8.432406145433124}	{1.36, -28.4, 8.432406145433124}	{1.36, -28.3, 8.432406145433124}	{1.36, -28.2, 8.432406145433124}	{1.36, -28.1, 8.432406145433124}	{1.36, -28., 8.432406145433124}	{1.36, -27.9, 8.432406145433124}	{1.36, -27.8, 8.432406145433124}	{1.36, -27.7, 8.432406145433124}	{1.36, -27.6, 8.432406145433124}	{1.36, -27.5, 8.432406145433124}	{1.36, -27.4, 8.432406145433124}	{1.36, -27.3, 8.432406145433124}	{1.36, -27.2, 8.432406145433124}	{1.36, -27.1, 8.432406145433124}	{1.36, -27., 8.432406145433124}	{1.36, -26.9, 8.432406145433124}	{1.36, -26.8, 8.432406145433124}	{1.36, -26.7, 8.432406145433124}	{1.36, -26.6, 8.432406145433124}	{1.36, -26.5, 8.432406145433124}	{1.36, -26.4, 8.432406145433124}	{1.36, -26.3, 8.432406145433124}	{1.36, -26.2, 8.432406145433124}	{1.36, -26.1, 8.432406145433124}	{1.36, -26., 8.432406145433124}	{1.36, -25.9, 8.432406145433124}	{1.36, -25.8, 8.432406145433124}	{1.36, -25.7, 8.432406145433124}	{1.36, -25.6, 8.432406145433124}	{1.36, -25.5, 8.432406145433124}	{1.36, -25.4, 8.432406145433124}	{1.36, -25.3, 8.432406145433124}	{1.36, -25.2, 8.432406145433124}	{1.36, -25.1, 8.432406145433124}	{1.36, -25., 8.432406145433124}	{1.36, -24.9, 8.432406145433124}	{1.36, -24.799999999999997, 8.432406145433124}	{1.36, -24.7, 8.432406145433124}	{1.36, -24.6, 8.432406145433124}	{1.36, -24.5, 8.432406145433124}	{1.36, -24.4, 8.432406145433124}	{1.36, -24.299999999999997, 8.432406145433124}	{1.36, -24.2, 8.432406145433124}	{1.36, -24.1, 8.432406145433124}	{1.36, -24., 8.432406145433124}
{1.3800000000000001, -33., 0.34181579825888203}	{1.3800000000000001, -32.9, 0.4303205945808165}	{1.3800000000000001, -32.8, 0.541741531736167}	{1.3800000000000001, -32.7, 0.6820121809269479}	{1.3800000000000001, -32.6, 0.8586024657220992}	{1.3800000000000001, -32.5, 1.0809164627266845}	{1.3800000000000001, -32.4, 1.3607932029532903}	{1.3800000000000001, -32.3, 1.71313714339468}	{1.3800000000000001, -32.2, 2.156711883708003}	{1.3800000000000001, -32.1, 5.979481987026371}	{1.3800000000000001, -32., 6.079481987026372}	{1.3800000000000001, -31.9, 6.1794819870263735}	{1.3800000000000001, -31.8, 6.279481987026371}	{1.3800000000000001, -31.7, 6.379481987026373}	{1.3800000000000001, -31.6, 6.479481987026371}	{1.3800000000000001, -31.5, 6.579481987026372}	{1.3800000000000001, -31.4, 6.6794819870263735}	{1.3800000000000001, -31.3, 6.779481987026371}	{1.3800000000000001, -31.2, 6.879481987026373}	{1.3800000000000001, -31.1, 6.979481987026371}	{1.3800000000000001, -31., 7.079481987026372}	{1.3800000000000001, -30.9, 7.1794819870263735}	{1.3800000000000001, -30.8, 7.279481987026371}	{1.3800000000000001, -30.7, 7.379481987026373}	{1.3800000000000001, -30.6, 7.479481987026371}	{1.3800000000000001, -30.5, 7.579481987026372}	{1.3800000000000001, -30.4, 7.6794819870263735}	{1.3800000000000001, -30.3, 7.779481987026371}	{1.3800000000000001, -30.2, 7.879481987026373}	{1.3800000000000001, -30.1, 7.979481987026371}	{1.3800000000000001, -30., 8.079481987026373}	{1.3800000000000001, -29.9, 8.179481987026374}	{1.3800000000000001, -29.8, 8.279481987026372}	{1.3800000000000001, -29.7, 8.379481987026374}	{1.3800000000000001, -29.6, 8.41331682741151}	{1.3800000000000001, -29.5, 8.41331682741151}	{1.3800000000000001, -29.4, 8.41331682741151}	{1.3800000000000001, -29.3, 8.41331682741151}	{1.3800000000000001, -29.2, 8.41331682741151}	{1.3800000000000001, -29.1, 8.41331682741151}	{1.3800000000000001, -29., 8.41331682741151}	{1.3800000000000001, -28.9, 8.41331682741151}	{1.3800000000000001, -28.8, 8.41331682741151}	{1.3800000000000001, -28.7, 8.41331682741151}	{1.3800000000000001, -28.6, 8.41331682741151}	{1.3800000000000001, -28.5, 8.41331682741151}	{1.3800000000000001, -28.4, 8.41331682741151}	{1.3800000000000001, -28.3, 8.41331682741151}	{1.3800000000000001, -28.2, 8.41331682741151}	{1.3800000000000001, -28.1, 8.41331682741151}	{1.3800000000000001, -28., 8.41331682741151}	{1.3800000000000001, -27.9, 8.41331682741151}	{1.3800000000000001, -27.8, 8.41331682741151}	{1.3800000000000001, -27.7, 8.41331682741151}	{1.3800000000000001, -27.6, 8.41331682741151}	{1.3800000000000001, -27.5, 8.41331682741151}	{1.3800000000000001, -27.4, 8.41331682741151}	{1.3800000000000001, -27.3, 8.41331682741151}	{1.3800000000000001, -27.2, 8.41331682741151}	{1.3800000000000001, -27.1, 8.41331682741151}	{1.3800000000000001, -27., 8.41331682741151}	{1.3800000000000001, -26.9, 8.41331682741151}	{1.3800000000000001, -26.8, 8.41331682741151}	{1.3800000000000001, -26.7, 8.41331682741151}	{1.3800000000000001, -26.6, 8.41331682741151}	{1.3800000000000001, -26.5, 8.41331682741151}	{1.3800000000000001, -26.4, 8.41331682741151}	{1.3800000000000001, -26.3, 8.41331682741151}	{1.3800000000000001, -26.2, 8.41331682741151}	{1.3800000000000001, -26.1, 8.41331682741151}	{1.3800000000000001, -26., 8.41331682741151}	{1.3800000000000001, -25.9, 8.41331682741151}	{1.3800000000000001, -25.8, 8.41331682741151}	{1.3800000000000001, -25.7, 8.41331682741151}	{1.3800000000000001, -25.6, 8.41331682741151}	{1.3800000000000001, -25.5, 8.41331682741151}	{1.3800000000000001, -25.4, 8.41331682741151}	{1.3800000000000001, -25.3, 8.41331682741151}	{1.3800000000000001, -25.2, 8.41331682741151}	{1.3800000000000001, -25.1, 8.41331682741151}	{1.3800000000000001, -25., 8.41331682741151}	{1.3800000000000001, -24.9, 8.41331682741151}	{1.3800000000000001, -24.799999999999997, 8.41331682741151}	{1.3800000000000001, -24.7, 8.41331682741151}	{1.3800000000000001, -24.6, 8.41331682741151}	{1.3800000000000001, -24.5, 8.41331682741151}	{1.3800000000000001, -24.4, 8.41331682741151}	{1.3800000000000001, -24.299999999999997, 8.41331682741151}	{1.3800000000000001, -24.2, 8.41331682741151}	{1.3800000000000001, -24.1, 8.41331682741151}	{1.3800000000000001, -24., 8.41331682741151}
{1.4, -33., 0.3345600151305822}	{1.4, -32.9, 0.4211861048181324}	{1.4, -32.8, 0.5302418904501505}	{1.4, -32.7, 0.6675349902854645}	{1.4, -32.6, 0.8403767625321469}	{1.4, -32.5, 1.0579716618330353}	{1.4, -32.4, 1.3319074100397177}	{1.4, -32.3, 1.6767720846559595}	{1.4, -32.2, 2.1109309871604407}	{1.4, -32.1, 3.5266154130553535}	{1.4, -32., 6.060163890867228}	{1.4, -31.9, 6.160163890867229}	{1.4, -31.8, 6.260163890867227}	{1.4, -31.7, 6.360163890867228}	{1.4, -31.6, 6.460163890867226}	{1.4, -31.5, 6.560163890867227}	{1.4, -31.4, 6.660163890867229}	{1.4, -31.3, 6.760163890867227}	{1.4, -31.2, 6.860163890867228}	{1.4, -31.1, 6.960163890867226}	{1.4, -31., 7.060163890867228}	{1.4, -30.9, 7.160163890867229}	{1.4, -30.8, 7.260163890867227}	{1.4, -30.7, 7.360163890867228}	{1.4, -30.6, 7.460163890867226}	{1.4, -30.5, 7.560163890867227}	{1.4, -30.4, 7.660163890867229}	{1.4, -30.3, 7.760163890867227}	{1.4, -30.2, 7.860163890867228}	{1.4, -30.1, 7.960163890867226}	{1.4, -30., 8.060163890867228}	{1.4, -29.9, 8.16016389086723}	{1.4, -29.8, 8.260163890867227}	{1.4, -29.7, 8.360163890867229}	{1.4, -29.6, 8.393998731252365}	{1.4, -29.5, 8.393998731252365}	{1.4, -29.4, 8.393998731252365}	{1.4, -29.3, 8.393998731252365}	{1.4, -29.2, 8.393998731252365}	{1.4, -29.1, 8.393998731252365}	{1.4, -29., 8.393998731252365}	{1.4, -28.9, 8.393998731252365}	{1.4, -28.8, 8.393998731252365}	{1.4, -28.7, 8.393998731252365}	{1.4, -28.6, 8.393998731252365}	{1.4, -28.5, 8.393998731252365}	{1.4, -28.4, 8.393998731252365}	{1.4, -28.3, 8.393998731252365}	{1.4, -28.2, 8.393998731252365}	{1.4, -28.1, 8.393998731252365}	{1.4, -28., 8.393998731252365}	{1.4, -27.9, 8.393998731252365}	{1.4, -27.8, 8.393998731252365}	{1.4, -27.7, 8.393998731252365}	{1.4, -27.6, 8.393998731252365}	{1.4, -27.5, 8.393998731252365}	{1.4, -27.4, 8.393998731252365}	{1.4, -27.3, 8.393998731252365}	{1.4, -27.2, 8.393998731252365}	{1.4, -27.1, 8.393998731252365}	{1.4, -27., 8.393998731252365}	{1.4, -26.9, 8.393998731252365}	{1.4, -26.8, 8.393998731252365}	{1.4, -26.7, 8.393998731252365}	{1.4, -26.6, 8.393998731252365}	{1.4, -26.5, 8.393998731252365}	{1.4, -26.4, 8.393998731252365}	{1.4, -26.3, 8.393998731252365}	{1.4, -26.2, 8.393998731252365}	{1.4, -26.1, 8.393998731252365}	{1.4, -26., 8.393998731252365}	{1.4, -25.9, 8.393998731252365}	{1.4, -25.8, 8.393998731252365}	{1.4, -25.7, 8.393998731252365}	{1.4, -25.6, 8.393998731252365}	{1.4, -25.5, 8.393998731252365}	{1.4, -25.4, 8.393998731252365}	{1.4, -25.3, 8.393998731252365}	{1.4, -25.2, 8.393998731252365}	{1.4, -25.1, 8.393998731252365}	{1.4, -25., 8.393998731252365}	{1.4, -24.9, 8.393998731252365}	{1.4, -24.799999999999997, 8.393998731252365}	{1.4, -24.7, 8.393998731252365}	{1.4, -24.6, 8.393998731252365}	{1.4, -24.5, 8.393998731252365}	{1.4, -24.4, 8.393998731252365}	{1.4, -24.299999999999997, 8.393998731252365}	{1.4, -24.2, 8.393998731252365}	{1.4, -24.1, 8.393998731252365}	{1.4, -24., 8.393998731252365}
{1.42, -33., 0.32728525624956656}	{1.42, -32.9, 0.41202772599814635}	{1.42, -32.8, 0.5187121746228325}	{1.42, -32.7, 0.6530199380396886}	{1.42, -32.6, 0.8221033944064196}	{1.42, -32.5, 1.0349668543404877}	{1.42, -32.4, 1.3029460732939167}	{1.42, -32.3, 1.6403119218671425}	{1.42, -32.2, 2.0650303617074472}	{1.42, -32.1, Indeterminate}	{1.42, -32., 6.040616297203273}	{1.42, -31.9, 6.140616297203274}	{1.42, -31.8, 6.240616297203273}	{1.42, -31.7, 6.340616297203273}	{1.42, -31.6, 6.440616297203272}	{1.42, -31.5, 6.5406162972032735}	{1.42, -31.4, 6.640616297203274}	{1.42, -31.3, 6.740616297203273}	{1.42, -31.2, 6.840616297203274}	{1.42, -31.1, 6.940616297203271}	{1.42, -31., 7.0406162972032735}	{1.42, -30.9, 7.140616297203274}	{1.42, -30.8, 7.240616297203272}	{1.42, -30.7, 7.340616297203274}	{1.42, -30.6, 7.440616297203272}	{1.42, -30.5, 7.540616297203273}	{1.42, -30.4, 7.640616297203275}	{1.42, -30.3, 7.740616297203273}	{1.42, -30.2, 7.840616297203274}	{1.42, -30.1, 7.940616297203271}	{1.42, -30., 8.040616297203274}	{1.42, -29.9, 8.140616297203275}	{1.42, -29.8, 8.240616297203273}	{1.42, -29.7, 8.340616297203274}	{1.42, -29.6, 8.37445113758841}	{1.42, -29.5, 8.37445113758841}	{1.42, -29.4, 8.37445113758841}	{1.42, -29.3, 8.37445113758841}	{1.42, -29.2, 8.37445113758841}	{1.42, -29.1, 8.37445113758841}	{1.42, -29., 8.37445113758841}	{1.42, -28.9, 8.37445113758841}	{1.42, -28.8, 8.37445113758841}	{1.42, -28.7, 8.37445113758841}	{1.42, -28.6, 8.37445113758841}	{1.42, -28.5, 8.37445113758841}	{1.42, -28.4, 8.37445113758841}	{1.42, -28.3, 8.37445113758841}	{1.42, -28.2, 8.37445113758841}	{1.42, -28.1, 8.37445113758841}	{1.42, -28., 8.37445113758841}	{1.42, -27.9, 8.37445113758841}	{1.42, -27.8, 8.37445113758841}	{1.42, -27.7, 8.37445113758841}	{1.42, -27.6, 8.37445113758841}	{1.42, -27.5, 8.37445113758841}	{1.42, -27.4, 8.37445113758841}	{1.42, -27.3, 8.37445113758841}	{1.42, -27.2, 8.37445113758841}	{1.42, -27.1, 8.37445113758841}	{1.42, -27., 8.37445113758841}	{1.42, -26.9, 8.37445113758841}	{1.42, -26.8, 8.37445113758841}	{1.42, -26.7, 8.37445113758841}	{1.42, -26.6, 8.37445113758841}	{1.42, -26.5, 8.37445113758841}	{1.42, -26.4, 8.37445113758841}	{1.42, -26.3, 8.37445113758841}	{1.42, -26.2, 8.37445113758841}	{1.42, -26.1, 8.37445113758841}	{1.42, -26., 8.37445113758841}	{1.42, -25.9, 8.37445113758841}	{1.42, -25.8, 8.37445113758841}	{1.42, -25.7, 8.37445113758841}	{1.42, -25.6, 8.37445113758841}	{1.42, -25.5, 8.37445113758841}	{1.42, -25.4, 8.37445113758841}	{1.42, -25.3, 8.37445113758841}	{1.42, -25.2, 8.37445113758841}	{1.42, -25.1, 8.37445113758841}	{1.42, -25., 8.37445113758841}	{1.42, -24.9, 8.37445113758841}	{1.42, -24.799999999999997, 8.37445113758841}	{1.42, -24.7, 8.37445113758841}	{1.42, -24.6, 8.37445113758841}	{1.42, -24.5, 8.37445113758841}	{1.42, -24.4, 8.37445113758841}	{1.42, -24.299999999999997, 8.37445113758841}	{1.42, -24.2, 8.37445113758841}	{1.42, -24.1, 8.37445113758841}	{1.42, -24., 8.37445113758841}
{1.44, -33., 0.31999918456373283}	{1.44, -32.9, 0.4028551052006964}	{1.44, -32.8, 0.507164529208171}	{1.44, -32.7, 0.6384823137807832}	{1.44, -32.6, 0.803801609799768}	{1.44, -32.5, 1.0119262726179907}	{1.44, -32.4, 1.273939699460945}	{1.44, -32.3, 1.6037950607448128}	{1.44, -32.2, 2.0190583572815886}	{1.44, -32.1, Indeterminate}	{1.44, -32., 6.020838727525815}	{1.44, -31.9, 6.1208387275258165}	{1.44, -31.8, 6.220838727525814}	{1.44, -31.7, 6.320838727525816}	{1.44, -31.6, 6.420838727525814}	{1.44, -31.5, 6.520838727525815}	{1.44, -31.4, 6.6208387275258165}	{1.44, -31.3, 6.720838727525814}	{1.44, -31.2, 6.820838727525816}	{1.44, -31.1, 6.920838727525814}	{1.44, -31., 7.020838727525815}	{1.44, -30.9, 7.1208387275258165}	{1.44, -30.8, 7.220838727525814}	{1.44, -30.7, 7.320838727525816}	{1.44, -30.6, 7.420838727525814}	{1.44, -30.5, 7.520838727525815}	{1.44, -30.4, 7.6208387275258165}	{1.44, -30.3, 7.720838727525814}	{1.44, -30.2, 7.820838727525816}	{1.44, -30.1, 7.920838727525814}	{1.44, -30., 8.020838727525815}	{1.44, -29.9, 8.120838727525816}	{1.44, -29.8, 8.220838727525814}	{1.44, -29.7, 8.320838727525816}	{1.44, -29.6, 8.354673567910952}	{1.44, -29.5, 8.354673567910952}	{1.44, -29.4, 8.354673567910952}	{1.44, -29.3, 8.354673567910952}	{1.44, -29.2, 8.354673567910952}	{1.44, -29.1, 8.354673567910952}	{1.44, -29., 8.354673567910952}	{1.44, -28.9, 8.354673567910952}	{1.44, -28.8, 8.354673567910952}	{1.44, -28.7, 8.354673567910952}	{1.44, -28.6, 8.354673567910952}	{1.44, -28.5, 8.354673567910952}	{1.44, -28.4, 8.354673567910952}	{1.44, -28.3, 8.354673567910952}	{1.44, -28.2, 8.354673567910952}	{1.44, -28.1, 8.354673567910952}	{1.44, -28., 8.354673567910952}	{1.44, -27.9, 8.354673567910952}	{1.44, -27.8, 8.354673567910952}	{1.44, -27.7, 8.354673567910952}	{1.44, -27.6, 8.354673567910952}	{1.44, -27.5, 8.354673567910952}	{1.44, -27.4, 8.354673567910952}	{1.44, -27.3, 8.354673567910952}	{1.44, -27.2, 8.354673567910952}	{1.44, -27.1, 8.354673567910952}	{1.44, -27., 8.354673567910952}	{1.44, -26.9, 8.354673567910952}	{1.44, -26.8, 8.354673567910952}	{1.44, -26.7, 8.354673567910952}	{1.44, -26.6, 8.354673567910952}	{1.44, -26.5, 8.354673567910952}	{1.44, -26.4, 8.354673567910952}	{1.44, -26.3, 8.354673567910952}	{1.44, -26.2, 8.354673567910952}	{1.44, -26.1, 8.354673567910952}	{1.44, -26., 8.354673567910952}	{1.44, -25.9, 8.354673567910952}	{1.44, -25.8, 8.354673567910952}	{1.44, -25.7, 8.354673567910952}	{1.44, -25.6, 8.354673567910952}	{1.44, -25.5, 8.354673567910952}	{1.44, -25.4, 8.354673567910952}	{1.44, -25.3, 8.354673567910952}	{1.44, -25.2, 8.354673567910952}	{1.44, -25.1, 8.354673567910952}	{1.44, -25., 8.354673567910952}	{1.44, -24.9, 8.354673567910952}	{1.44, -24.799999999999997, 8.354673567910952}	{1.44, -24.7, 8.354673567910952}	{1.44, -24.6, 8.354673567910952}	{1.44, -24.5, 8.354673567910952}	{1.44, -24.4, 8.354673567910952}	{1.44, -24.299999999999997, 8.354673567910952}	{1.44, -24.2, 8.354673567910952}	{1.44, -24.1, 8.354673567910952}	{1.44, -24., 8.354673567910952}
{1.46, -33., 0.312709510867648}	{1.46, -32.9, 0.3936779497410078}	{1.46, -32.8, 0.49561117499198326}	{1.46, -32.7, 0.6239375025665653}	{1.46, -32.6, 0.7854907773524403}	{1.46, -32.5, 0.9888743003389445}	{1.46, -32.4, 1.2449189857668788}	{1.46, -32.3, 1.56726014680695}	{1.46, -32.2, 1.9730636257075007}	{1.46, -32.1, Indeterminate}	{1.46, -32., 6.006168899656041}	{1.46, -31.9, 6.106168899656042}	{1.46, -31.8, 6.20616889965604}	{1.46, -31.7, 6.306168899656042}	{1.46, -31.6, 6.4061688996560395}	{1.46, -31.5, 6.506168899656041}	{1.46, -31.4, 6.606168899656042}	{1.46, -31.3, 6.70616889965604}	{1.46, -31.2, 6.806168899656042}	{1.46, -31.1, 6.9061688996560395}	{1.46, -31., 7.006168899656041}	{1.46, -30.9, 7.106168899656042}	{1.46, -30.8, 7.20616889965604}	{1.46, -30.7, 7.306168899656042}	{1.46, -30.6, 7.4061688996560395}	{1.46, -30.5, 7.506168899656041}	{1.46, -30.4, 7.606168899656042}	{1.46, -30.3, 7.70616889965604}	{1.46, -30.2, 7.806168899656042}	{1.46, -30.1, 7.9061688996560395}	{1.46, -30., 8.006168899656041}	{1.46, -29.9, 8.106168899656042}	{1.46, -29.8, 8.20616889965604}	{1.46, -29.7, 8.306168899656042}	{1.46, -29.6, 8.34000374004118}	{1.46, -29.5, 8.34000374004118}	{1.46, -29.4, 8.34000374004118}	{1.46, -29.3, 8.34000374004118}	{1.46, -29.2, 8.34000374004118}	{1.46, -29.1, 8.34000374004118}	{1.46, -29., 8.34000374004118}	{1.46, -28.9, 8.34000374004118}	{1.46, -28.8, 8.34000374004118}	{1.46, -28.7, 8.34000374004118}	{1.46, -28.6, 8.34000374004118}	{1.46, -28.5, 8.34000374004118}	{1.46, -28.4, 8.34000374004118}	{1.46, -28.3, 8.34000374004118}	{1.46, -28.2, 8.34000374004118}	{1.46, -28.1, 8.34000374004118}	{1.46, -28., 8.34000374004118}	{1.46, -27.9, 8.34000374004118}	{1.46, -27.8, 8.34000374004118}	{1.46, -27.7, 8.34000374004118}	{1.46, -27.6, 8.34000374004118}	{1.46, -27.5, 8.34000374004118}	{1.46, -27.4, 8.34000374004118}	{1.46, -27.3, 8.34000374004118}	{1.46, -27.2, 8.34000374004118}	{1.46, -27.1, 8.34000374004118}	{1.46, -27., 8.34000374004118}	{1.46, -26.9, 8.34000374004118}	{1.46, -26.8, 8.34000374004118}	{1.46, -26.7, 8.34000374004118}	{1.46, -26.6, 8.34000374004118}	{1.46, -26.5, 8.34000374004118}	{1.46, -26.4, 8.34000374004118}	{1.46, -26.3, 8.34000374004118}	{1.46, -26.2, 8.34000374004118}	{1.46, -26.1, 8.34000374004118}	{1.46, -26., 8.34000374004118}	{1.46, -25.9, 8.34000374004118}	{1.46, -25.8, 8.34000374004118}	{1.46, -25.7, 8.34000374004118}	{1.46, -25.6, 8.34000374004118}	{1.46, -25.5, 8.34000374004118}	{1.46, -25.4, 8.34000374004118}	{1.46, -25.3, 8.34000374004118}	{1.46, -25.2, 8.34000374004118}	{1.46, -25.1, 8.34000374004118}	{1.46, -25., 8.34000374004118}	{1.46, -24.9, 8.34000374004118}	{1.46, -24.799999999999997, 8.34000374004118}	{1.46, -24.7, 8.34000374004118}	{1.46, -24.6, 8.34000374004118}	{1.46, -24.5, 8.34000374004118}	{1.46, -24.4, 8.34000374004118}	{1.46, -24.299999999999997, 8.34000374004118}	{1.46, -24.2, 8.34000374004118}	{1.46, -24.1, 8.34000374004118}	{1.46, -24., 8.34000374004118}
{1.48, -33., 0.30542396121370996}	{1.48, -32.9, 0.38450598614277676}	{1.48, -32.8, 0.48406435694211936}	{1.48, -32.7, 0.6094009198982282}	{1.48, -32.6, 0.7671903040306239}	{1.48, -32.5, 0.9658353694262486}	{1.48, -32.4, 1.2159146901803157}	{1.48, -32.3, 1.530745902041836}	{1.48, -32.2, 1.9270949150802272}	{1.48, -32.1, 2.426068759533828}	{1.48, -32., 5.9959309149398194}	{1.48, -31.9, 6.095930914939821}	{1.48, -31.8, 6.195930914939819}	{1.48, -31.7, 6.29593091493982}	{1.48, -31.6, 6.395930914939818}	{1.48, -31.5, 6.4959309149398194}	{1.48, -31.4, 6.595930914939821}	{1.48, -31.3, 6.695930914939819}	{1.48, -31.2, 6.79593091493982}	{1.48, -31.1, 6.895930914939818}	{1.48, -31., 6.99593091493982}	{1.48, -30.9, 7.095930914939821}	{1.48, -30.8, 7.195930914939819}	{1.48, -30.7, 7.29593091493982}	{1.48, -30.6, 7.395930914939818}	{1.48, -30.5, 7.4959309149398194}	{1.48, -30.4, 7.595930914939821}	{1.48, -30.3, 7.695930914939819}	{1.48, -30.2, 7.79593091493982}	{1.48, -30.1, 7.895930914939818}	{1.48, -30., 7.9959309149398194}	{1.48, -29.9, 8.09593091493982}	{1.48, -29.8, 8.195930914939819}	{1.48, -29.7, 8.29593091493982}	{1.48, -29.6, 8.329765755324958}	{1.48, -29.5, 8.329765755324958}	{1.48, -29.4, 8.329765755324958}	{1.48, -29.3, 8.329765755324958}	{1.48, -29.2, 8.329765755324958}	{1.48, -29.1, 8.329765755324958}	{1.48, -29., 8.329765755324958}	{1.48, -28.9, 8.329765755324958}	{1.48, -28.8, 8.329765755324958}	{1.48, -28.7, 8.329765755324958}	{1.48, -28.6, 8.329765755324958}	{1.48, -28.5, 8.329765755324958}	{1.48, -28.4, 8.329765755324958}	{1.48, -28.3, 8.329765755324958}	{1.48, -28.2, 8.329765755324958}	{1.48, -28.1, 8.329765755324958}	{1.48, -28., 8.329765755324958}	{1.48, -27.9, 8.329765755324958}	{1.48, -27.8, 8.329765755324958}	{1.48, -27.7, 8.329765755324958}	{1.48, -27.6, 8.329765755324958}	{1.48, -27.5, 8.329765755324958}	{1.48, -27.4, 8.329765755324958}	{1.48, -27.3, 8.329765755324958}	{1.48, -27.2, 8.329765755324958}	{1.48, -27.1, 8.329765755324958}	{1.48, -27., 8.329765755324958}	{1.48, -26.9, 8.329765755324958}	{1.48, -26.8, 8.329765755324958}	{1.48, -26.7, 8.329765755324958}	{1.48, -26.6, 8.329765755324958}	{1.48, -26.5, 8.329765755324958}	{1.48, -26.4, 8.329765755324958}	{1.48, -26.3, 8.329765755324958}	{1.48, -26.2, 8.329765755324958}	{1.48, -26.1, 8.329765755324958}	{1.48, -26., 8.329765755324958}	{1.48, -25.9, 8.329765755324958}	{1.48, -25.8, 8.329765755324958}	{1.48, -25.7, 8.329765755324958}	{1.48, -25.6, 8.329765755324958}	{1.48, -25.5, 8.329765755324958}	{1.48, -25.4, 8.329765755324958}	{1.48, -25.3, 8.329765755324958}	{1.48, -25.2, 8.329765755324958}	{1.48, -25.1, 8.329765755324958}	{1.48, -25., 8.329765755324958}	{1.48, -24.9, 8.329765755324958}	{1.48, -24.799999999999997, 8.329765755324958}	{1.48, -24.7, 8.329765755324958}	{1.48, -24.6, 8.329765755324958}	{1.48, -24.5, 8.329765755324958}	{1.48, -24.4, 8.329765755324958}	{1.48, -24.299999999999997, 8.329765755324958}	{1.48, -24.2, 8.329765755324958}	{1.48, -24.1, 8.329765755324958}	{1.48, -24., 8.329765755324958}
{1.5, -33., 0.2981502441861429}	{1.5, -32.9, 0.3753489189385727}	{1.5, -32.8, 0.4725362923412397}	{1.5, -32.7, 0.5948879464233764}	{1.5, -32.6, 0.7489195529224382}	{1.5, -32.5, 0.9428338565635871}	{1.5, -32.4, 1.1869575011278006}	{1.5, -32.3, 1.494290960889497}	{1.5, -32.2, 1.881200863278087}	{1.5, -32.1, 2.368291571469916}	{1.5, -32., 5.9854629789165825}	{1.5, -31.9, 6.085462978916584}	{1.5, -31.8, 6.185462978916582}	{1.5, -31.7, 6.285462978916583}	{1.5, -31.6, 6.385462978916581}	{1.5, -31.5, 6.4854629789165825}	{1.5, -31.4, 6.585462978916584}	{1.5, -31.3, 6.685462978916582}	{1.5, -31.2, 6.785462978916583}	{1.5, -31.1, 6.885462978916581}	{1.5, -31., 6.9854629789165825}	{1.5, -30.9, 7.085462978916584}	{1.5, -30.8, 7.185462978916582}	{1.5, -30.7, 7.285462978916583}	{1.5, -30.6, 7.385462978916581}	{1.5, -30.5, 7.4854629789165825}	{1.5, -30.4, 7.585462978916584}	{1.5, -30.3, 7.685462978916582}	{1.5, -30.2, 7.785462978916583}	{1.5, -30.1, 7.885462978916581}	{1.5, -30., 7.9854629789165825}	{1.5, -29.9, 8.085462978916583}	{1.5, -29.8, 8.185462978916581}	{1.5, -29.7, 8.285462978916584}	{1.5, -29.6, 8.31929781930172}	{1.5, -29.5, 8.31929781930172}	{1.5, -29.4, 8.31929781930172}	{1.5, -29.3, 8.31929781930172}	{1.5, -29.2, 8.31929781930172}	{1.5, -29.1, 8.31929781930172}	{1.5, -29., 8.31929781930172}	{1.5, -28.9, 8.31929781930172}	{1.5, -28.8, 8.31929781930172}	{1.5, -28.7, 8.31929781930172}	{1.5, -28.6, 8.31929781930172}	{1.5, -28.5, 8.31929781930172}	{1.5, -28.4, 8.31929781930172}	{1.5, -28.3, 8.31929781930172}	{1.5, -28.2, 8.31929781930172}	{1.5, -28.1, 8.31929781930172}	{1.5, -28., 8.31929781930172}	{1.5, -27.9, 8.31929781930172}	{1.5, -27.8, 8.31929781930172}	{1.5, -27.7, 8.31929781930172}	{1.5, -27.6, 8.31929781930172}	{1.5, -27.5, 8.31929781930172}	{1.5, -27.4, 8.31929781930172}	{1.5, -27.3, 8.31929781930172}	{1.5, -27.2, 8.31929781930172}	{1.5, -27.1, 8.31929781930172}	{1.5, -27., 8.31929781930172}	{1.5, -26.9, 8.31929781930172}	{1.5, -26.8, 8.31929781930172}	{1.5, -26.7, 8.31929781930172}	{1.5, -26.6, 8.31929781930172}	{1.5, -26.5, 8.31929781930172}	{1.5, -26.4, 8.31929781930172}	{1.5, -26.3, 8.31929781930172}	{1.5, -26.2, 8.31929781930172}	{1.5, -26.1, 8.31929781930172}	{1.5, -26., 8.31929781930172}	{1.5, -25.9, 8.31929781930172}	{1.5, -25.8, 8.31929781930172}	{1.5, -25.7, 8.31929781930172}	{1.5, -25.6, 8.31929781930172}	{1.5, -25.5, 8.31929781930172}	{1.5, -25.4, 8.31929781930172}	{1.5, -25.3, 8.31929781930172}	{1.5, -25.2, 8.31929781930172}	{1.5, -25.1, 8.31929781930172}	{1.5, -25., 8.31929781930172}	{1.5, -24.9, 8.31929781930172}	{1.5, -24.799999999999997, 8.31929781930172}	{1.5, -24.7, 8.31929781930172}	{1.5, -24.6, 8.31929781930172}	{1.5, -24.5, 8.31929781930172}	{1.5, -24.4, 8.31929781930172}	{1.5, -24.299999999999997, 8.31929781930172}	{1.5, -24.2, 8.31929781930172}	{1.5, -24.1, 8.31929781930172}	{1.5, -24., 8.31929781930172}
{1.52, -33., 0.2908960183320195}	{1.52, -32.9, 0.3662163896679225}	{1.52, -32.8, 0.4610391191684641}	{1.52, -32.7, 0.5804138629523711}	{1.52, -32.6, 0.7306977614283595}	{1.52, -32.5, 0.9198939802032768}	{1.52, -32.4, 1.1580779078343897}	{1.52, -32.3, 1.4579337070101412}	{1.52, -32.2, 1.8354297924663145}	{1.52, -32.1, 2.3106692072999455}	{1.52, -32., 5.974765586449885}	{1.52, -31.9, 6.074765586449886}	{1.52, -31.8, 6.174765586449885}	{1.52, -31.7, 6.2747655864498855}	{1.52, -31.6, 6.374765586449883}	{1.52, -31.5, 6.474765586449885}	{1.52, -31.4, 6.574765586449886}	{1.52, -31.3, 6.674765586449884}	{1.52, -31.2, 6.774765586449886}	{1.52, -31.1, 6.874765586449883}	{1.52, -31., 6.974765586449886}	{1.52, -30.9, 7.074765586449887}	{1.52, -30.8, 7.174765586449884}	{1.52, -30.7, 7.2747655864498855}	{1.52, -30.6, 7.374765586449883}	{1.52, -30.5, 7.474765586449885}	{1.52, -30.4, 7.574765586449887}	{1.52, -30.3, 7.674765586449884}	{1.52, -30.2, 7.7747655864498855}	{1.52, -30.1, 7.874765586449883}	{1.52, -30., 7.974765586449885}	{1.52, -29.9, 8.074765586449887}	{1.52, -29.8, 8.174765586449885}	{1.52, -29.7, 8.274765586449886}	{1.52, -29.6, 8.308600426835023}	{1.52, -29.5, 8.308600426835023}	{1.52, -29.4, 8.308600426835023}	{1.52, -29.3, 8.308600426835023}	{1.52, -29.2, 8.308600426835023}	{1.52, -29.1, 8.308600426835023}	{1.52, -29., 8.308600426835023}	{1.52, -28.9, 8.308600426835023}	{1.52, -28.8, 8.308600426835023}	{1.52, -28.7, 8.308600426835023}	{1.52, -28.6, 8.308600426835023}	{1.52, -28.5, 8.308600426835023}	{1.52, -28.4, 8.308600426835023}	{1.52, -28.3, 8.308600426835023}	{1.52, -28.2, 8.308600426835023}	{1.52, -28.1, 8.308600426835023}	{1.52, -28., 8.308600426835023}	{1.52, -27.9, 8.308600426835023}	{1.52, -27.8, 8.308600426835023}	{1.52, -27.7, 8.308600426835023}	{1.52, -27.6, 8.308600426835023}	{1.52, -27.5, 8.308600426835023}	{1.52, -27.4, 8.308600426835023}	{1.52, -27.3, 8.308600426835023}	{1.52, -27.2, 8.308600426835023}	{1.52, -27.1, 8.308600426835023}	{1.52, -27., 8.308600426835023}	{1.52, -26.9, 8.308600426835023}	{1.52, -26.8, 8.308600426835023}	{1.52, -26.7, 8.308600426835023}	{1.52, -26.6, 8.308600426835023}	{1.52, -26.5, 8.308600426835023}	{1.52, -26.4, 8.308600426835023}	{1.52, -26.3, 8.308600426835023}	{1.52, -26.2, 8.308600426835023}	{1.52, -26.1, 8.308600426835023}	{1.52, -26., 8.308600426835023}	{1.52, -25.9, 8.308600426835023}	{1.52, -25.8, 8.308600426835023}	{1.52, -25.7, 8.308600426835023}	{1.52, -25.6, 8.308600426835023}	{1.52, -25.5, 8.308600426835023}	{1.52, -25.4, 8.308600426835023}	{1.52, -25.3, 8.308600426835023}	{1.52, -25.2, 8.308600426835023}	{1.52, -25.1, 8.308600426835023}	{1.52, -25., 8.308600426835023}	{1.52, -24.9, 8.308600426835023}	{1.52, -24.799999999999997, 8.308600426835023}	{1.52, -24.7, 8.308600426835023}	{1.52, -24.6, 8.308600426835023}	{1.52, -24.5, 8.308600426835023}	{1.52, -24.4, 8.308600426835023}	{1.52, -24.299999999999997, 8.308600426835023}	{1.52, -24.2, 8.308600426835023}	{1.52, -24.1, 8.308600426835023}	{1.52, -24., 8.308600426835023}
{1.54, -33., 0.2836688600410793}	{1.54, -32.9, 0.35711793644039885}	{1.54, -32.8, 0.4495848451923136}	{1.54, -32.7, 0.5659937863701432}	{1.54, -32.6, 0.7125439605789747}	{1.54, -32.5, 0.8970396989933356}	{1.54, -32.4, 1.1293060724509045}	{1.54, -32.3, 1.4217121123019132}	{1.54, -32.2, 1.7898295064324181}	{1.54, -32.1, 2.25326184842679}	{1.54, -32., 5.963839473088767}	{1.54, -31.9, 6.063839473088769}	{1.54, -31.8, 6.163839473088767}	{1.54, -31.7, 6.263839473088768}	{1.54, -31.6, 6.363839473088766}	{1.54, -31.5, 6.463839473088767}	{1.54, -31.4, 6.563839473088769}	{1.54, -31.3, 6.663839473088767}	{1.54, -31.2, 6.763839473088768}	{1.54, -31.1, 6.863839473088766}	{1.54, -31., 6.963839473088767}	{1.54, -30.9, 7.063839473088769}	{1.54, -30.8, 7.163839473088767}	{1.54, -30.7, 7.263839473088768}	{1.54, -30.6, 7.363839473088766}	{1.54, -30.5, 7.463839473088767}	{1.54, -30.4, 7.563839473088769}	{1.54, -30.3, 7.663839473088767}	{1.54, -30.2, 7.763839473088768}	{1.54, -30.1, 7.863839473088766}	{1.54, -30., 7.963839473088767}	{1.54, -29.9, 8.06383947308877}	{1.54, -29.8, 8.163839473088768}	{1.54, -29.7, 8.263839473088769}	{1.54, -29.6, 8.297674313473905}	{1.54, -29.5, 8.297674313473905}	{1.54, -29.4, 8.297674313473905}	{1.54, -29.3, 8.297674313473905}	{1.54, -29.2, 8.297674313473905}	{1.54, -29.1, 8.297674313473905}	{1.54, -29., 8.297674313473905}	{1.54, -28.9, 8.297674313473905}	{1.54, -28.8, 8.297674313473905}	{1.54, -28.7, 8.297674313473905}	{1.54, -28.6, 8.297674313473905}	{1.54, -28.5, 8.297674313473905}	{1.54, -28.4, 8.297674313473905}	{1.54, -28.3, 8.297674313473905}	{1.54, -28.2, 8.297674313473905}	{1.54, -28.1, 8.297674313473905}	{1.54, -28., 8.297674313473905}	{1.54, -27.9, 8.297674313473905}	{1.54, -27.8, 8.297674313473905}	{1.54, -27.7, 8.297674313473905}	{1.54, -27.6, 8.297674313473905}	{1.54, -27.5, 8.297674313473905}	{1.54, -27.4, 8.297674313473905}	{1.54, -27.3, 8.297674313473905}	{1.54, -27.2, 8.297674313473905}	{1.54, -27.1, 8.297674313473905}	{1.54, -27., 8.297674313473905}	{1.54, -26.9, 8.297674313473905}	{1.54, -26.8, 8.297674313473905}	{1.54, -26.7, 8.297674313473905}	{1.54, -26.6, 8.297674313473905}	{1.54, -26.5, 8.297674313473905}	{1.54, -26.4, 8.297674313473905}	{1.54, -26.3, 8.297674313473905}	{1.54, -26.2, 8.297674313473905}	{1.54, -26.1, 8.297674313473905}	{1.54, -26., 8.297674313473905}	{1.54, -25.9, 8.297674313473905}	{1.54, -25.8, 8.297674313473905}	{1.54, -25.7, 8.297674313473905}	{1.54, -25.6, 8.297674313473905}	{1.54, -25.5, 8.297674313473905}	{1.54, -25.4, 8.297674313473905}	{1.54, -25.3, 8.297674313473905}	{1.54, -25.2, 8.297674313473905}	{1.54, -25.1, 8.297674313473905}	{1.54, -25., 8.297674313473905}	{1.54, -24.9, 8.297674313473905}	{1.54, -24.799999999999997, 8.297674313473905}	{1.54, -24.7, 8.297674313473905}	{1.54, -24.6, 8.297674313473905}	{1.54, -24.5, 8.297674313473905}	{1.54, -24.4, 8.297674313473905}	{1.54, -24.299999999999997, 8.297674313473905}	{1.54, -24.2, 8.297674313473905}	{1.54, -24.1, 8.297674313473905}	{1.54, -24., 8.297674313473905}
{1.56, -33., 0.27647623215922384}	{1.56, -32.9, 0.3480629544223517}	{1.56, -32.8, 0.4381852982264549}	{1.56, -32.7, 0.5516426070118825}	{1.56, -32.6, 0.6944768961956446}	{1.56, -32.5, 0.8742946125246397}	{1.56, -32.4, 1.1006717051020076}	{1.56, -32.3, 1.3856635795957375}	{1.56, -32.2, 1.7444470925507207}	{1.56, -32.1, 2.196128774342561}	{1.56, -32., 5.952685611974793}	{1.56, -31.9, 6.052685611974795}	{1.56, -31.8, 6.152685611974793}	{1.56, -31.7, 6.252685611974794}	{1.56, -31.6, 6.352685611974792}	{1.56, -31.5, 6.452685611974793}	{1.56, -31.4, 6.552685611974795}	{1.56, -31.3, 6.652685611974793}	{1.56, -31.2, 6.752685611974794}	{1.56, -31.1, 6.852685611974792}	{1.56, -31., 6.952685611974793}	{1.56, -30.9, 7.052685611974795}	{1.56, -30.8, 7.152685611974793}	{1.56, -30.7, 7.252685611974794}	{1.56, -30.6, 7.352685611974792}	{1.56, -30.5, 7.452685611974793}	{1.56, -30.4, 7.552685611974795}	{1.56, -30.3, 7.652685611974793}	{1.56, -30.2, 7.752685611974794}	{1.56, -30.1, 7.852685611974792}	{1.56, -30., 7.952685611974793}	{1.56, -29.9, 8.052685611974795}	{1.56, -29.8, 8.152685611974793}	{1.56, -29.7, 8.252685611974794}	{1.56, -29.6, 8.28652045235993}	{1.56, -29.5, 8.28652045235993}	{1.56, -29.4, 8.28652045235993}	{1.56, -29.3, 8.28652045235993}	{1.56, -29.2, 8.28652045235993}	{1.56, -29.1, 8.28652045235993}	{1.56, -29., 8.28652045235993}	{1.56, -28.9, 8.28652045235993}	{1.56, -28.8, 8.28652045235993}	{1.56, -28.7, 8.28652045235993}	{1.56, -28.6, 8.28652045235993}	{1.56, -28.5, 8.28652045235993}	{1.56, -28.4, 8.28652045235993}	{1.56, -28.3, 8.28652045235993}	{1.56, -28.2, 8.28652045235993}	{1.56, -28.1, 8.28652045235993}	{1.56, -28., 8.28652045235993}	{1.56, -27.9, 8.28652045235993}	{1.56, -27.8, 8.28652045235993}	{1.56, -27.7, 8.28652045235993}	{1.56, -27.6, 8.28652045235993}	{1.56, -27.5, 8.28652045235993}	{1.56, -27.4, 8.28652045235993}	{1.56, -27.3, 8.28652045235993}	{1.56, -27.2, 8.28652045235993}	{1.56, -27.1, 8.28652045235993}	{1.56, -27., 8.28652045235993}	{1.56, -26.9, 8.28652045235993}	{1.56, -26.8, 8.28652045235993}	{1.56, -26.7, 8.28652045235993}	{1.56, -26.6, 8.28652045235993}	{1.56, -26.5, 8.28652045235993}	{1.56, -26.4, 8.28652045235993}	{1.56, -26.3, 8.28652045235993}	{1.56, -26.2, 8.28652045235993}	{1.56, -26.1, 8.28652045235993}	{1.56, -26., 8.28652045235993}	{1.56, -25.9, 8.28652045235993}	{1.56, -25.8, 8.28652045235993}	{1.56, -25.7, 8.28652045235993}	{1.56, -25.6, 8.28652045235993}	{1.56, -25.5, 8.28652045235993}	{1.56, -25.4, 8.28652045235993}	{1.56, -25.3, 8.28652045235993}	{1.56, -25.2, 8.28652045235993}	{1.56, -25.1, 8.28652045235993}	{1.56, -25., 8.28652045235993}	{1.56, -24.9, 8.28652045235993}	{1.56, -24.799999999999997, 8.28652045235993}	{1.56, -24.7, 8.28652045235993}	{1.56, -24.6, 8.28652045235993}	{1.56, -24.5, 8.28652045235993}	{1.56, -24.4, 8.28652045235993}	{1.56, -24.299999999999997, 8.28652045235993}	{1.56, -24.2, 8.28652045235993}	{1.56, -24.1, 8.28652045235993}	{1.56, -24., 8.28652045235993}
{1.58, -33., 0.2693254536093651}	{1.58, -32.9, 0.339060657591822}	{1.58, -32.8, 0.4268520779819871}	{1.58, -32.7, 0.537374928048662}	{1.58, -32.6, 0.676514952581525}	{1.58, -32.5, 0.8516818652636107}	{1.58, -32.4, 1.072203942944619}	{1.58, -32.3, 1.3498247903988887}	{1.58, -32.2, 1.699328730102874}	{1.58, -32.1, 2.1393281213184268}	{1.58, -32., 4.465155715791771}	{1.58, -31.9, 6.041305209772937}	{1.58, -31.8, 6.141305209772935}	{1.58, -31.7, 6.2413052097729365}	{1.58, -31.6, 6.341305209772934}	{1.58, -31.5, 6.441305209772936}	{1.58, -31.4, 6.541305209772937}	{1.58, -31.3, 6.641305209772935}	{1.58, -31.2, 6.7413052097729365}	{1.58, -31.1, 6.841305209772934}	{1.58, -31., 6.941305209772936}	{1.58, -30.9, 7.041305209772937}	{1.58, -30.8, 7.141305209772935}	{1.58, -30.7, 7.2413052097729365}	{1.58, -30.6, 7.341305209772934}	{1.58, -30.5, 7.441305209772936}	{1.58, -30.4, 7.541305209772937}	{1.58, -30.3, 7.641305209772935}	{1.58, -30.2, 7.7413052097729365}	{1.58, -30.1, 7.841305209772934}	{1.58, -30., 7.941305209772936}	{1.58, -29.9, 8.041305209772936}	{1.58, -29.8, 8.141305209772934}	{1.58, -29.7, 8.241305209772936}	{1.58, -29.6, 8.275140050158074}	{1.58, -29.5, 8.275140050158074}	{1.58, -29.4, 8.275140050158074}	{1.58, -29.3, 8.275140050158074}	{1.58, -29.2, 8.275140050158074}	{1.58, -29.1, 8.275140050158074}	{1.58, -29., 8.275140050158074}	{1.58, -28.9, 8.275140050158074}	{1.58, -28.8, 8.275140050158074}	{1.58, -28.7, 8.275140050158074}	{1.58, -28.6, 8.275140050158074}	{1.58, -28.5, 8.275140050158074}	{1.58, -28.4, 8.275140050158074}	{1.58, -28.3, 8.275140050158074}	{1.58, -28.2, 8.275140050158074}	{1.58, -28.1, 8.275140050158074}	{1.58, -28., 8.275140050158074}	{1.58, -27.9, 8.275140050158074}	{1.58, -27.8, 8.275140050158074}	{1.58, -27.7, 8.275140050158074}	{1.58, -27.6, 8.275140050158074}	{1.58, -27.5, 8.275140050158074}	{1.58, -27.4, 8.275140050158074}	{1.58, -27.3, 8.275140050158074}	{1.58, -27.2, 8.275140050158074}	{1.58, -27.1, 8.275140050158074}	{1.58, -27., 8.275140050158074}	{1.58, -26.9, 8.275140050158074}	{1.58, -26.8, 8.275140050158074}	{1.58, -26.7, 8.275140050158074}	{1.58, -26.6, 8.275140050158074}	{1.58, -26.5, 8.275140050158074}	{1.58, -26.4, 8.275140050158074}	{1.58, -26.3, 8.275140050158074}	{1.58, -26.2, 8.275140050158074}	{1.58, -26.1, 8.275140050158074}	{1.58, -26., 8.275140050158074}	{1.58, -25.9, 8.275140050158074}	{1.58, -25.8, 8.275140050158074}	{1.58, -25.7, 8.275140050158074}	{1.58, -25.6, 8.275140050158074}	{1.58, -25.5, 8.275140050158074}	{1.58, -25.4, 8.275140050158074}	{1.58, -25.3, 8.275140050158074}	{1.58, -25.2, 8.275140050158074}	{1.58, -25.1, 8.275140050158074}	{1.58, -25., 8.275140050158074}	{1.58, -24.9, 8.275140050158074}	{1.58, -24.799999999999997, 8.275140050158074}	{1.58, -24.7, 8.275140050158074}	{1.58, -24.6, 8.275140050158074}	{1.58, -24.5, 8.275140050158074}	{1.58, -24.4, 8.275140050158074}	{1.58, -24.299999999999997, 8.275140050158074}	{1.58, -24.2, 8.275140050158074}	{1.58, -24.1, 8.275140050158074}	{1.58, -24., 8.275140050158074}
{1.6, -33., 0.2622236702780402}	{1.6, -32.9, 0.3301200420869608}	{1.6, -32.8, 0.41559650992583624}	{1.6, -32.7, 0.5232050073985952}	{1.6, -32.6, 0.658676079392049}	{1.6, -32.5, 0.8292240544876055}	{1.6, -32.4, 1.0439312342654412}	{1.6, -32.3, 1.3142315589824178}	{1.6, -32.2, 1.6545195065848093}	{1.6, -32.1, 2.08291665114877}	{1.6, -32., 3.097723874829595}	{1.6, -31.9, 6.029699701662261}	{1.6, -31.8, 6.1296997016622585}	{1.6, -31.7, 6.22969970166226}	{1.6, -31.6, 6.329699701662258}	{1.6, -31.5, 6.429699701662259}	{1.6, -31.4, 6.529699701662261}	{1.6, -31.3, 6.6296997016622585}	{1.6, -31.2, 6.72969970166226}	{1.6, -31.1, 6.829699701662258}	{1.6, -31., 6.929699701662259}	{1.6, -30.9, 7.029699701662261}	{1.6, -30.8, 7.1296997016622585}	{1.6, -30.7, 7.22969970166226}	{1.6, -30.6, 7.329699701662258}	{1.6, -30.5, 7.429699701662259}	{1.6, -30.4, 7.529699701662261}	{1.6, -30.3, 7.6296997016622585}	{1.6, -30.2, 7.72969970166226}	{1.6, -30.1, 7.829699701662258}	{1.6, -30., 7.929699701662259}	{1.6, -29.9, 8.029699701662262}	{1.6, -29.8, 8.12969970166226}	{1.6, -29.7, 8.22969970166226}	{1.6, -29.6, 8.263534542047397}	{1.6, -29.5, 8.263534542047397}	{1.6, -29.4, 8.263534542047397}	{1.6, -29.3, 8.263534542047397}	{1.6, -29.2, 8.263534542047397}	{1.6, -29.1, 8.263534542047397}	{1.6, -29., 8.263534542047397}	{1.6, -28.9, 8.263534542047397}	{1.6, -28.8, 8.263534542047397}	{1.6, -28.7, 8.263534542047397}	{1.6, -28.6, 8.263534542047397}	{1.6, -28.5, 8.263534542047397}	{1.6, -28.4, 8.263534542047397}	{1.6, -28.3, 8.263534542047397}	{1.6, -28.2, 8.263534542047397}	{1.6, -28.1, 8.263534542047397}	{1.6, -28., 8.263534542047397}	{1.6, -27.9, 8.263534542047397}	{1.6, -27.8, 8.263534542047397}	{1.6, -27.7, 8.263534542047397}	{1.6, -27.6, 8.263534542047397}	{1.6, -27.5, 8.263534542047397}	{1.6, -27.4, 8.263534542047397}	{1.6, -27.3, 8.263534542047397}	{1.6, -27.2, 8.263534542047397}	{1.6, -27.1, 8.263534542047397}	{1.6, -27., 8.263534542047397}	{1.6, -26.9, 8.263534542047397}	{1.6, -26.8, 8.263534542047397}	{1.6, -26.7, 8.263534542047397}	{1.6, -26.6, 8.263534542047397}	{1.6, -26.5, 8.263534542047397}	{1.6, -26.4, 8.263534542047397}	{1.6, -26.3, 8.263534542047397}	{1.6, -26.2, 8.263534542047397}	{1.6, -26.1, 8.263534542047397}	{1.6, -26., 8.263534542047397}	{1.6, -25.9, 8.263534542047397}	{1.6, -25.8, 8.263534542047397}	{1.6, -25.7, 8.263534542047397}	{1.6, -25.6, 8.263534542047397}	{1.6, -25.5, 8.263534542047397}	{1.6, -25.4, 8.263534542047397}	{1.6, -25.3, 8.263534542047397}	{1.6, -25.2, 8.263534542047397}	{1.6, -25.1, 8.263534542047397}	{1.6, -25., 8.263534542047397}	{1.6, -24.9, 8.263534542047397}	{1.6, -24.799999999999997, 8.263534542047397}	{1.6, -24.7, 8.263534542047397}	{1.6, -24.6, 8.263534542047397}	{1.6, -24.5, 8.263534542047397}	{1.6, -24.4, 8.263534542047397}	{1.6, -24.299999999999997, 8.263534542047397}	{1.6, -24.2, 8.263534542047397}	{1.6, -24.1, 8.263534542047397}	{1.6, -24., 8.263534542047397}
{1.62, -33., 0.255177827407248}	{1.62, -32.9, 0.32124985144941165}	{1.62, -32.8, 0.404429601524767}	{1.62, -32.7, 0.5091467026413115}	{1.62, -32.6, 0.6409777222863577}	{1.62, -32.5, 0.8069431429802427}	{1.62, -32.4, 1.0158812285708851}	{1.62, -32.3, 1.27891869401257}	{1.62, -32.2, 1.6100632435110123}	{1.62, -32.1, 2.02694953185176}	{1.62, -32., Indeterminate}	{1.62, -31.9, 6.017870745430207}	{1.62, -31.8, 6.1178707454302055}	{1.62, -31.7, 6.217870745430207}	{1.62, -31.6, 6.317870745430204}	{1.62, -31.5, 6.417870745430206}	{1.62, -31.4, 6.517870745430207}	{1.62, -31.3, 6.617870745430205}	{1.62, -31.2, 6.717870745430207}	{1.62, -31.1, 6.817870745430205}	{1.62, -31., 6.917870745430206}	{1.62, -30.9, 7.017870745430207}	{1.62, -30.8, 7.1178707454302055}	{1.62, -30.7, 7.217870745430206}	{1.62, -30.6, 7.317870745430204}	{1.62, -30.5, 7.417870745430205}	{1.62, -30.4, 7.517870745430208}	{1.62, -30.3, 7.617870745430205}	{1.62, -30.2, 7.717870745430206}	{1.62, -30.1, 7.817870745430204}	{1.62, -30., 7.917870745430206}	{1.62, -29.9, 8.017870745430207}	{1.62, -29.8, 8.117870745430205}	{1.62, -29.7, 8.217870745430206}	{1.62, -29.6, 8.251705585815344}	{1.62, -29.5, 8.251705585815344}	{1.62, -29.4, 8.251705585815344}	{1.62, -29.3, 8.251705585815344}	{1.62, -29.2, 8.251705585815344}	{1.62, -29.1, 8.251705585815344}	{1.62, -29., 8.251705585815344}	{1.62, -28.9, 8.251705585815344}	{1.62, -28.8, 8.251705585815344}	{1.62, -28.7, 8.251705585815344}	{1.62, -28.6, 8.251705585815344}	{1.62, -28.5, 8.251705585815344}	{1.62, -28.4, 8.251705585815344}	{1.62, -28.3, 8.251705585815344}	{1.62, -28.2, 8.251705585815344}	{1.62, -28.1, 8.251705585815344}	{1.62, -28., 8.251705585815344}	{1.62, -27.9, 8.251705585815344}	{1.62, -27.8, 8.251705585815344}	{1.62, -27.7, 8.251705585815344}	{1.62, -27.6, 8.251705585815344}	{1.62, -27.5, 8.251705585815344}	{1.62, -27.4, 8.251705585815344}	{1.62, -27.3, 8.251705585815344}	{1.62, -27.2, 8.251705585815344}	{1.62, -27.1, 8.251705585815344}	{1.62, -27., 8.251705585815344}	{1.62, -26.9, 8.251705585815344}	{1.62, -26.8, 8.251705585815344}	{1.62, -26.7, 8.251705585815344}	{1.62, -26.6, 8.251705585815344}	{1.62, -26.5, 8.251705585815344}	{1.62, -26.4, 8.251705585815344}	{1.62, -26.3, 8.251705585815344}	{1.62, -26.2, 8.251705585815344}	{1.62, -26.1, 8.251705585815344}	{1.62, -26., 8.251705585815344}	{1.62, -25.9, 8.251705585815344}	{1.62, -25.8, 8.251705585815344}	{1.62, -25.7, 8.251705585815344}	{1.62, -25.6, 8.251705585815344}	{1.62, -25.5, 8.251705585815344}	{1.62, -25.4, 8.251705585815344}	{1.62, -25.3, 8.251705585815344}	{1.62, -25.2, 8.251705585815344}	{1.62, -25.1, 8.251705585815344}	{1.62, -25., 8.251705585815344}	{1.62, -24.9, 8.251705585815344}	{1.62, -24.799999999999997, 8.251705585815344}	{1.62, -24.7, 8.251705585815344}	{1.62, -24.6, 8.251705585815344}	{1.62, -24.5, 8.251705585815344}	{1.62, -24.4, 8.251705585815344}	{1.62, -24.299999999999997, 8.251705585815344}	{1.62, -24.2, 8.251705585815344}	{1.62, -24.1, 8.251705585815344}	{1.62, -24., 8.251705585815344}
{1.6400000000000001, -33., 0.24819464370873637}	{1.6400000000000001, -32.9, 0.3124585440361286}	{1.6400000000000001, -32.8, 0.39336200121929044}	{1.6400000000000001, -32.7, 0.49521341936916646}	{1.6400000000000001, -32.6, 0.6234367579053275}	{1.6400000000000001, -32.5, 0.7848603771735876}	{1.6400000000000001, -32.4, 0.9880806735341875}	{1.6400000000000001, -32.3, 1.243919868814889}	{1.6400000000000001, -32.2, 1.5660023330867099}	{1.6400000000000001, -32.1, 1.9714801320518192}	{1.6400000000000001, -32., Indeterminate}	{1.6400000000000001, -31.9, 6.005820214721522}	{1.6400000000000001, -31.8, 6.10582021472152}	{1.6400000000000001, -31.7, 6.205820214721522}	{1.6400000000000001, -31.6, 6.305820214721519}	{1.6400000000000001, -31.5, 6.405820214721521}	{1.6400000000000001, -31.4, 6.505820214721522}	{1.6400000000000001, -31.3, 6.60582021472152}	{1.6400000000000001, -31.2, 6.705820214721522}	{1.6400000000000001, -31.1, 6.805820214721519}	{1.6400000000000001, -31., 6.905820214721521}	{1.6400000000000001, -30.9, 7.005820214721522}	{1.6400000000000001, -30.8, 7.10582021472152}	{1.6400000000000001, -30.7, 7.205820214721522}	{1.6400000000000001, -30.6, 7.305820214721519}	{1.6400000000000001, -30.5, 7.405820214721521}	{1.6400000000000001, -30.4, 7.505820214721522}	{1.6400000000000001, -30.3, 7.60582021472152}	{1.6400000000000001, -30.2, 7.705820214721522}	{1.6400000000000001, -30.1, 7.805820214721519}	{1.6400000000000001, -30., 7.905820214721521}	{1.6400000000000001, -29.9, 8.005820214721522}	{1.6400000000000001, -29.8, 8.10582021472152}	{1.6400000000000001, -29.7, 8.205820214721522}	{1.6400000000000001, -29.6, 8.239655055106658}	{1.6400000000000001, -29.5, 8.239655055106658}	{1.6400000000000001, -29.4, 8.239655055106658}	{1.6400000000000001, -29.3, 8.239655055106658}	{1.6400000000000001, -29.2, 8.239655055106658}	{1.6400000000000001, -29.1, 8.239655055106658}	{1.6400000000000001, -29., 8.239655055106658}	{1.6400000000000001, -28.9, 8.239655055106658}	{1.6400000000000001, -28.8, 8.239655055106658}	{1.6400000000000001, -28.7, 8.239655055106658}	{1.6400000000000001, -28.6, 8.239655055106658}	{1.6400000000000001, -28.5, 8.239655055106658}	{1.6400000000000001, -28.4, 8.239655055106658}	{1.6400000000000001, -28.3, 8.239655055106658}	{1.6400000000000001, -28.2, 8.239655055106658}	{1.6400000000000001, -28.1, 8.239655055106658}	{1.6400000000000001, -28., 8.239655055106658}	{1.6400000000000001, -27.9, 8.239655055106658}	{1.6400000000000001, -27.8, 8.239655055106658}	{1.6400000000000001, -27.7, 8.239655055106658}	{1.6400000000000001, -27.6, 8.239655055106658}	{1.6400000000000001, -27.5, 8.239655055106658}	{1.6400000000000001, -27.4, 8.239655055106658}	{1.6400000000000001, -27.3, 8.239655055106658}	{1.6400000000000001, -27.2, 8.239655055106658}	{1.6400000000000001, -27.1, 8.239655055106658}	{1.6400000000000001, -27., 8.239655055106658}	{1.6400000000000001, -26.9, 8.239655055106658}	{1.6400000000000001, -26.8, 8.239655055106658}	{1.6400000000000001, -26.7, 8.239655055106658}	{1.6400000000000001, -26.6, 8.239655055106658}	{1.6400000000000001, -26.5, 8.239655055106658}	{1.6400000000000001, -26.4, 8.239655055106658}	{1.6400000000000001, -26.3, 8.239655055106658}	{1.6400000000000001, -26.2, 8.239655055106658}	{1.6400000000000001, -26.1, 8.239655055106658}	{1.6400000000000001, -26., 8.239655055106658}	{1.6400000000000001, -25.9, 8.239655055106658}	{1.6400000000000001, -25.8, 8.239655055106658}	{1.6400000000000001, -25.7, 8.239655055106658}	{1.6400000000000001, -25.6, 8.239655055106658}	{1.6400000000000001, -25.5, 8.239655055106658}	{1.6400000000000001, -25.4, 8.239655055106658}	{1.6400000000000001, -25.3, 8.239655055106658}	{1.6400000000000001, -25.2, 8.239655055106658}	{1.6400000000000001, -25.1, 8.239655055106658}	{1.6400000000000001, -25., 8.239655055106658}	{1.6400000000000001, -24.9, 8.239655055106658}	{1.6400000000000001, -24.799999999999997, 8.239655055106658}	{1.6400000000000001, -24.7, 8.239655055106658}	{1.6400000000000001, -24.6, 8.239655055106658}	{1.6400000000000001, -24.5, 8.239655055106658}	{1.6400000000000001, -24.4, 8.239655055106658}	{1.6400000000000001, -24.299999999999997, 8.239655055106658}	{1.6400000000000001, -24.2, 8.239655055106658}	{1.6400000000000001, -24.1, 8.239655055106658}	{1.6400000000000001, -24., 8.239655055106658}
{1.6600000000000001, -33., 0.2412805873929566}	{1.6600000000000001, -32.9, 0.30375426284161744}	{1.6600000000000001, -32.8, 0.3824039604321181}	{1.6600000000000001, -32.7, 0.4814180633587185}	{1.6600000000000001, -32.6, 0.6060694336590273}	{1.6600000000000001, -32.5, 0.762996211345051}	{1.6600000000000001, -32.4, 0.9605553195649611}	{1.6600000000000001, -32.3, 1.2092675012344005}	{1.6600000000000001, -32.2, 1.5223775869608014}	{1.6600000000000001, -32.1, 1.9165598305708433}	{1.6600000000000001, -32., 2.4128058739295666}	{1.6600000000000001, -31.9, 5.993550191499343}	{1.6600000000000001, -31.8, 6.093550191499341}	{1.6600000000000001, -31.7, 6.193550191499343}	{1.6600000000000001, -31.6, 6.293550191499341}	{1.6600000000000001, -31.5, 6.393550191499342}	{1.6600000000000001, -31.4, 6.493550191499343}	{1.6600000000000001, -31.3, 6.593550191499341}	{1.6600000000000001, -31.2, 6.693550191499343}	{1.6600000000000001, -31.1, 6.793550191499341}	{1.6600000000000001, -31., 6.893550191499342}	{1.6600000000000001, -30.9, 6.993550191499343}	{1.6600000000000001, -30.8, 7.093550191499341}	{1.6600000000000001, -30.7, 7.193550191499343}	{1.6600000000000001, -30.6, 7.293550191499341}	{1.6600000000000001, -30.5, 7.393550191499342}	{1.6600000000000001, -30.4, 7.493550191499343}	{1.6600000000000001, -30.3, 7.593550191499341}	{1.6600000000000001, -30.2, 7.693550191499343}	{1.6600000000000001, -30.1, 7.793550191499341}	{1.6600000000000001, -30., 7.893550191499342}	{1.6600000000000001, -29.9, 7.993550191499343}	{1.6600000000000001, -29.8, 8.093550191499341}	{1.6600000000000001, -29.7, 8.193550191499343}	{1.6600000000000001, -29.6, 8.227385031884479}	{1.6600000000000001, -29.5, 8.227385031884479}	{1.6600000000000001, -29.4, 8.227385031884479}	{1.6600000000000001, -29.3, 8.227385031884479}	{1.6600000000000001, -29.2, 8.227385031884479}	{1.6600000000000001, -29.1, 8.227385031884479}	{1.6600000000000001, -29., 8.227385031884479}	{1.6600000000000001, -28.9, 8.227385031884479}	{1.6600000000000001, -28.8, 8.227385031884479}	{1.6600000000000001, -28.7, 8.227385031884479}	{1.6600000000000001, -28.6, 8.227385031884479}	{1.6600000000000001, -28.5, 8.227385031884479}	{1.6600000000000001, -28.4, 8.227385031884479}	{1.6600000000000001, -28.3, 8.227385031884479}	{1.6600000000000001, -28.2, 8.227385031884479}	{1.6600000000000001, -28.1, 8.227385031884479}	{1.6600000000000001, -28., 8.227385031884479}	{1.6600000000000001, -27.9, 8.227385031884479}	{1.6600000000000001, -27.8, 8.227385031884479}	{1.6600000000000001, -27.7, 8.227385031884479}	{1.6600000000000001, -27.6, 8.227385031884479}	{1.6600000000000001, -27.5, 8.227385031884479}	{1.6600000000000001, -27.4, 8.227385031884479}	{1.6600000000000001, -27.3, 8.227385031884479}	{1.6600000000000001, -27.2, 8.227385031884479}	{1.6600000000000001, -27.1, 8.227385031884479}	{1.6600000000000001, -27., 8.227385031884479}	{1.6600000000000001, -26.9, 8.227385031884479}	{1.6600000000000001, -26.8, 8.227385031884479}	{1.6600000000000001, -26.7, 8.227385031884479}	{1.6600000000000001, -26.6, 8.227385031884479}	{1.6600000000000001, -26.5, 8.227385031884479}	{1.6600000000000001, -26.4, 8.227385031884479}	{1.6600000000000001, -26.3, 8.227385031884479}	{1.6600000000000001, -26.2, 8.227385031884479}	{1.6600000000000001, -26.1, 8.227385031884479}	{1.6600000000000001, -26., 8.227385031884479}	{1.6600000000000001, -25.9, 8.227385031884479}	{1.6600000000000001, -25.8, 8.227385031884479}	{1.6600000000000001, -25.7, 8.227385031884479}	{1.6600000000000001, -25.6, 8.227385031884479}	{1.6600000000000001, -25.5, 8.227385031884479}	{1.6600000000000001, -25.4, 8.227385031884479}	{1.6600000000000001, -25.3, 8.227385031884479}	{1.6600000000000001, -25.2, 8.227385031884479}	{1.6600000000000001, -25.1, 8.227385031884479}	{1.6600000000000001, -25., 8.227385031884479}	{1.6600000000000001, -24.9, 8.227385031884479}	{1.6600000000000001, -24.799999999999997, 8.227385031884479}	{1.6600000000000001, -24.7, 8.227385031884479}	{1.6600000000000001, -24.6, 8.227385031884479}	{1.6600000000000001, -24.5, 8.227385031884479}	{1.6600000000000001, -24.4, 8.227385031884479}	{1.6600000000000001, -24.299999999999997, 8.227385031884479}	{1.6600000000000001, -24.2, 8.227385031884479}	{1.6600000000000001, -24.1, 8.227385031884479}	{1.6600000000000001, -24., 8.227385031884479}
{1.6800000000000002, -33., 0.2344418542776702}	{1.6800000000000002, -32.9, 0.2951448079383051}	{1.6800000000000002, -32.8, 0.37156529887264234}	{1.6800000000000002, -32.7, 0.467772996891658}	{1.6800000000000002, -32.6, 0.5888913127380242}	{1.6800000000000002, -32.5, 0.741370238390727}	{1.6800000000000002, -32.4, 0.9333298326579892}	{1.6800000000000002, -32.3, 1.1749926439187441}	{1.6800000000000002, -32.2, 1.4792280981005026}	{1.6800000000000002, -32.1, 1.862237842538684}	{1.6800000000000002, -32., 2.344418542776702}	{1.6800000000000002, -31.9, 5.981062957781586}	{1.6800000000000002, -31.8, 6.081062957781584}	{1.6800000000000002, -31.7, 6.181062957781585}	{1.6800000000000002, -31.6, 6.281062957781583}	{1.6800000000000002, -31.5, 6.381062957781585}	{1.6800000000000002, -31.4, 6.481062957781586}	{1.6800000000000002, -31.3, 6.581062957781584}	{1.6800000000000002, -31.2, 6.681062957781585}	{1.6800000000000002, -31.1, 6.781062957781583}	{1.6800000000000002, -31., 6.881062957781585}	{1.6800000000000002, -30.9, 6.981062957781586}	{1.6800000000000002, -30.8, 7.081062957781584}	{1.6800000000000002, -30.7, 7.181062957781585}	{1.6800000000000002, -30.6, 7.281062957781583}	{1.6800000000000002, -30.5, 7.381062957781585}	{1.6800000000000002, -30.4, 7.481062957781586}	{1.6800000000000002, -30.3, 7.581062957781584}	{1.6800000000000002, -30.2, 7.681062957781585}	{1.6800000000000002, -30.1, 7.781062957781583}	{1.6800000000000002, -30., 7.881062957781585}	{1.6800000000000002, -29.9, 7.981062957781586}	{1.6800000000000002, -29.8, 8.081062957781583}	{1.6800000000000002, -29.7, 8.181062957781586}	{1.6800000000000002, -29.6, 8.214897798166723}	{1.6800000000000002, -29.5, 8.214897798166723}	{1.6800000000000002, -29.4, 8.214897798166723}	{1.6800000000000002, -29.3, 8.214897798166723}	{1.6800000000000002, -29.2, 8.214897798166723}	{1.6800000000000002, -29.1, 8.214897798166723}	{1.6800000000000002, -29., 8.214897798166723}	{1.6800000000000002, -28.9, 8.214897798166723}	{1.6800000000000002, -28.8, 8.214897798166723}	{1.6800000000000002, -28.7, 8.214897798166723}	{1.6800000000000002, -28.6, 8.214897798166723}	{1.6800000000000002, -28.5, 8.214897798166723}	{1.6800000000000002, -28.4, 8.214897798166723}	{1.6800000000000002, -28.3, 8.214897798166723}	{1.6800000000000002, -28.2, 8.214897798166723}	{1.6800000000000002, -28.1, 8.214897798166723}	{1.6800000000000002, -28., 8.214897798166723}	{1.6800000000000002, -27.9, 8.214897798166723}	{1.6800000000000002, -27.8, 8.214897798166723}	{1.6800000000000002, -27.7, 8.214897798166723}	{1.6800000000000002, -27.6, 8.214897798166723}	{1.6800000000000002, -27.5, 8.214897798166723}	{1.6800000000000002, -27.4, 8.214897798166723}	{1.6800000000000002, -27.3, 8.214897798166723}	{1.6800000000000002, -27.2, 8.214897798166723}	{1.6800000000000002, -27.1, 8.214897798166723}	{1.6800000000000002, -27., 8.214897798166723}	{1.6800000000000002, -26.9, 8.214897798166723}	{1.6800000000000002, -26.8, 8.214897798166723}	{1.6800000000000002, -26.7, 8.214897798166723}	{1.6800000000000002, -26.6, 8.214897798166723}	{1.6800000000000002, -26.5, 8.214897798166723}	{1.6800000000000002, -26.4, 8.214897798166723}	{1.6800000000000002, -26.3, 8.214897798166723}	{1.6800000000000002, -26.2, 8.214897798166723}	{1.6800000000000002, -26.1, 8.214897798166723}	{1.6800000000000002, -26., 8.214897798166723}	{1.6800000000000002, -25.9, 8.214897798166723}	{1.6800000000000002, -25.8, 8.214897798166723}	{1.6800000000000002, -25.7, 8.214897798166723}	{1.6800000000000002, -25.6, 8.214897798166723}	{1.6800000000000002, -25.5, 8.214897798166723}	{1.6800000000000002, -25.4, 8.214897798166723}	{1.6800000000000002, -25.3, 8.214897798166723}	{1.6800000000000002, -25.2, 8.214897798166723}	{1.6800000000000002, -25.1, 8.214897798166723}	{1.6800000000000002, -25., 8.214897798166723}	{1.6800000000000002, -24.9, 8.214897798166723}	{1.6800000000000002, -24.799999999999997, 8.214897798166723}	{1.6800000000000002, -24.7, 8.214897798166723}	{1.6800000000000002, -24.6, 8.214897798166723}	{1.6800000000000002, -24.5, 8.214897798166723}	{1.6800000000000002, -24.4, 8.214897798166723}	{1.6800000000000002, -24.299999999999997, 8.214897798166723}	{1.6800000000000002, -24.2, 8.214897798166723}	{1.6800000000000002, -24.1, 8.214897798166723}	{1.6800000000000002, -24., 8.214897798166723}
{1.7000000000000002, -33., 0.22768434811230734}	{1.7000000000000002, -32.9, 0.2866376117063741}	{1.7000000000000002, -32.8, 0.36085537335314466}	{1.7000000000000002, -32.7, 0.45428999949673954}	{1.7000000000000002, -32.6, 0.571917224690407}	{1.7000000000000002, -32.5, 0.72000112760555}	{1.7000000000000002, -32.4, 0.9064277160630849}	{1.7000000000000002, -32.3, 1.1411248857063692}	{1.7000000000000002, -32.2, 1.4365911166464438}	{1.7000000000000002, -32.1, 1.808561063103973}	{1.7000000000000002, -32., 2.2768434811230738}	{1.7000000000000002, -31.9, 5.968360986720563}	{1.7000000000000002, -31.8, 6.068360986720561}	{1.7000000000000002, -31.7, 6.168360986720562}	{1.7000000000000002, -31.6, 6.26836098672056}	{1.7000000000000002, -31.5, 6.368360986720561}	{1.7000000000000002, -31.4, 6.468360986720563}	{1.7000000000000002, -31.3, 6.568360986720561}	{1.7000000000000002, -31.2, 6.668360986720562}	{1.7000000000000002, -31.1, 6.76836098672056}	{1.7000000000000002, -31., 6.868360986720561}	{1.7000000000000002, -30.9, 6.968360986720563}	{1.7000000000000002, -30.8, 7.068360986720561}	{1.7000000000000002, -30.7, 7.168360986720562}	{1.7000000000000002, -30.6, 7.26836098672056}	{1.7000000000000002, -30.5, 7.368360986720561}	{1.7000000000000002, -30.4, 7.468360986720563}	{1.7000000000000002, -30.3, 7.568360986720561}	{1.7000000000000002, -30.2, 7.668360986720562}	{1.7000000000000002, -30.1, 7.76836098672056}	{1.7000000000000002, -30., 7.868360986720561}	{1.7000000000000002, -29.9, 7.968360986720563}	{1.7000000000000002, -29.8, 8.06836098672056}	{1.7000000000000002, -29.7, 8.168360986720561}	{1.7000000000000002, -29.6, 8.2021958271057}	{1.7000000000000002, -29.5, 8.2021958271057}	{1.7000000000000002, -29.4, 8.2021958271057}	{1.7000000000000002, -29.3, 8.2021958271057}	{1.7000000000000002, -29.2, 8.2021958271057}	{1.7000000000000002, -29.1, 8.2021958271057}	{1.7000000000000002, -29., 8.2021958271057}	{1.7000000000000002, -28.9, 8.2021958271057}	{1.7000000000000002, -28.8, 8.2021958271057}	{1.7000000000000002, -28.7, 8.2021958271057}	{1.7000000000000002, -28.6, 8.2021958271057}	{1.7000000000000002, -28.5, 8.2021958271057}	{1.7000000000000002, -28.4, 8.2021958271057}	{1.7000000000000002, -28.3, 8.2021958271057}	{1.7000000000000002, -28.2, 8.2021958271057}	{1.7000000000000002, -28.1, 8.2021958271057}	{1.7000000000000002, -28., 8.2021958271057}	{1.7000000000000002, -27.9, 8.2021958271057}	{1.7000000000000002, -27.8, 8.2021958271057}	{1.7000000000000002, -27.7, 8.2021958271057}	{1.7000000000000002, -27.6, 8.2021958271057}	{1.7000000000000002, -27.5, 8.2021958271057}	{1.7000000000000002, -27.4, 8.2021958271057}	{1.7000000000000002, -27.3, 8.2021958271057}	{1.7000000000000002, -27.2, 8.2021958271057}	{1.7000000000000002, -27.1, 8.2021958271057}	{1.7000000000000002, -27., 8.2021958271057}	{1.7000000000000002, -26.9, 8.2021958271057}	{1.7000000000000002, -26.8, 8.2021958271057}	{1.7000000000000002, -26.7, 8.2021958271057}	{1.7000000000000002, -26.6, 8.2021958271057}	{1.7000000000000002, -26.5, 8.2021958271057}	{1.7000000000000002, -26.4, 8.2021958271057}	{1.7000000000000002, -26.3, 8.2021958271057}	{1.7000000000000002, -26.2, 8.2021958271057}	{1.7000000000000002, -26.1, 8.2021958271057}	{1.7000000000000002, -26., 8.2021958271057}	{1.7000000000000002, -25.9, 8.2021958271057}	{1.7000000000000002, -25.8, 8.2021958271057}	{1.7000000000000002, -25.7, 8.2021958271057}	{1.7000000000000002, -25.6, 8.2021958271057}	{1.7000000000000002, -25.5, 8.2021958271057}	{1.7000000000000002, -25.4, 8.2021958271057}	{1.7000000000000002, -25.3, 8.2021958271057}	{1.7000000000000002, -25.2, 8.2021958271057}	{1.7000000000000002, -25.1, 8.2021958271057}	{1.7000000000000002, -25., 8.2021958271057}	{1.7000000000000002, -24.9, 8.2021958271057}	{1.7000000000000002, -24.799999999999997, 8.2021958271057}	{1.7000000000000002, -24.7, 8.2021958271057}	{1.7000000000000002, -24.6, 8.2021958271057}	{1.7000000000000002, -24.5, 8.2021958271057}	{1.7000000000000002, -24.4, 8.2021958271057}	{1.7000000000000002, -24.299999999999997, 8.2021958271057}	{1.7000000000000002, -24.2, 8.2021958271057}	{1.7000000000000002, -24.1, 8.2021958271057}	{1.7000000000000002, -24., 8.2021958271057}
{1.7200000000000002, -33., 0.22101366322423763}	{1.7200000000000002, -32.9, 0.2782397169867117}	{1.7200000000000002, -32.8, 0.35028305028498974}	{1.7200000000000002, -32.7, 0.4409802333245418}	{1.7200000000000002, -32.6, 0.5551612218311885}	{1.7200000000000002, -32.5, 0.6989065698059843}	{1.7200000000000002, -32.4, 0.879871241198651}	{1.7200000000000002, -32.3, 1.10769226465186}	{1.7200000000000002, -32.2, 1.3945019404180383}	{1.7200000000000002, -32.1, 1.75557392958855}	{1.7200000000000002, -32., 2.210136632242377}	{1.7200000000000002, -31.9, 5.955446933097556}	{1.7200000000000002, -31.8, 6.055446933097554}	{1.7200000000000002, -31.7, 6.155446933097555}	{1.7200000000000002, -31.6, 6.255446933097553}	{1.7200000000000002, -31.5, 6.3554469330975545}	{1.7200000000000002, -31.4, 6.455446933097556}	{1.7200000000000002, -31.3, 6.555446933097554}	{1.7200000000000002, -31.2, 6.655446933097555}	{1.7200000000000002, -31.1, 6.755446933097553}	{1.7200000000000002, -31., 6.8554469330975545}	{1.7200000000000002, -30.9, 6.955446933097556}	{1.7200000000000002, -30.8, 7.055446933097554}	{1.7200000000000002, -30.7, 7.155446933097555}	{1.7200000000000002, -30.6, 7.255446933097553}	{1.7200000000000002, -30.5, 7.3554469330975545}	{1.7200000000000002, -30.4, 7.455446933097556}	{1.7200000000000002, -30.3, 7.555446933097554}	{1.7200000000000002, -30.2, 7.655446933097555}	{1.7200000000000002, -30.1, 7.755446933097553}	{1.7200000000000002, -30., 7.8554469330975545}	{1.7200000000000002, -29.9, 7.955446933097556}	{1.7200000000000002, -29.8, 8.055446933097553}	{1.7200000000000002, -29.7, 8.155446933097554}	{1.7200000000000002, -29.6, 8.189281773482692}	{1.7200000000000002, -29.5, 8.189281773482692}	{1.7200000000000002, -29.4, 8.189281773482692}	{1.7200000000000002, -29.3, 8.189281773482692}	{1.7200000000000002, -29.2, 8.189281773482692}	{1.7200000000000002, -29.1, 8.189281773482692}	{1.7200000000000002, -29., 8.189281773482692}	{1.7200000000000002, -28.9, 8.189281773482692}	{1.7200000000000002, -28.8, 8.189281773482692}	{1.7200000000000002, -28.7, 8.189281773482692}	{1.7200000000000002, -28.6, 8.189281773482692}	{1.7200000000000002, -28.5, 8.189281773482692}	{1.7200000000000002, -28.4, 8.189281773482692}	{1.7200000000000002, -28.3, 8.189281773482692}	{1.7200000000000002, -28.2, 8.189281773482692}	{1.7200000000000002, -28.1, 8.189281773482692}	{1.7200000000000002, -28., 8.189281773482692}	{1.7200000000000002, -27.9, 8.189281773482692}	{1.7200000000000002, -27.8, 8.189281773482692}	{1.7200000000000002, -27.7, 8.189281773482692}	{1.7200000000000002, -27.6, 8.189281773482692}	{1.7200000000000002, -27.5, 8.189281773482692}	{1.7200000000000002, -27.4, 8.189281773482692}	{1.7200000000000002, -27.3, 8.189281773482692}	{1.7200000000000002, -27.2, 8.189281773482692}	{1.7200000000000002, -27.1, 8.189281773482692}	{1.7200000000000002, -27., 8.189281773482692}	{1.7200000000000002, -26.9, 8.189281773482692}	{1.7200000000000002, -26.8, 8.189281773482692}	{1.7200000000000002, -26.7, 8.189281773482692}	{1.7200000000000002, -26.6, 8.189281773482692}	{1.7200000000000002, -26.5, 8.189281773482692}	{1.7200000000000002, -26.4, 8.189281773482692}	{1.7200000000000002, -26.3, 8.189281773482692}	{1.7200000000000002, -26.2, 8.189281773482692}	{1.7200000000000002, -26.1, 8.189281773482692}	{1.7200000000000002, -26., 8.189281773482692}	{1.7200000000000002, -25.9, 8.189281773482692}	{1.7200000000000002, -25.8, 8.189281773482692}	{1.7200000000000002, -25.7, 8.189281773482692}	{1.7200000000000002, -25.6, 8.189281773482692}	{1.7200000000000002, -25.5, 8.189281773482692}	{1.7200000000000002, -25.4, 8.189281773482692}	{1.7200000000000002, -25.3, 8.189281773482692}	{1.7200000000000002, -25.2, 8.189281773482692}	{1.7200000000000002, -25.1, 8.189281773482692}	{1.7200000000000002, -25., 8.189281773482692}	{1.7200000000000002, -24.9, 8.189281773482692}	{1.7200000000000002, -24.799999999999997, 8.189281773482692}	{1.7200000000000002, -24.7, 8.189281773482692}	{1.7200000000000002, -24.6, 8.189281773482692}	{1.7200000000000002, -24.5, 8.189281773482692}	{1.7200000000000002, -24.4, 8.189281773482692}	{1.7200000000000002, -24.299999999999997, 8.189281773482692}	{1.7200000000000002, -24.2, 8.189281773482692}	{1.7200000000000002, -24.1, 8.189281773482692}	{1.7200000000000002, -24., 8.189281773482692}
{1.7400000000000002, -33., 0.21443506956271344}	{1.7400000000000002, -32.9, 0.2699577582523508}	{1.7400000000000002, -32.8, 0.3398566819748721}	{1.7400000000000002, -32.7, 0.42785421330620965}	{1.7400000000000002, -32.6, 0.5386365416743912}	{1.7400000000000002, -32.5, 0.6781032300348211}	{1.7400000000000002, -32.4, 0.8536813881105451}	{1.7400000000000002, -32.3, 1.0747211930680878}	{1.7400000000000002, -32.2, 1.3529938205471432}	{1.7400000000000002, -32.1, 1.7033183026872813}	{1.7400000000000002, -32., 2.1443506956271348}	{1.7400000000000002, -31.9, 5.942323623306486}	{1.7400000000000002, -31.8, 6.042323623306977}	{1.7400000000000002, -31.7, 6.142323623306979}	{1.7400000000000002, -31.6, 6.2423236233069765}	{1.7400000000000002, -31.5, 6.342323623306978}	{1.7400000000000002, -31.4, 6.442323623306979}	{1.7400000000000002, -31.3, 6.542323623306977}	{1.7400000000000002, -31.2, 6.642323623306979}	{1.7400000000000002, -31.1, 6.7423236233069765}	{1.7400000000000002, -31., 6.842323623306978}	{1.7400000000000002, -30.9, 6.942323623306979}	{1.7400000000000002, -30.8, 7.042323623306977}	{1.7400000000000002, -30.7, 7.142323623306979}	{1.7400000000000002, -30.6, 7.2423236233069765}	{1.7400000000000002, -30.5, 7.342323623306978}	{1.7400000000000002, -30.4, 7.442323623306979}	{1.7400000000000002, -30.3, 7.542323623306977}	{1.7400000000000002, -30.2, 7.642323623306979}	{1.7400000000000002, -30.1, 7.7423236233069765}	{1.7400000000000002, -30., 7.842323623306978}	{1.7400000000000002, -29.9, 7.942323623306979}	{1.7400000000000002, -29.8, 8.042323623306977}	{1.7400000000000002, -29.7, 8.142323623306979}	{1.7400000000000002, -29.6, 8.176158463692115}	{1.7400000000000002, -29.5, 8.176158463692115}	{1.7400000000000002, -29.4, 8.176158463692115}	{1.7400000000000002, -29.3, 8.176158463692115}	{1.7400000000000002, -29.2, 8.176158463692115}	{1.7400000000000002, -29.1, 8.176158463692115}	{1.7400000000000002, -29., 8.176158463692115}	{1.7400000000000002, -28.9, 8.176158463692115}	{1.7400000000000002, -28.8, 8.176158463692115}	{1.7400000000000002, -28.7, 8.176158463692115}	{1.7400000000000002, -28.6, 8.176158463692115}	{1.7400000000000002, -28.5, 8.176158463692115}	{1.7400000000000002, -28.4, 8.176158463692115}	{1.7400000000000002, -28.3, 8.176158463692115}	{1.7400000000000002, -28.2, 8.176158463692115}	{1.7400000000000002, -28.1, 8.176158463692115}	{1.7400000000000002, -28., 8.176158463692115}	{1.7400000000000002, -27.9, 8.176158463692115}	{1.7400000000000002, -27.8, 8.176158463692115}	{1.7400000000000002, -27.7, 8.176158463692115}	{1.7400000000000002, -27.6, 8.176158463692115}	{1.7400000000000002, -27.5, 8.176158463692115}	{1.7400000000000002, -27.4, 8.176158463692115}	{1.7400000000000002, -27.3, 8.176158463692115}	{1.7400000000000002, -27.2, 8.176158463692115}	{1.7400000000000002, -27.1, 8.176158463692115}	{1.7400000000000002, -27., 8.176158463692115}	{1.7400000000000002, -26.9, 8.176158463692115}	{1.7400000000000002, -26.8, 8.176158463692115}	{1.7400000000000002, -26.7, 8.176158463692115}	{1.7400000000000002, -26.6, 8.176158463692115}	{1.7400000000000002, -26.5, 8.176158463692115}	{1.7400000000000002, -26.4, 8.176158463692115}	{1.7400000000000002, -26.3, 8.176158463692115}	{1.7400000000000002, -26.2, 8.176158463692115}	{1.7400000000000002, -26.1, 8.176158463692115}	{1.7400000000000002, -26., 8.176158463692115}	{1.7400000000000002, -25.9, 8.176158463692115}	{1.7400000000000002, -25.8, 8.176158463692115}	{1.7400000000000002, -25.7, 8.176158463692115}	{1.7400000000000002, -25.6, 8.176158463692115}	{1.7400000000000002, -25.5, 8.176158463692115}	{1.7400000000000002, -25.4, 8.176158463692115}	{1.7400000000000002, -25.3, 8.176158463692115}	{1.7400000000000002, -25.2, 8.176158463692115}	{1.7400000000000002, -25.1, 8.176158463692115}	{1.7400000000000002, -25., 8.176158463692115}	{1.7400000000000002, -24.9, 8.176158463692115}	{1.7400000000000002, -24.799999999999997, 8.176158463692115}	{1.7400000000000002, -24.7, 8.176158463692115}	{1.7400000000000002, -24.6, 8.176158463692115}	{1.7400000000000002, -24.5, 8.176158463692115}	{1.7400000000000002, -24.4, 8.176158463692115}	{1.7400000000000002, -24.299999999999997, 8.176158463692115}	{1.7400000000000002, -24.2, 8.176158463692115}	{1.7400000000000002, -24.1, 8.176158463692115}	{1.7400000000000002, -24., 8.176158463692115}
{1.76, -33., 0.20795350018596853}	{1.76, -32.9, 0.2617979458556596}	{1.76, -32.8, 0.32958408679320444}	{1.76, -32.7, 0.4149217821869341}	{1.76, -32.6, 0.5223555755020575}	{1.76, -32.5, 0.657606707991909}	{1.76, -32.4, 0.8278777956573237}	{1.76, -32.3, 1.0422363948131468}	{1.76, -32.2, 1.3120978825269918}	{1.76, -32.1, 1.6518333670745533}	{1.76, -32., 2.0795350018596848}	{1.76, -31.9, 3.073416979572368}	{1.76, -31.8, 6.028994044906642}	{1.76, -31.7, 6.128994044906643}	{1.76, -31.6, 6.228994044906641}	{1.76, -31.5, 6.328994044906643}	{1.76, -31.4, 6.428994044906644}	{1.76, -31.3, 6.528994044906642}	{1.76, -31.2, 6.628994044906643}	{1.76, -31.1, 6.728994044906641}	{1.76, -31., 6.828994044906643}	{1.76, -30.9, 6.928994044906644}	{1.76, -30.8, 7.028994044906642}	{1.76, -30.7, 7.128994044906643}	{1.76, -30.6, 7.228994044906641}	{1.76, -30.5, 7.328994044906643}	{1.76, -30.4, 7.428994044906644}	{1.76, -30.3, 7.528994044906642}	{1.76, -30.2, 7.628994044906643}	{1.76, -30.1, 7.728994044906641}	{1.76, -30., 7.828994044906643}	{1.76, -29.9, 7.928994044906644}	{1.76, -29.8, 8.028994044906643}	{1.76, -29.7, 8.128994044906644}	{1.76, -29.6, 8.16282888529178}	{1.76, -29.5, 8.16282888529178}	{1.76, -29.4, 8.16282888529178}	{1.76, -29.3, 8.16282888529178}	{1.76, -29.2, 8.16282888529178}	{1.76, -29.1, 8.16282888529178}	{1.76, -29., 8.16282888529178}	{1.76, -28.9, 8.16282888529178}	{1.76, -28.8, 8.16282888529178}	{1.76, -28.7, 8.16282888529178}	{1.76, -28.6, 8.16282888529178}	{1.76, -28.5, 8.16282888529178}	{1.76, -28.4, 8.16282888529178}	{1.76, -28.3, 8.16282888529178}	{1.76, -28.2, 8.16282888529178}	{1.76, -28.1, 8.16282888529178}	{1.76, -28., 8.16282888529178}	{1.76, -27.9, 8.16282888529178}	{1.76, -27.8, 8.16282888529178}	{1.76, -27.7, 8.16282888529178}	{1.76, -27.6, 8.16282888529178}	{1.76, -27.5, 8.16282888529178}	{1.76, -27.4, 8.16282888529178}	{1.76, -27.3, 8.16282888529178}	{1.76, -27.2, 8.16282888529178}	{1.76, -27.1, 8.16282888529178}	{1.76, -27., 8.16282888529178}	{1.76, -26.9, 8.16282888529178}	{1.76, -26.8, 8.16282888529178}	{1.76, -26.7, 8.16282888529178}	{1.76, -26.6, 8.16282888529178}	{1.76, -26.5, 8.16282888529178}	{1.76, -26.4, 8.16282888529178}	{1.76, -26.3, 8.16282888529178}	{1.76, -26.2, 8.16282888529178}	{1.76, -26.1, 8.16282888529178}	{1.76, -26., 8.16282888529178}	{1.76, -25.9, 8.16282888529178}	{1.76, -25.8, 8.16282888529178}	{1.76, -25.7, 8.16282888529178}	{1.76, -25.6, 8.16282888529178}	{1.76, -25.5, 8.16282888529178}	{1.76, -25.4, 8.16282888529178}	{1.76, -25.3, 8.16282888529178}	{1.76, -25.2, 8.16282888529178}	{1.76, -25.1, 8.16282888529178}	{1.76, -25., 8.16282888529178}	{1.76, -24.9, 8.16282888529178}	{1.76, -24.799999999999997, 8.16282888529178}	{1.76, -24.7, 8.16282888529178}	{1.76, -24.6, 8.16282888529178}	{1.76, -24.5, 8.16282888529178}	{1.76, -24.4, 8.16282888529178}	{1.76, -24.299999999999997, 8.16282888529178}	{1.76, -24.2, 8.16282888529178}	{1.76, -24.1, 8.16282888529178}	{1.76, -24., 8.16282888529178}
{1.78, -33., 0.20157354120734294}	{1.78, -32.9, 0.2537660533712635}	{1.78, -32.8, 0.31947253323979974}	{1.78, -32.7, 0.40219209046583526}	{1.78, -32.6, 0.5063298431100604}	{1.78, -32.5, 0.6374315062410109}	{1.78, -32.4, 0.8024787214850434}	{1.78, -32.3, 1.0102608549016185}	{1.78, -32.2, 1.271843062776531}	{1.78, -32.1, 1.601155551543504}	{1.78, -32., 2.0157354120734294}	{1.78, -31.9, Indeterminate}	{1.78, -31.8, 6.015461335811627}	{1.78, -31.7, 6.115461335811628}	{1.78, -31.6, 6.215461335811626}	{1.78, -31.5, 6.315461335811627}	{1.78, -31.4, 6.415461335811629}	{1.78, -31.3, 6.515461335811627}	{1.78, -31.2, 6.615461335811628}	{1.78, -31.1, 6.715461335811626}	{1.78, -31., 6.815461335811627}	{1.78, -30.9, 6.915461335811629}	{1.78, -30.8, 7.015461335811627}	{1.78, -30.7, 7.115461335811628}	{1.78, -30.6, 7.215461335811626}	{1.78, -30.5, 7.315461335811627}	{1.78, -30.4, 7.415461335811629}	{1.78, -30.3, 7.515461335811627}	{1.78, -30.2, 7.615461335811628}	{1.78, -30.1, 7.715461335811626}	{1.78, -30., 7.815461335811627}	{1.78, -29.9, 7.915461335811629}	{1.78, -29.8, 8.015461335811628}	{1.78, -29.7, 8.115461335811629}	{1.78, -29.6, 8.149296176196765}	{1.78, -29.5, 8.149296176196765}	{1.78, -29.4, 8.149296176196765}	{1.78, -29.3, 8.149296176196765}	{1.78, -29.2, 8.149296176196765}	{1.78, -29.1, 8.149296176196765}	{1.78, -29., 8.149296176196765}	{1.78, -28.9, 8.149296176196765}	{1.78, -28.8, 8.149296176196765}	{1.78, -28.7, 8.149296176196765}	{1.78, -28.6, 8.149296176196765}	{1.78, -28.5, 8.149296176196765}	{1.78, -28.4, 8.149296176196765}	{1.78, -28.3, 8.149296176196765}	{1.78, -28.2, 8.149296176196765}	{1.78, -28.1, 8.149296176196765}	{1.78, -28., 8.149296176196765}	{1.78, -27.9, 8.149296176196765}	{1.78, -27.8, 8.149296176196765}	{1.78, -27.7, 8.149296176196765}	{1.78, -27.6, 8.149296176196765}	{1.78, -27.5, 8.149296176196765}	{1.78, -27.4, 8.149296176196765}	{1.78, -27.3, 8.149296176196765}	{1.78, -27.2, 8.149296176196765}	{1.78, -27.1, 8.149296176196765}	{1.78, -27., 8.149296176196765}	{1.78, -26.9, 8.149296176196765}	{1.78, -26.8, 8.149296176196765}	{1.78, -26.7, 8.149296176196765}	{1.78, -26.6, 8.149296176196765}	{1.78, -26.5, 8.149296176196765}	{1.78, -26.4, 8.149296176196765}	{1.78, -26.3, 8.149296176196765}	{1.78, -26.2, 8.149296176196765}	{1.78, -26.1, 8.149296176196765}	{1.78, -26., 8.149296176196765}	{1.78, -25.9, 8.149296176196765}	{1.78, -25.8, 8.149296176196765}	{1.78, -25.7, 8.149296176196765}	{1.78, -25.6, 8.149296176196765}	{1.78, -25.5, 8.149296176196765}	{1.78, -25.4, 8.149296176196765}	{1.78, -25.3, 8.149296176196765}	{1.78, -25.2, 8.149296176196765}	{1.78, -25.1, 8.149296176196765}	{1.78, -25., 8.149296176196765}	{1.78, -24.9, 8.149296176196765}	{1.78, -24.799999999999997, 8.149296176196765}	{1.78, -24.7, 8.149296176196765}	{1.78, -24.6, 8.149296176196765}	{1.78, -24.5, 8.149296176196765}	{1.78, -24.4, 8.149296176196765}	{1.78, -24.299999999999997, 8.149296176196765}	{1.78, -24.2, 8.149296176196765}	{1.78, -24.1, 8.149296176196765}	{1.78, -24., 8.149296176196765}
{1.8, -33., 0.19529942418786322}	{1.8, -32.9, 0.24586740801887033}	{1.8, -32.8, 0.30952872788692176}	{1.8, -32.7, 0.3896735812171626}	{1.8, -32.6, 0.490569973699126}	{1.8, -32.5, 0.6175910061530279}	{1.8, -32.4, 0.7775010117415774}	{1.8, -32.3, 0.97881578137715}	{1.8, -32.2, 1.2322560606408421}	{1.8, -32.1, 1.5513184685781354}	{1.8, -32., 1.9529942418786324}	{1.8, -31.9, 2.4586740801887026}	{1.8, -31.8, 6.001728773209298}	{1.8, -31.7, 6.1017287732093}	{1.8, -31.6, 6.201728773209298}	{1.8, -31.5, 6.301728773209299}	{1.8, -31.4, 6.4017287732093004}	{1.8, -31.3, 6.501728773209298}	{1.8, -31.2, 6.6017287732093}	{1.8, -31.1, 6.701728773209298}	{1.8, -31., 6.801728773209299}	{1.8, -30.9, 6.9017287732093004}	{1.8, -30.8, 7.001728773209298}	{1.8, -30.7, 7.1017287732093}	{1.8, -30.6, 7.201728773209298}	{1.8, -30.5, 7.301728773209299}	{1.8, -30.4, 7.4017287732093004}	{1.8, -30.3, 7.501728773209298}	{1.8, -30.2, 7.6017287732093}	{1.8, -30.1, 7.701728773209298}	{1.8, -30., 7.801728773209299}	{1.8, -29.9, 7.9017287732093004}	{1.8, -29.8, 8.0017287732093}	{1.8, -29.7, 8.1017287732093}	{1.8, -29.6, 8.135563613594437}	{1.8, -29.5, 8.135563613594437}	{1.8, -29.4, 8.135563613594437}	{1.8, -29.3, 8.135563613594437}	{1.8, -29.2, 8.135563613594437}	{1.8, -29.1, 8.135563613594437}	{1.8, -29., 8.135563613594437}	{1.8, -28.9, 8.135563613594437}	{1.8, -28.8, 8.135563613594437}	{1.8, -28.7, 8.135563613594437}	{1.8, -28.6, 8.135563613594437}	{1.8, -28.5, 8.135563613594437}	{1.8, -28.4, 8.135563613594437}	{1.8, -28.3, 8.135563613594437}	{1.8, -28.2, 8.135563613594437}	{1.8, -28.1, 8.135563613594437}	{1.8, -28., 8.135563613594437}	{1.8, -27.9, 8.135563613594437}	{1.8, -27.8, 8.135563613594437}	{1.8, -27.7, 8.135563613594437}	{1.8, -27.6, 8.135563613594437}	{1.8, -27.5, 8.135563613594437}	{1.8, -27.4, 8.135563613594437}	{1.8, -27.3, 8.135563613594437}	{1.8, -27.2, 8.135563613594437}	{1.8, -27.1, 8.135563613594437}	{1.8, -27., 8.135563613594437}	{1.8, -26.9, 8.135563613594437}	{1.8, -26.8, 8.135563613594437}	{1.8, -26.7, 8.135563613594437}	{1.8, -26.6, 8.135563613594437}	{1.8, -26.5, 8.135563613594437}	{1.8, -26.4, 8.135563613594437}	{1.8, -26.3, 8.135563613594437}	{1.8, -26.2, 8.135563613594437}	{1.8, -26.1, 8.135563613594437}	{1.8, -26., 8.135563613594437}	{1.8, -25.9, 8.135563613594437}	{1.8, -25.8, 8.135563613594437}	{1.8, -25.7, 8.135563613594437}	{1.8, -25.6, 8.135563613594437}	{1.8, -25.5, 8.135563613594437}	{1.8, -25.4, 8.135563613594437}	{1.8, -25.3, 8.135563613594437}	{1.8, -25.2, 8.135563613594437}	{1.8, -25.1, 8.135563613594437}	{1.8, -25., 8.135563613594437}	{1.8, -24.9, 8.135563613594437}	{1.8, -24.799999999999997, 8.135563613594437}	{1.8, -24.7, 8.135563613594437}	{1.8, -24.6, 8.135563613594437}	{1.8, -24.5, 8.135563613594437}	{1.8, -24.4, 8.135563613594437}	{1.8, -24.299999999999997, 8.135563613594437}	{1.8, -24.2, 8.135563613594437}	{1.8, -24.1, 8.135563613594437}	{1.8, -24., 8.135563613594437}
{1.82, -33., 0.18913502093588302}	{1.82, -32.9, 0.23810688411640565}	{1.82, -32.8, 0.29975880713727304}	{1.82, -32.7, 0.37737397971421494}	{1.82, -32.6, 0.47508569281212343}	{1.82, -32.5, 0.5980974514610216}	{1.82, -32.4, 0.7529600803736111}	{1.82, -32.3, 0.9479205792489205}	{1.82, -32.2, 1.193361305579097}	{1.82, -32.1, 1.5023528730453948}	{1.82, -32., 1.8913502093588297}	{1.82, -31.9, 2.381068841164057}	{1.82, -31.8, 5.987799762272198}	{1.82, -31.7, 6.0877997622721995}	{1.82, -31.6, 6.187799762272197}	{1.82, -31.5, 6.287799762272199}	{1.82, -31.4, 6.3877997622722}	{1.82, -31.3, 6.487799762272198}	{1.82, -31.2, 6.5877997622721995}	{1.82, -31.1, 6.687799762272197}	{1.82, -31., 6.787799762272199}	{1.82, -30.9, 6.8877997622722}	{1.82, -30.8, 6.987799762272198}	{1.82, -30.7, 7.0877997622721995}	{1.82, -30.6, 7.187799762272197}	{1.82, -30.5, 7.287799762272199}	{1.82, -30.4, 7.3877997622722}	{1.82, -30.3, 7.487799762272198}	{1.82, -30.2, 7.5877997622721995}	{1.82, -30.1, 7.687799762272197}	{1.82, -30., 7.787799762272199}	{1.82, -29.9, 7.8877997622722}	{1.82, -29.8, 7.987799762272198}	{1.82, -29.7, 8.0877997622722}	{1.82, -29.6, 8.121634602657336}	{1.82, -29.5, 8.121634602657336}	{1.82, -29.4, 8.121634602657336}	{1.82, -29.3, 8.121634602657336}	{1.82, -29.2, 8.121634602657336}	{1.82, -29.1, 8.121634602657336}	{1.82, -29., 8.121634602657336}	{1.82, -28.9, 8.121634602657336}	{1.82, -28.8, 8.121634602657336}	{1.82, -28.7, 8.121634602657336}	{1.82, -28.6, 8.121634602657336}	{1.82, -28.5, 8.121634602657336}	{1.82, -28.4, 8.121634602657336}	{1.82, -28.3, 8.121634602657336}	{1.82, -28.2, 8.121634602657336}	{1.82, -28.1, 8.121634602657336}	{1.82, -28., 8.121634602657336}	{1.82, -27.9, 8.121634602657336}	{1.82, -27.8, 8.121634602657336}	{1.82, -27.7, 8.121634602657336}	{1.82, -27.6, 8.121634602657336}	{1.82, -27.5, 8.121634602657336}	{1.82, -27.4, 8.121634602657336}	{1.82, -27.3, 8.121634602657336}	{1.82, -27.2, 8.121634602657336}	{1.82, -27.1, 8.121634602657336}	{1.82, -27., 8.121634602657336}	{1.82, -26.9, 8.121634602657336}	{1.82, -26.8, 8.121634602657336}	{1.82, -26.7, 8.121634602657336}	{1.82, -26.6, 8.121634602657336}	{1.82, -26.5, 8.121634602657336}	{1.82, -26.4, 8.121634602657336}	{1.82, -26.3, 8.121634602657336}	{1.82, -26.2, 8.121634602657336}	{1.82, -26.1, 8.121634602657336}	{1.82, -26., 8.121634602657336}	{1.82, -25.9, 8.121634602657336}	{1.82, -25.8, 8.121634602657336}	{1.82, -25.7, 8.121634602657336}	{1.82, -25.6, 8.121634602657336}	{1.82, -25.5, 8.121634602657336}	{1.82, -25.4, 8.121634602657336}	{1.82, -25.3, 8.121634602657336}	{1.82, -25.2, 8.121634602657336}	{1.82, -25.1, 8.121634602657336}	{1.82, -25., 8.121634602657336}	{1.82, -24.9, 8.121634602657336}	{1.82, -24.799999999999997, 8.121634602657336}	{1.82, -24.7, 8.121634602657336}	{1.82, -24.6, 8.121634602657336}	{1.82, -24.5, 8.121634602657336}	{1.82, -24.4, 8.121634602657336}	{1.82, -24.299999999999997, 8.121634602657336}	{1.82, -24.2, 8.121634602657336}	{1.82, -24.1, 8.121634602657336}	{1.82, -24., 8.121634602657336}
{1.84, -33., 0.1830838406495756}	{1.84, -32.9, 0.23048889948262546}	{1.84, -32.8, 0.2901683326951496}	{1.84, -32.7, 0.36530028772786327}	{1.84, -32.6, 0.45988581515632965}	{1.84, -32.5, 0.5789619392239804}	{1.84, -32.4, 0.7288698977507015}	{1.84, -32.3, 0.9175928361701773}	{1.84, -32.2, 1.1551809391349035}	{1.84, -32.1, 1.4542866394971856}	{1.84, -32., 1.8308384064957566}	{1.84, -31.9, 2.304888994826254}	{1.84, -31.8, 5.973677824743874}	{1.84, -31.7, 6.073677824743876}	{1.84, -31.6, 6.173677824743873}	{1.84, -31.5, 6.273677824743875}	{1.84, -31.4, 6.373677824743876}	{1.84, -31.3, 6.473677824743874}	{1.84, -31.2, 6.573677824743876}	{1.84, -31.1, 6.673677824743874}	{1.84, -31., 6.773677824743875}	{1.84, -30.9, 6.873677824743877}	{1.84, -30.8, 6.973677824743874}	{1.84, -30.7, 7.073677824743876}	{1.84, -30.6, 7.173677824743873}	{1.84, -30.5, 7.273677824743874}	{1.84, -30.4, 7.373677824743877}	{1.84, -30.3, 7.473677824743874}	{1.84, -30.2, 7.573677824743875}	{1.84, -30.1, 7.673677824743874}	{1.84, -30., 7.773677824743875}	{1.84, -29.9, 7.873677824743876}	{1.84, -29.8, 7.973677824743874}	{1.84, -29.7, 8.073677824743875}	{1.84, -29.6, 8.107512665129013}	{1.84, -29.5, 8.107512665129013}	{1.84, -29.4, 8.107512665129013}	{1.84, -29.3, 8.107512665129013}	{1.84, -29.2, 8.107512665129013}	{1.84, -29.1, 8.107512665129013}	{1.84, -29., 8.107512665129013}	{1.84, -28.9, 8.107512665129013}	{1.84, -28.8, 8.107512665129013}	{1.84, -28.7, 8.107512665129013}	{1.84, -28.6, 8.107512665129013}	{1.84, -28.5, 8.107512665129013}	{1.84, -28.4, 8.107512665129013}	{1.84, -28.3, 8.107512665129013}	{1.84, -28.2, 8.107512665129013}	{1.84, -28.1, 8.107512665129013}	{1.84, -28., 8.107512665129013}	{1.84, -27.9, 8.107512665129013}	{1.84, -27.8, 8.107512665129013}	{1.84, -27.7, 8.107512665129013}	{1.84, -27.6, 8.107512665129013}	{1.84, -27.5, 8.107512665129013}	{1.84, -27.4, 8.107512665129013}	{1.84, -27.3, 8.107512665129013}	{1.84, -27.2, 8.107512665129013}	{1.84, -27.1, 8.107512665129013}	{1.84, -27., 8.107512665129013}	{1.84, -26.9, 8.107512665129013}	{1.84, -26.8, 8.107512665129013}	{1.84, -26.7, 8.107512665129013}	{1.84, -26.6, 8.107512665129013}	{1.84, -26.5, 8.107512665129013}	{1.84, -26.4, 8.107512665129013}	{1.84, -26.3, 8.107512665129013}	{1.84, -26.2, 8.107512665129013}	{1.84, -26.1, 8.107512665129013}	{1.84, -26., 8.107512665129013}	{1.84, -25.9, 8.107512665129013}	{1.84, -25.8, 8.107512665129013}	{1.84, -25.7, 8.107512665129013}	{1.84, -25.6, 8.107512665129013}	{1.84, -25.5, 8.107512665129013}	{1.84, -25.4, 8.107512665129013}	{1.84, -25.3, 8.107512665129013}	{1.84, -25.2, 8.107512665129013}	{1.84, -25.1, 8.107512665129013}	{1.84, -25., 8.107512665129013}	{1.84, -24.9, 8.107512665129013}	{1.84, -24.799999999999997, 8.107512665129013}	{1.84, -24.7, 8.107512665129013}	{1.84, -24.6, 8.107512665129013}	{1.84, -24.5, 8.107512665129013}	{1.84, -24.4, 8.107512665129013}	{1.84, -24.299999999999997, 8.107512665129013}	{1.84, -24.2, 8.107512665129013}	{1.84, -24.1, 8.107512665129013}	{1.84, -24., 8.107512665129013}
{1.86, -33., 0.1771490293155717}	{1.86, -32.9, 0.22301741468004377}	{1.86, -32.8, 0.2807622906133455}	{1.86, -32.7, 0.353458782326675}	{1.86, -32.6, 0.44497824309287587}	{1.86, -32.5, 0.5601944179251455}	{1.86, -32.4, 0.7052429882712101}	{1.86, -32.3, 0.8878483194242848}	{1.86, -32.2, 1.1177348111419625}	{1.86, -32.1, 1.4071447573935754}	{1.86, -32., 1.7714902931557162}	{1.86, -31.9, 2.230174146800437}	{1.86, -31.8, 5.95936658747034}	{1.86, -31.7, 6.0593665874703415}	{1.86, -31.6, 6.15936658747034}	{1.86, -31.5, 6.259366587470342}	{1.86, -31.4, 6.359366587470342}	{1.86, -31.3, 6.45936658747034}	{1.86, -31.2, 6.5593665874703415}	{1.86, -31.1, 6.659366587470339}	{1.86, -31., 6.759366587470342}	{1.86, -30.9, 6.859366587470342}	{1.86, -30.8, 6.95936658747034}	{1.86, -30.7, 7.0593665874703415}	{1.86, -30.6, 7.159366587470339}	{1.86, -30.5, 7.259366587470341}	{1.86, -30.4, 7.359366587470342}	{1.86, -30.3, 7.45936658747034}	{1.86, -30.2, 7.5593665874703415}	{1.86, -30.1, 7.659366587470339}	{1.86, -30., 7.759366587470341}	{1.86, -29.9, 7.859366587470343}	{1.86, -29.8, 7.95936658747034}	{1.86, -29.7, 8.059366587470342}	{1.86, -29.6, 8.09320142785548}	{1.86, -29.5, 8.09320142785548}	{1.86, -29.4, 8.09320142785548}	{1.86, -29.3, 8.09320142785548}	{1.86, -29.2, 8.09320142785548}	{1.86, -29.1, 8.09320142785548}	{1.86, -29., 8.09320142785548}	{1.86, -28.9, 8.09320142785548}	{1.86, -28.8, 8.09320142785548}	{1.86, -28.7, 8.09320142785548}	{1.86, -28.6, 8.09320142785548}	{1.86, -28.5, 8.09320142785548}	{1.86, -28.4, 8.09320142785548}	{1.86, -28.3, 8.09320142785548}	{1.86, -28.2, 8.09320142785548}	{1.86, -28.1, 8.09320142785548}	{1.86, -28., 8.09320142785548}	{1.86, -27.9, 8.09320142785548}	{1.86, -27.8, 8.09320142785548}	{1.86, -27.7, 8.09320142785548}	{1.86, -27.6, 8.09320142785548}	{1.86, -27.5, 8.09320142785548}	{1.86, -27.4, 8.09320142785548}	{1.86, -27.3, 8.09320142785548}	{1.86, -27.2, 8.09320142785548}	{1.86, -27.1, 8.09320142785548}	{1.86, -27., 8.09320142785548}	{1.86, -26.9, 8.09320142785548}	{1.86, -26.8, 8.09320142785548}	{1.86, -26.7, 8.09320142785548}	{1.86, -26.6, 8.09320142785548}	{1.86, -26.5, 8.09320142785548}	{1.86, -26.4, 8.09320142785548}	{1.86, -26.3, 8.09320142785548}	{1.86, -26.2, 8.09320142785548}	{1.86, -26.1, 8.09320142785548}	{1.86, -26., 8.09320142785548}	{1.86, -25.9, 8.09320142785548}	{1.86, -25.8, 8.09320142785548}	{1.86, -25.7, 8.09320142785548}	{1.86, -25.6, 8.09320142785548}	{1.86, -25.5, 8.09320142785548}	{1.86, -25.4, 8.09320142785548}	{1.86, -25.3, 8.09320142785548}	{1.86, -25.2, 8.09320142785548}	{1.86, -25.1, 8.09320142785548}	{1.86, -25., 8.09320142785548}	{1.86, -24.9, 8.09320142785548}	{1.86, -24.799999999999997, 8.09320142785548}	{1.86, -24.7, 8.09320142785548}	{1.86, -24.6, 8.09320142785548}	{1.86, -24.5, 8.09320142785548}	{1.86, -24.4, 8.09320142785548}	{1.86, -24.299999999999997, 8.09320142785548}	{1.86, -24.2, 8.09320142785548}	{1.86, -24.1, 8.09320142785548}	{1.86, -24., 8.09320142785548}
{1.8800000000000001, -33., 0.1713333712571114}	{1.8800000000000001, -32.9, 0.21569593496394254}	{1.8800000000000001, -32.8, 0.27154509374681024}	{1.8800000000000001, -32.7, 0.3418550189658844}	{1.8800000000000001, -32.6, 0.4303699705255303}	{1.8800000000000001, -32.5, 0.5418036923676985}	{1.8800000000000001, -32.4, 0.6820904365256074}	{1.8800000000000001, -32.3, 0.8587009836838664}	{1.8800000000000001, -32.2, 1.0810404894922538}	{1.8800000000000001, -32.1, 1.3609493434002082}	{1.8800000000000001, -32., 1.7133337125711143}	{1.8800000000000001, -31.9, 2.156959349639426}	{1.8800000000000001, -31.8, 5.944869770946798}	{1.8800000000000001, -31.7, 6.044869770946799}	{1.8800000000000001, -31.6, 6.144869770946798}	{1.8800000000000001, -31.5, 6.244869770946798}	{1.8800000000000001, -31.4, 6.3448697709468}	{1.8800000000000001, -31.3, 6.444869770946799}	{1.8800000000000001, -31.2, 6.5448697709468}	{1.8800000000000001, -31.1, 6.644869770946797}	{1.8800000000000001, -31., 6.744869770946799}	{1.8800000000000001, -30.9, 6.844869770946801}	{1.8800000000000001, -30.8, 6.944869770946798}	{1.8800000000000001, -30.7, 7.044869770946799}	{1.8800000000000001, -30.6, 7.144869770946797}	{1.8800000000000001, -30.5, 7.244869770946798}	{1.8800000000000001, -30.4, 7.344869770946801}	{1.8800000000000001, -30.3, 7.444869770946798}	{1.8800000000000001, -30.2, 7.544869770946799}	{1.8800000000000001, -30.1, 7.644869770946797}	{1.8800000000000001, -30., 7.744869770946798}	{1.8800000000000001, -29.9, 7.8448697709468}	{1.8800000000000001, -29.8, 7.944869770946798}	{1.8800000000000001, -29.7, 8.0448697709468}	{1.8800000000000001, -29.6, 8.078704611331936}	{1.8800000000000001, -29.5, 8.078704611331936}	{1.8800000000000001, -29.4, 8.078704611331936}	{1.8800000000000001, -29.3, 8.078704611331936}	{1.8800000000000001, -29.2, 8.078704611331936}	{1.8800000000000001, -29.1, 8.078704611331936}	{1.8800000000000001, -29., 8.078704611331936}	{1.8800000000000001, -28.9, 8.078704611331936}	{1.8800000000000001, -28.8, 8.078704611331936}	{1.8800000000000001, -28.7, 8.078704611331936}	{1.8800000000000001, -28.6, 8.078704611331936}	{1.8800000000000001, -28.5, 8.078704611331936}	{1.8800000000000001, -28.4, 8.078704611331936}	{1.8800000000000001, -28.3, 8.078704611331936}	{1.8800000000000001, -28.2, 8.078704611331936}	{1.8800000000000001, -28.1, 8.078704611331936}	{1.8800000000000001, -28., 8.078704611331936}	{1.8800000000000001, -27.9, 8.078704611331936}	{1.8800000000000001, -27.8, 8.078704611331936}	{1.8800000000000001, -27.7, 8.078704611331936}	{1.8800000000000001, -27.6, 8.078704611331936}	{1.8800000000000001, -27.5, 8.078704611331936}	{1.8800000000000001, -27.4, 8.078704611331936}	{1.8800000000000001, -27.3, 8.078704611331936}	{1.8800000000000001, -27.2, 8.078704611331936}	{1.8800000000000001, -27.1, 8.078704611331936}	{1.8800000000000001, -27., 8.078704611331936}	{1.8800000000000001, -26.9, 8.078704611331936}	{1.8800000000000001, -26.8, 8.078704611331936}	{1.8800000000000001, -26.7, 8.078704611331936}	{1.8800000000000001, -26.6, 8.078704611331936}	{1.8800000000000001, -26.5, 8.078704611331936}	{1.8800000000000001, -26.4, 8.078704611331936}	{1.8800000000000001, -26.3, 8.078704611331936}	{1.8800000000000001, -26.2, 8.078704611331936}	{1.8800000000000001, -26.1, 8.078704611331936}	{1.8800000000000001, -26., 8.078704611331936}	{1.8800000000000001, -25.9, 8.078704611331936}	{1.8800000000000001, -25.8, 8.078704611331936}	{1.8800000000000001, -25.7, 8.078704611331936}	{1.8800000000000001, -25.6, 8.078704611331936}	{1.8800000000000001, -25.5, 8.078704611331936}	{1.8800000000000001, -25.4, 8.078704611331936}	{1.8800000000000001, -25.3, 8.078704611331936}	{1.8800000000000001, -25.2, 8.078704611331936}	{1.8800000000000001, -25.1, 8.078704611331936}	{1.8800000000000001, -25., 8.078704611331936}	{1.8800000000000001, -24.9, 8.078704611331936}	{1.8800000000000001, -24.799999999999997, 8.078704611331936}	{1.8800000000000001, -24.7, 8.078704611331936}	{1.8800000000000001, -24.6, 8.078704611331936}	{1.8800000000000001, -24.5, 8.078704611331936}	{1.8800000000000001, -24.4, 8.078704611331936}	{1.8800000000000001, -24.299999999999997, 8.078704611331936}	{1.8800000000000001, -24.2, 8.078704611331936}	{1.8800000000000001, -24.1, 8.078704611331936}	{1.8800000000000001, -24., 8.078704611331936}
{1.9000000000000001, -33., 0.16563929270789352}	{1.9000000000000001, -32.9, 0.2085275147815801}	{1.9000000000000001, -32.8, 0.26252058741681583}	{1.9000000000000001, -32.7, 0.3304938386181572}	{1.9000000000000001, -32.6, 0.41606709187780005}	{1.9000000000000001, -32.5, 0.5237974349762626}	{1.9000000000000001, -32.4, 0.6594219015242223}	{1.9000000000000001, -32.3, 0.8301629889224771}	{1.9000000000000001, -32.2, 1.0451132826854923}	{1.9000000000000001, -32.1, 1.3157196697763915}	{1.9000000000000001, -32., 1.6563929270789348}	{1.9000000000000001, -31.9, 2.0852751478158007}	{1.9000000000000001, -31.8, 3.115518297000463}	{1.9000000000000001, -31.7, 6.030191177945589}	{1.9000000000000001, -31.6, 6.130191177945587}	{1.9000000000000001, -31.5, 6.2301911779455885}	{1.9000000000000001, -31.4, 6.33019117794559}	{1.9000000000000001, -31.3, 6.430191177945588}	{1.9000000000000001, -31.2, 6.530191177945589}	{1.9000000000000001, -31.1, 6.630191177945587}	{1.9000000000000001, -31., 6.7301911779455885}	{1.9000000000000001, -30.9, 6.83019117794559}	{1.9000000000000001, -30.8, 6.930191177945588}	{1.9000000000000001, -30.7, 7.030191177945589}	{1.9000000000000001, -30.6, 7.130191177945587}	{1.9000000000000001, -30.5, 7.2301911779455885}	{1.9000000000000001, -30.4, 7.33019117794559}	{1.9000000000000001, -30.3, 7.430191177945588}	{1.9000000000000001, -30.2, 7.530191177945589}	{1.9000000000000001, -30.1, 7.630191177945587}	{1.9000000000000001, -30., 7.7301911779455885}	{1.9000000000000001, -29.9, 7.83019117794559}	{1.9000000000000001, -29.8, 7.930191177945588}	{1.9000000000000001, -29.7, 8.03019117794559}	{1.9000000000000001, -29.6, 8.064026018330726}	{1.9000000000000001, -29.5, 8.064026018330726}	{1.9000000000000001, -29.4, 8.064026018330726}	{1.9000000000000001, -29.3, 8.064026018330726}	{1.9000000000000001, -29.2, 8.064026018330726}	{1.9000000000000001, -29.1, 8.064026018330726}	{1.9000000000000001, -29., 8.064026018330726}	{1.9000000000000001, -28.9, 8.064026018330726}	{1.9000000000000001, -28.8, 8.064026018330726}	{1.9000000000000001, -28.7, 8.064026018330726}	{1.9000000000000001, -28.6, 8.064026018330726}	{1.9000000000000001, -28.5, 8.064026018330726}	{1.9000000000000001, -28.4, 8.064026018330726}	{1.9000000000000001, -28.3, 8.064026018330726}	{1.9000000000000001, -28.2, 8.064026018330726}	{1.9000000000000001, -28.1, 8.064026018330726}	{1.9000000000000001, -28., 8.064026018330726}	{1.9000000000000001, -27.9, 8.064026018330726}	{1.9000000000000001, -27.8, 8.064026018330726}	{1.9000000000000001, -27.7, 8.064026018330726}	{1.9000000000000001, -27.6, 8.064026018330726}	{1.9000000000000001, -27.5, 8.064026018330726}	{1.9000000000000001, -27.4, 8.064026018330726}	{1.9000000000000001, -27.3, 8.064026018330726}	{1.9000000000000001, -27.2, 8.064026018330726}	{1.9000000000000001, -27.1, 8.064026018330726}	{1.9000000000000001, -27., 8.064026018330726}	{1.9000000000000001, -26.9, 8.064026018330726}	{1.9000000000000001, -26.8, 8.064026018330726}	{1.9000000000000001, -26.7, 8.064026018330726}	{1.9000000000000001, -26.6, 8.064026018330726}	{1.9000000000000001, -26.5, 8.064026018330726}	{1.9000000000000001, -26.4, 8.064026018330726}	{1.9000000000000001, -26.3, 8.064026018330726}	{1.9000000000000001, -26.2, 8.064026018330726}	{1.9000000000000001, -26.1, 8.064026018330726}	{1.9000000000000001, -26., 8.064026018330726}	{1.9000000000000001, -25.9, 8.064026018330726}	{1.9000000000000001, -25.8, 8.064026018330726}	{1.9000000000000001, -25.7, 8.064026018330726}	{1.9000000000000001, -25.6, 8.064026018330726}	{1.9000000000000001, -25.5, 8.064026018330726}	{1.9000000000000001, -25.4, 8.064026018330726}	{1.9000000000000001, -25.3, 8.064026018330726}	{1.9000000000000001, -25.2, 8.064026018330726}	{1.9000000000000001, -25.1, 8.064026018330726}	{1.9000000000000001, -25., 8.064026018330726}	{1.9000000000000001, -24.9, 8.064026018330726}	{1.9000000000000001, -24.799999999999997, 8.064026018330726}	{1.9000000000000001, -24.7, 8.064026018330726}	{1.9000000000000001, -24.6, 8.064026018330726}	{1.9000000000000001, -24.5, 8.064026018330726}	{1.9000000000000001, -24.4, 8.064026018330726}	{1.9000000000000001, -24.299999999999997, 8.064026018330726}	{1.9000000000000001, -24.2, 8.064026018330726}	{1.9000000000000001, -24.1, 8.064026018330726}	{1.9000000000000001, -24., 8.064026018330726}
{1.92, -33., 0.16006886727345937}	{1.92, -32.9, 0.2015147646476664}	{1.92, -32.8, 0.2536920580666691}	{1.92, -32.7, 0.31937937867048694}	{1.92, -32.6, 0.4020748158113094}	{1.92, -32.5, 0.5061822030673183}	{1.92, -32.4, 0.6372456384394045}	{1.92, -32.3, 0.8022447277863669}	{1.92, -32.2, 1.0099662742881383}	{1.92, -32.1, 1.2714722077564196}	{1.92, -32., 1.6006886727345946}	{1.92, -31.9, 2.015147646476665}	{1.92, -31.8, Indeterminate}	{1.92, -31.7, 6.01533468228722}	{1.92, -31.6, 6.115334682287218}	{1.92, -31.5, 6.215334682287219}	{1.92, -31.4, 6.3153346822872205}	{1.92, -31.3, 6.415334682287218}	{1.92, -31.2, 6.51533468228722}	{1.92, -31.1, 6.615334682287218}	{1.92, -31., 6.715334682287219}	{1.92, -30.9, 6.8153346822872205}	{1.92, -30.8, 6.915334682287218}	{1.92, -30.7, 7.01533468228722}	{1.92, -30.6, 7.115334682287218}	{1.92, -30.5, 7.215334682287219}	{1.92, -30.4, 7.3153346822872205}	{1.92, -30.3, 7.415334682287218}	{1.92, -30.2, 7.51533468228722}	{1.92, -30.1, 7.615334682287218}	{1.92, -30., 7.715334682287219}	{1.92, -29.9, 7.8153346822872205}	{1.92, -29.8, 7.915334682287218}	{1.92, -29.7, 8.01533468228722}	{1.92, -29.6, 8.049169522672356}	{1.92, -29.5, 8.049169522672356}	{1.92, -29.4, 8.049169522672356}	{1.92, -29.3, 8.049169522672356}	{1.92, -29.2, 8.049169522672356}	{1.92, -29.1, 8.049169522672356}	{1.92, -29., 8.049169522672356}	{1.92, -28.9, 8.049169522672356}	{1.92, -28.8, 8.049169522672356}	{1.92, -28.7, 8.049169522672356}	{1.92, -28.6, 8.049169522672356}	{1.92, -28.5, 8.049169522672356}	{1.92, -28.4, 8.049169522672356}	{1.92, -28.3, 8.049169522672356}	{1.92, -28.2, 8.049169522672356}	{1.92, -28.1, 8.049169522672356}	{1.92, -28., 8.049169522672356}	{1.92, -27.9, 8.049169522672356}	{1.92, -27.8, 8.049169522672356}	{1.92, -27.7, 8.049169522672356}	{1.92, -27.6, 8.049169522672356}	{1.92, -27.5, 8.049169522672356}	{1.92, -27.4, 8.049169522672356}	{1.92, -27.3, 8.049169522672356}	{1.92, -27.2, 8.049169522672356}	{1.92, -27.1, 8.049169522672356}	{1.92, -27., 8.049169522672356}	{1.92, -26.9, 8.049169522672356}	{1.92, -26.8, 8.049169522672356}	{1.92, -26.7, 8.049169522672356}	{1.92, -26.6, 8.049169522672356}	{1.92, -26.5, 8.049169522672356}	{1.92, -26.4, 8.049169522672356}	{1.92, -26.3, 8.049169522672356}	{1.92, -26.2, 8.049169522672356}	{1.92, -26.1, 8.049169522672356}	{1.92, -26., 8.049169522672356}	{1.92, -25.9, 8.049169522672356}	{1.92, -25.8, 8.049169522672356}	{1.92, -25.7, 8.049169522672356}	{1.92, -25.6, 8.049169522672356}	{1.92, -25.5, 8.049169522672356}	{1.92, -25.4, 8.049169522672356}	{1.92, -25.3, 8.049169522672356}	{1.92, -25.2, 8.049169522672356}	{1.92, -25.1, 8.049169522672356}	{1.92, -25., 8.049169522672356}	{1.92, -24.9, 8.049169522672356}	{1.92, -24.799999999999997, 8.049169522672356}	{1.92, -24.7, 8.049169522672356}	{1.92, -24.6, 8.049169522672356}	{1.92, -24.5, 8.049169522672356}	{1.92, -24.4, 8.049169522672356}	{1.92, -24.299999999999997, 8.049169522672356}	{1.92, -24.2, 8.049169522672356}	{1.92, -24.1, 8.049169522672356}	{1.92, -24., 8.049169522672356}
{1.94, -33., 0.15462382313048909}	{1.94, -32.9, 0.19465986020774007}	{1.94, -32.8, 0.24506224467182497}	{1.94, -32.7, 0.3085150872886762}	{1.94, -32.6, 0.3883974833096114}	{1.94, -32.5, 0.4889634616153724}	{1.94, -32.4, 0.6155685272664362}	{1.94, -32.3, 0.7749548616764297}	{1.94, -32.2, 0.9756103683578784}	{1.94, -32.1, 1.2282206847356052}	{1.94, -32., 1.5462382313048908}	{1.94, -31.9, 1.9465986020774007}	{1.94, -31.8, 2.4506224467182305}	{1.94, -31.7, 6.000304217811745}	{1.94, -31.6, 6.100304217811743}	{1.94, -31.5, 6.200304217811745}	{1.94, -31.4, 6.300304217811746}	{1.94, -31.3, 6.400304217811744}	{1.94, -31.2, 6.500304217811746}	{1.94, -31.1, 6.600304217811743}	{1.94, -31., 6.700304217811746}	{1.94, -30.9, 6.800304217811746}	{1.94, -30.8, 6.900304217811744}	{1.94, -30.7, 7.000304217811745}	{1.94, -30.6, 7.100304217811743}	{1.94, -30.5, 7.200304217811745}	{1.94, -30.4, 7.300304217811746}	{1.94, -30.3, 7.400304217811744}	{1.94, -30.2, 7.500304217811745}	{1.94, -30.1, 7.600304217811743}	{1.94, -30., 7.700304217811745}	{1.94, -29.9, 7.800304217811746}	{1.94, -29.8, 7.900304217811744}	{1.94, -29.7, 8.000304217811745}	{1.94, -29.6, 8.034139058196883}	{1.94, -29.5, 8.034139058196883}	{1.94, -29.4, 8.034139058196883}	{1.94, -29.3, 8.034139058196883}	{1.94, -29.2, 8.034139058196883}	{1.94, -29.1, 8.034139058196883}	{1.94, -29., 8.034139058196883}	{1.94, -28.9, 8.034139058196883}	{1.94, -28.8, 8.034139058196883}	{1.94, -28.7, 8.034139058196883}	{1.94, -28.6, 8.034139058196883}	{1.94, -28.5, 8.034139058196883}	{1.94, -28.4, 8.034139058196883}	{1.94, -28.3, 8.034139058196883}	{1.94, -28.2, 8.034139058196883}	{1.94, -28.1, 8.034139058196883}	{1.94, -28., 8.034139058196883}	{1.94, -27.9, 8.034139058196883}	{1.94, -27.8, 8.034139058196883}	{1.94, -27.7, 8.034139058196883}	{1.94, -27.6, 8.034139058196883}	{1.94, -27.5, 8.034139058196883}	{1.94, -27.4, 8.034139058196883}	{1.94, -27.3, 8.034139058196883}	{1.94, -27.2, 8.034139058196883}	{1.94, -27.1, 8.034139058196883}	{1.94, -27., 8.034139058196883}	{1.94, -26.9, 8.034139058196883}	{1.94, -26.8, 8.034139058196883}	{1.94, -26.7, 8.034139058196883}	{1.94, -26.6, 8.034139058196883}	{1.94, -26.5, 8.034139058196883}	{1.94, -26.4, 8.034139058196883}	{1.94, -26.3, 8.034139058196883}	{1.94, -26.2, 8.034139058196883}	{1.94, -26.1, 8.034139058196883}	{1.94, -26., 8.034139058196883}	{1.94, -25.9, 8.034139058196883}	{1.94, -25.8, 8.034139058196883}	{1.94, -25.7, 8.034139058196883}	{1.94, -25.6, 8.034139058196883}	{1.94, -25.5, 8.034139058196883}	{1.94, -25.4, 8.034139058196883}	{1.94, -25.3, 8.034139058196883}	{1.94, -25.2, 8.034139058196883}	{1.94, -25.1, 8.034139058196883}	{1.94, -25., 8.034139058196883}	{1.94, -24.9, 8.034139058196883}	{1.94, -24.799999999999997, 8.034139058196883}	{1.94, -24.7, 8.034139058196883}	{1.94, -24.6, 8.034139058196883}	{1.94, -24.5, 8.034139058196883}	{1.94, -24.4, 8.034139058196883}	{1.94, -24.299999999999997, 8.034139058196883}	{1.94, -24.2, 8.034139058196883}	{1.94, -24.1, 8.034139058196883}	{1.94, -24., 8.034139058196883}
{1.96, -33., 0.14930555180576324}	{1.96, -32.9, 0.1879645532902264}	{1.96, -32.8, 0.23663335265360572}	{1.96, -32.7, 0.29790374093367117}	{1.96, -32.6, 0.37503858972994614}	{1.96, -32.5, 0.47214561101447755}	{1.96, -32.4, 0.594396107773212}	{1.96, -32.3, 0.7483003647472434}	{1.96, -32.2, 0.9420543448351366}	{1.96, -32.1, 1.1859761540040628}	{1.96, -32., 1.4930555180576324}	{1.96, -31.9, 1.8796455329022643}	{1.96, -31.8, 2.3663335265360383}	{1.96, -31.7, 5.985103767602919}	{1.96, -31.6, 6.0851037676029165}	{1.96, -31.5, 6.185103767602918}	{1.96, -31.4, 6.285103767602919}	{1.96, -31.3, 6.385103767602917}	{1.96, -31.2, 6.485103767602919}	{1.96, -31.1, 6.5851037676029165}	{1.96, -31., 6.685103767602918}	{1.96, -30.9, 6.785103767602919}	{1.96, -30.8, 6.885103767602917}	{1.96, -30.7, 6.985103767602919}	{1.96, -30.6, 7.0851037676029165}	{1.96, -30.5, 7.185103767602918}	{1.96, -30.4, 7.285103767602919}	{1.96, -30.3, 7.385103767602917}	{1.96, -30.2, 7.485103767602919}	{1.96, -30.1, 7.5851037676029165}	{1.96, -30., 7.685103767602918}	{1.96, -29.9, 7.785103767602919}	{1.96, -29.8, 7.885103767602917}	{1.96, -29.7, 7.985103767602919}	{1.96, -29.6, 8.018938607988055}	{1.96, -29.5, 8.018938607988055}	{1.96, -29.4, 8.018938607988055}	{1.96, -29.3, 8.018938607988055}	{1.96, -29.2, 8.018938607988055}	{1.96, -29.1, 8.018938607988055}	{1.96, -29., 8.018938607988055}	{1.96, -28.9, 8.018938607988055}	{1.96, -28.8, 8.018938607988055}	{1.96, -28.7, 8.018938607988055}	{1.96, -28.6, 8.018938607988055}	{1.96, -28.5, 8.018938607988055}	{1.96, -28.4, 8.018938607988055}	{1.96, -28.3, 8.018938607988055}	{1.96, -28.2, 8.018938607988055}	{1.96, -28.1, 8.018938607988055}	{1.96, -28., 8.018938607988055}	{1.96, -27.9, 8.018938607988055}	{1.96, -27.8, 8.018938607988055}	{1.96, -27.7, 8.018938607988055}	{1.96, -27.6, 8.018938607988055}	{1.96, -27.5, 8.018938607988055}	{1.96, -27.4, 8.018938607988055}	{1.96, -27.3, 8.018938607988055}	{1.96, -27.2, 8.018938607988055}	{1.96, -27.1, 8.018938607988055}	{1.96, -27., 8.018938607988055}	{1.96, -26.9, 8.018938607988055}	{1.96, -26.8, 8.018938607988055}	{1.96, -26.7, 8.018938607988055}	{1.96, -26.6, 8.018938607988055}	{1.96, -26.5, 8.018938607988055}	{1.96, -26.4, 8.018938607988055}	{1.96, -26.3, 8.018938607988055}	{1.96, -26.2, 8.018938607988055}	{1.96, -26.1, 8.018938607988055}	{1.96, -26., 8.018938607988055}	{1.96, -25.9, 8.018938607988055}	{1.96, -25.8, 8.018938607988055}	{1.96, -25.7, 8.018938607988055}	{1.96, -25.6, 8.018938607988055}	{1.96, -25.5, 8.018938607988055}	{1.96, -25.4, 8.018938607988055}	{1.96, -25.3, 8.018938607988055}	{1.96, -25.2, 8.018938607988055}	{1.96, -25.1, 8.018938607988055}	{1.96, -25., 8.018938607988055}	{1.96, -24.9, 8.018938607988055}	{1.96, -24.799999999999997, 8.018938607988055}	{1.96, -24.7, 8.018938607988055}	{1.96, -24.6, 8.018938607988055}	{1.96, -24.5, 8.018938607988055}	{1.96, -24.4, 8.018938607988055}	{1.96, -24.299999999999997, 8.018938607988055}	{1.96, -24.2, 8.018938607988055}	{1.96, -24.1, 8.018938607988055}	{1.96, -24., 8.018938607988055}
{1.98, -33., 0.14411511837069796}	{1.98, -32.9, 0.18143018474059674}	{1.98, -32.8, 0.22840707003644817}	{1.98, -32.7, 0.28754746470233106}	{1.98, -32.6, 0.36200081041075205}	{1.98, -32.5, 0.45573201931617974}	{1.98, -32.4, 0.5737326200854109}	{1.98, -32.3, 0.7222865750007746}	{1.98, -32.2, 0.9093049238662372}	{1.98, -32.1, 1.14474707572477}	{1.98, -32., 1.4411511837069795}	{1.98, -31.9, 1.8143018474059667}	{1.98, -31.8, 2.284070700364464}	{1.98, -31.7, 5.96973735351241}	{1.98, -31.6, 6.069737353512408}	{1.98, -31.5, 6.169737353512409}	{1.98, -31.4, 6.269737353512411}	{1.98, -31.3, 6.369737353512408}	{1.98, -31.2, 6.46973735351241}	{1.98, -31.1, 6.569737353512408}	{1.98, -31., 6.669737353512409}	{1.98, -30.9, 6.769737353512411}	{1.98, -30.8, 6.869737353512408}	{1.98, -30.7, 6.96973735351241}	{1.98, -30.6, 7.069737353512408}	{1.98, -30.5, 7.169737353512409}	{1.98, -30.4, 7.269737353512411}	{1.98, -30.3, 7.369737353512408}	{1.98, -30.2, 7.46973735351241}	{1.98, -30.1, 7.569737353512408}	{1.98, -30., 7.669737353512409}	{1.98, -29.9, 7.769737353512411}	{1.98, -29.8, 7.869737353512408}	{1.98, -29.7, 7.96973735351241}	{1.98, -29.6, 8.003572193897547}	{1.98, -29.5, 8.003572193897547}	{1.98, -29.4, 8.003572193897547}	{1.98, -29.3, 8.003572193897547}	{1.98, -29.2, 8.003572193897547}	{1.98, -29.1, 8.003572193897547}	{1.98, -29., 8.003572193897547}	{1.98, -28.9, 8.003572193897547}	{1.98, -28.8, 8.003572193897547}	{1.98, -28.7, 8.003572193897547}	{1.98, -28.6, 8.003572193897547}	{1.98, -28.5, 8.003572193897547}	{1.98, -28.4, 8.003572193897547}	{1.98, -28.3, 8.003572193897547}	{1.98, -28.2, 8.003572193897547}	{1.98, -28.1, 8.003572193897547}	{1.98, -28., 8.003572193897547}	{1.98, -27.9, 8.003572193897547}	{1.98, -27.8, 8.003572193897547}	{1.98, -27.7, 8.003572193897547}	{1.98, -27.6, 8.003572193897547}	{1.98, -27.5, 8.003572193897547}	{1.98, -27.4, 8.003572193897547}	{1.98, -27.3, 8.003572193897547}	{1.98, -27.2, 8.003572193897547}	{1.98, -27.1, 8.003572193897547}	{1.98, -27., 8.003572193897547}	{1.98, -26.9, 8.003572193897547}	{1.98, -26.8, 8.003572193897547}	{1.98, -26.7, 8.003572193897547}	{1.98, -26.6, 8.003572193897547}	{1.98, -26.5, 8.003572193897547}	{1.98, -26.4, 8.003572193897547}	{1.98, -26.3, 8.003572193897547}	{1.98, -26.2, 8.003572193897547}	{1.98, -26.1, 8.003572193897547}	{1.98, -26., 8.003572193897547}	{1.98, -25.9, 8.003572193897547}	{1.98, -25.8, 8.003572193897547}	{1.98, -25.7, 8.003572193897547}	{1.98, -25.6, 8.003572193897547}	{1.98, -25.5, 8.003572193897547}	{1.98, -25.4, 8.003572193897547}	{1.98, -25.3, 8.003572193897547}	{1.98, -25.2, 8.003572193897547}	{1.98, -25.1, 8.003572193897547}	{1.98, -25., 8.003572193897547}	{1.98, -24.9, 8.003572193897547}	{1.98, -24.799999999999997, 8.003572193897547}	{1.98, -24.7, 8.003572193897547}	{1.98, -24.6, 8.003572193897547}	{1.98, -24.5, 8.003572193897547}	{1.98, -24.4, 8.003572193897547}	{1.98, -24.299999999999997, 8.003572193897547}	{1.98, -24.2, 8.003572193897547}	{1.98, -24.1, 8.003572193897547}	{1.98, -24., 8.003572193897547}
{2., -33., 0.13905327288413613}	{2., -32.9, 0.17505769882698835}	{2., -32.8, 0.22038458558350632}	{2., -32.7, 0.27744775515879894}	{2., -32.6, 0.34928602941465947}	{2., -32.5, 0.4397250584148012}	{2., -32.4, 0.5535810502410697}	{2., -32.3, 0.6969172516361883}	{2., -32.2, 0.8773668380025362}	{2., -32.1, 1.104539407826893}	{2., -32., 1.3905327288413614}	{2., -31.9, 1.7505769882698832}	{2., -31.8, 2.2038458558350458}	{2., -31.7, 5.954209026026197}	{2., -31.6, 6.054209026026195}	{2., -31.5, 6.154209026026196}	{2., -31.4, 6.2542090260261975}	{2., -31.3, 6.354209026026195}	{2., -31.2, 6.454209026026197}	{2., -31.1, 6.554209026026195}	{2., -31., 6.654209026026196}	{2., -30.9, 6.7542090260261975}	{2., -30.8, 6.854209026026195}	{2., -30.7, 6.954209026026197}	{2., -30.6, 7.054209026026195}	{2., -30.5, 7.154209026026196}	{2., -30.4, 7.2542090260261975}	{2., -30.3, 7.354209026026195}	{2., -30.2, 7.454209026026197}	{2., -30.1, 7.554209026026195}	{2., -30., 7.654209026026196}	{2., -29.9, 7.7542090260261975}	{2., -29.8, 7.854209026026195}	{2., -29.7, 7.954209026026197}	{2., -29.6, 7.988043866411334}	{2., -29.5, 7.988043866411334}	{2., -29.4, 7.988043866411334}	{2., -29.3, 7.988043866411334}	{2., -29.2, 7.988043866411334}	{2., -29.1, 7.988043866411334}	{2., -29., 7.988043866411334}	{2., -28.9, 7.988043866411334}	{2., -28.8, 7.988043866411334}	{2., -28.7, 7.988043866411334}	{2., -28.6, 7.988043866411334}	{2., -28.5, 7.988043866411334}	{2., -28.4, 7.988043866411334}	{2., -28.3, 7.988043866411334}	{2., -28.2, 7.988043866411334}	{2., -28.1, 7.988043866411334}	{2., -28., 7.988043866411334}	{2., -27.9, 7.988043866411334}	{2., -27.8, 7.988043866411334}	{2., -27.7, 7.988043866411334}	{2., -27.6, 7.988043866411334}	{2., -27.5, 7.988043866411334}	{2., -27.4, 7.988043866411334}	{2., -27.3, 7.988043866411334}	{2., -27.2, 7.988043866411334}	{2., -27.1, 7.988043866411334}	{2., -27., 7.988043866411334}	{2., -26.9, 7.988043866411334}	{2., -26.8, 7.988043866411334}	{2., -26.7, 7.988043866411334}	{2., -26.6, 7.988043866411334}	{2., -26.5, 7.988043866411334}	{2., -26.4, 7.988043866411334}	{2., -26.3, 7.988043866411334}	{2., -26.2, 7.988043866411334}	{2., -26.1, 7.988043866411334}	{2., -26., 7.988043866411334}	{2., -25.9, 7.988043866411334}	{2., -25.8, 7.988043866411334}	{2., -25.7, 7.988043866411334}	{2., -25.6, 7.988043866411334}	{2., -25.5, 7.988043866411334}	{2., -25.4, 7.988043866411334}	{2., -25.3, 7.988043866411334}	{2., -25.2, 7.988043866411334}	{2., -25.1, 7.988043866411334}	{2., -25., 7.988043866411334}	{2., -24.9, 7.988043866411334}	{2., -24.799999999999997, 7.988043866411334}	{2., -24.7, 7.988043866411334}	{2., -24.6, 7.988043866411334}	{2., -24.5, 7.988043866411334}	{2., -24.4, 7.988043866411334}	{2., -24.299999999999997, 7.988043866411334}	{2., -24.2, 7.988043866411334}	{2., -24.1, 7.988043866411334}	{2., -24., 7.988043866411334}
{2.02, -33., 0.13412046291531687}	{2.02, -32.9, 0.16884765900569026}	{2.02, -32.8, 0.21256660864422047}	{2.02, -32.7, 0.2676055053211112}	{2.02, -32.6, 0.33689537098476735}	{2.02, -32.5, 0.42412614364854834}	{2.02, -32.4, 0.5339431800454225}	{2.02, -32.3, 0.672194637813373}	{2.02, -32.2, 0.8462429112150206}	{2.02, -32.1, 1.065356705479268}	{2.02, -32., 1.3412046291531694}	{2.02, -31.9, 1.6884765900569023}	{2.02, -31.8, 2.1256660864421866}	{2.02, -31.7, 3.6613611115869924}	{2.02, -31.6, 6.038522854509874}	{2.02, -31.5, 6.138522854509875}	{2.02, -31.4, 6.238522854509877}	{2.02, -31.3, 6.338522854509875}	{2.02, -31.2, 6.438522854509876}	{2.02, -31.1, 6.538522854509874}	{2.02, -31., 6.638522854509875}	{2.02, -30.9, 6.738522854509877}	{2.02, -30.8, 6.838522854509875}	{2.02, -30.7, 6.938522854509876}	{2.02, -30.6, 7.038522854509874}	{2.02, -30.5, 7.138522854509875}	{2.02, -30.4, 7.238522854509877}	{2.02, -30.3, 7.338522854509875}	{2.02, -30.2, 7.438522854509876}	{2.02, -30.1, 7.538522854509874}	{2.02, -30., 7.638522854509875}	{2.02, -29.9, 7.738522854509877}	{2.02, -29.8, 7.838522854509875}	{2.02, -29.7, 7.938522854509876}	{2.02, -29.6, 7.972357694895013}	{2.02, -29.5, 7.972357694895013}	{2.02, -29.4, 7.972357694895013}	{2.02, -29.3, 7.972357694895013}	{2.02, -29.2, 7.972357694895013}	{2.02, -29.1, 7.972357694895013}	{2.02, -29., 7.972357694895013}	{2.02, -28.9, 7.972357694895013}	{2.02, -28.8, 7.972357694895013}	{2.02, -28.7, 7.972357694895013}	{2.02, -28.6, 7.972357694895013}	{2.02, -28.5, 7.972357694895013}	{2.02, -28.4, 7.972357694895013}	{2.02, -28.3, 7.972357694895013}	{2.02, -28.2, 7.972357694895013}	{2.02, -28.1, 7.972357694895013}	{2.02, -28., 7.972357694895013}	{2.02, -27.9, 7.972357694895013}	{2.02, -27.8, 7.972357694895013}	{2.02, -27.7, 7.972357694895013}	{2.02, -27.6, 7.972357694895013}	{2.02, -27.5, 7.972357694895013}	{2.02, -27.4, 7.972357694895013}	{2.02, -27.3, 7.972357694895013}	{2.02, -27.2, 7.972357694895013}	{2.02, -27.1, 7.972357694895013}	{2.02, -27., 7.972357694895013}	{2.02, -26.9, 7.972357694895013}	{2.02, -26.8, 7.972357694895013}	{2.02, -26.7, 7.972357694895013}	{2.02, -26.6, 7.972357694895013}	{2.02, -26.5, 7.972357694895013}	{2.02, -26.4, 7.972357694895013}	{2.02, -26.3, 7.972357694895013}	{2.02, -26.2, 7.972357694895013}	{2.02, -26.1, 7.972357694895013}	{2.02, -26., 7.972357694895013}	{2.02, -25.9, 7.972357694895013}	{2.02, -25.8, 7.972357694895013}	{2.02, -25.7, 7.972357694895013}	{2.02, -25.6, 7.972357694895013}	{2.02, -25.5, 7.972357694895013}	{2.02, -25.4, 7.972357694895013}	{2.02, -25.3, 7.972357694895013}	{2.02, -25.2, 7.972357694895013}	{2.02, -25.1, 7.972357694895013}	{2.02, -25., 7.972357694895013}	{2.02, -24.9, 7.972357694895013}	{2.02, -24.799999999999997, 7.972357694895013}	{2.02, -24.7, 7.972357694895013}	{2.02, -24.6, 7.972357694895013}	{2.02, -24.5, 7.972357694895013}	{2.02, -24.4, 7.972357694895013}	{2.02, -24.299999999999997, 7.972357694895013}	{2.02, -24.2, 7.972357694895013}	{2.02, -24.1, 7.972357694895013}	{2.02, -24., 7.972357694895013}
{2.04, -33., 0.12931684698043558}	{2.04, -32.9, 0.16280026483676865}	{2.04, -32.8, 0.20495339044982913}	{2.04, -32.7, 0.25802103147065863}	{2.04, -32.6, 0.32482923329575564}	{2.04, -32.5, 0.4089357762896441}	{2.04, -32.4, 0.5148196405628094}	{2.04, -32.3, 0.648119527995262}	{2.04, -32.2, 0.8159341436732659}	{2.04, -32.1, 1.0272002278207908}	{2.04, -32., 1.2931684698043555}	{2.04, -31.9, 1.6280026483676868}	{2.04, -31.8, 2.049533904498275}	{2.04, -31.7, Indeterminate}	{2.04, -31.6, 6.022682917864373}	{2.04, -31.5, 6.122682917864375}	{2.04, -31.4, 6.222682917864375}	{2.04, -31.3, 6.322682917864373}	{2.04, -31.2, 6.422682917864375}	{2.04, -31.1, 6.522682917864373}	{2.04, -31., 6.622682917864375}	{2.04, -30.9, 6.722682917864375}	{2.04, -30.8, 6.822682917864373}	{2.04, -30.7, 6.922682917864375}	{2.04, -30.6, 7.022682917864373}	{2.04, -30.5, 7.122682917864374}	{2.04, -30.4, 7.222682917864375}	{2.04, -30.3, 7.322682917864373}	{2.04, -30.2, 7.422682917864375}	{2.04, -30.1, 7.522682917864373}	{2.04, -30., 7.622682917864374}	{2.04, -29.9, 7.722682917864375}	{2.04, -29.8, 7.822682917864373}	{2.04, -29.7, 7.922682917864375}	{2.04, -29.6, 7.956517758249512}	{2.04, -29.5, 7.956517758249512}	{2.04, -29.4, 7.956517758249512}	{2.04, -29.3, 7.956517758249512}	{2.04, -29.2, 7.956517758249512}	{2.04, -29.1, 7.956517758249512}	{2.04, -29., 7.956517758249512}	{2.04, -28.9, 7.956517758249512}	{2.04, -28.8, 7.956517758249512}	{2.04, -28.7, 7.956517758249512}	{2.04, -28.6, 7.956517758249512}	{2.04, -28.5, 7.956517758249512}	{2.04, -28.4, 7.956517758249512}	{2.04, -28.3, 7.956517758249512}	{2.04, -28.2, 7.956517758249512}	{2.04, -28.1, 7.956517758249512}	{2.04, -28., 7.956517758249512}	{2.04, -27.9, 7.956517758249512}	{2.04, -27.8, 7.956517758249512}	{2.04, -27.7, 7.956517758249512}	{2.04, -27.6, 7.956517758249512}	{2.04, -27.5, 7.956517758249512}	{2.04, -27.4, 7.956517758249512}	{2.04, -27.3, 7.956517758249512}	{2.04, -27.2, 7.956517758249512}	{2.04, -27.1, 7.956517758249512}	{2.04, -27., 7.956517758249512}	{2.04, -26.9, 7.956517758249512}	{2.04, -26.8, 7.956517758249512}	{2.04, -26.7, 7.956517758249512}	{2.04, -26.6, 7.956517758249512}	{2.04, -26.5, 7.956517758249512}	{2.04, -26.4, 7.956517758249512}	{2.04, -26.3, 7.956517758249512}	{2.04, -26.2, 7.956517758249512}	{2.04, -26.1, 7.956517758249512}	{2.04, -26., 7.956517758249512}	{2.04, -25.9, 7.956517758249512}	{2.04, -25.8, 7.956517758249512}	{2.04, -25.7, 7.956517758249512}	{2.04, -25.6, 7.956517758249512}	{2.04, -25.5, 7.956517758249512}	{2.04, -25.4, 7.956517758249512}	{2.04, -25.3, 7.956517758249512}	{2.04, -25.2, 7.956517758249512}	{2.04, -25.1, 7.956517758249512}	{2.04, -25., 7.956517758249512}	{2.04, -24.9, 7.956517758249512}	{2.04, -24.799999999999997, 7.956517758249512}	{2.04, -24.7, 7.956517758249512}	{2.04, -24.6, 7.956517758249512}	{2.04, -24.5, 7.956517758249512}	{2.04, -24.4, 7.956517758249512}	{2.04, -24.299999999999997, 7.956517758249512}	{2.04, -24.2, 7.956517758249512}	{2.04, -24.1, 7.956517758249512}	{2.04, -24., 7.956517758249512}
{2.06, -33., 0.12464230872971721}	{2.06, -32.9, 0.1569153698445355}	{2.06, -32.8, 0.19754474659836643}	{2.06, -32.7, 0.2486941014591196}	{2.06, -32.6, 0.31308732409020373}	{2.06, -32.5, 0.39415358840779474}	{2.06, -32.4, 0.4962099685964333}	{2.06, -32.3, 0.6246913390516377}	{2.06, -32.2, 0.7864398012598224}	{2.06, -32.1, 0.990069050652348}	{2.06, -32., 1.2464230872971716}	{2.06, -31.9, 1.5691536984453538}	{2.06, -31.8, 1.9754474659836483}	{2.06, -31.7, Indeterminate}	{2.06, -31.6, 6.006693295618352}	{2.06, -31.5, 6.106693295618354}	{2.06, -31.4, 6.206693295618355}	{2.06, -31.3, 6.306693295618353}	{2.06, -31.2, 6.406693295618354}	{2.06, -31.1, 6.506693295618352}	{2.06, -31., 6.606693295618354}	{2.06, -30.9, 6.706693295618355}	{2.06, -30.8, 6.806693295618353}	{2.06, -30.7, 6.906693295618354}	{2.06, -30.6, 7.006693295618352}	{2.06, -30.5, 7.106693295618354}	{2.06, -30.4, 7.206693295618355}	{2.06, -30.3, 7.306693295618353}	{2.06, -30.2, 7.406693295618354}	{2.06, -30.1, 7.506693295618352}	{2.06, -30., 7.606693295618354}	{2.06, -29.9, 7.706693295618355}	{2.06, -29.8, 7.806693295618353}	{2.06, -29.7, 7.906693295618354}	{2.06, -29.6, 7.940528136003491}	{2.06, -29.5, 7.940528136003491}	{2.06, -29.4, 7.940528136003491}	{2.06, -29.3, 7.940528136003491}	{2.06, -29.2, 7.940528136003491}	{2.06, -29.1, 7.940528136003491}	{2.06, -29., 7.940528136003491}	{2.06, -28.9, 7.940528136003491}	{2.06, -28.8, 7.940528136003491}	{2.06, -28.7, 7.940528136003491}	{2.06, -28.6, 7.940528136003491}	{2.06, -28.5, 7.940528136003491}	{2.06, -28.4, 7.940528136003491}	{2.06, -28.3, 7.940528136003491}	{2.06, -28.2, 7.940528136003491}	{2.06, -28.1, 7.940528136003491}	{2.06, -28., 7.940528136003491}	{2.06, -27.9, 7.940528136003491}	{2.06, -27.8, 7.940528136003491}	{2.06, -27.7, 7.940528136003491}	{2.06, -27.6, 7.940528136003491}	{2.06, -27.5, 7.940528136003491}	{2.06, -27.4, 7.940528136003491}	{2.06, -27.3, 7.940528136003491}	{2.06, -27.2, 7.940528136003491}	{2.06, -27.1, 7.940528136003491}	{2.06, -27., 7.940528136003491}	{2.06, -26.9, 7.940528136003491}	{2.06, -26.8, 7.940528136003491}	{2.06, -26.7, 7.940528136003491}	{2.06, -26.6, 7.940528136003491}	{2.06, -26.5, 7.940528136003491}	{2.06, -26.4, 7.940528136003491}	{2.06, -26.3, 7.940528136003491}	{2.06, -26.2, 7.940528136003491}	{2.06, -26.1, 7.940528136003491}	{2.06, -26., 7.940528136003491}	{2.06, -25.9, 7.940528136003491}	{2.06, -25.8, 7.940528136003491}	{2.06, -25.7, 7.940528136003491}	{2.06, -25.6, 7.940528136003491}	{2.06, -25.5, 7.940528136003491}	{2.06, -25.4, 7.940528136003491}	{2.06, -25.3, 7.940528136003491}	{2.06, -25.2, 7.940528136003491}	{2.06, -25.1, 7.940528136003491}	{2.06, -25., 7.940528136003491}	{2.06, -24.9, 7.940528136003491}	{2.06, -24.799999999999997, 7.940528136003491}	{2.06, -24.7, 7.940528136003491}	{2.06, -24.6, 7.940528136003491}	{2.06, -24.5, 7.940528136003491}	{2.06, -24.4, 7.940528136003491}	{2.06, -24.299999999999997, 7.940528136003491}	{2.06, -24.2, 7.940528136003491}	{2.06, -24.1, 7.940528136003491}	{2.06, -24., 7.940528136003491}
{2.08, -33., 0.12009647172721702}	{2.08, -32.9, 0.1511925001242137}	{2.08, -32.8, 0.19034008047906606}	{2.08, -32.7, 0.23962396419803994}	{2.08, -32.6, 0.3016686978037693}	{2.08, -32.5, 0.3797783896080216}	{2.08, -32.4, 0.478112665527806}	{2.08, -32.3, 0.601908184333602}	{2.08, -32.2, 0.7577575088244494}	{2.08, -32.1, 0.9539601838369454}	{2.08, -32., 1.2009647172721698}	{2.08, -31.9, 1.511925001242137}	{2.08, -31.8, 1.9034008047906448}	{2.08, -31.7, 2.3962396419804195}	{2.08, -31.6, 5.990558059478469}	{2.08, -31.5, 6.090558059478471}	{2.08, -31.4, 6.190558059478472}	{2.08, -31.3, 6.29055805947847}	{2.08, -31.2, 6.390558059478471}	{2.08, -31.1, 6.490558059478469}	{2.08, -31., 6.590558059478471}	{2.08, -30.9, 6.690558059478472}	{2.08, -30.8, 6.79055805947847}	{2.08, -30.7, 6.890558059478471}	{2.08, -30.6, 6.990558059478469}	{2.08, -30.5, 7.090558059478471}	{2.08, -30.4, 7.190558059478472}	{2.08, -30.3, 7.29055805947847}	{2.08, -30.2, 7.390558059478471}	{2.08, -30.1, 7.490558059478469}	{2.08, -30., 7.590558059478471}	{2.08, -29.9, 7.690558059478472}	{2.08, -29.8, 7.79055805947847}	{2.08, -29.7, 7.890558059478471}	{2.08, -29.6, 7.924392899863608}	{2.08, -29.5, 7.924392899863608}	{2.08, -29.4, 7.924392899863608}	{2.08, -29.3, 7.924392899863608}	{2.08, -29.2, 7.924392899863608}	{2.08, -29.1, 7.924392899863608}	{2.08, -29., 7.924392899863608}	{2.08, -28.9, 7.924392899863608}	{2.08, -28.8, 7.924392899863608}	{2.08, -28.7, 7.924392899863608}	{2.08, -28.6, 7.924392899863608}	{2.08, -28.5, 7.924392899863608}	{2.08, -28.4, 7.924392899863608}	{2.08, -28.3, 7.924392899863608}	{2.08, -28.2, 7.924392899863608}	{2.08, -28.1, 7.924392899863608}	{2.08, -28., 7.924392899863608}	{2.08, -27.9, 7.924392899863608}	{2.08, -27.8, 7.924392899863608}	{2.08, -27.7, 7.924392899863608}	{2.08, -27.6, 7.924392899863608}	{2.08, -27.5, 7.924392899863608}	{2.08, -27.4, 7.924392899863608}	{2.08, -27.3, 7.924392899863608}	{2.08, -27.2, 7.924392899863608}	{2.08, -27.1, 7.924392899863608}	{2.08, -27., 7.924392899863608}	{2.08, -26.9, 7.924392899863608}	{2.08, -26.8, 7.924392899863608}	{2.08, -26.7, 7.924392899863608}	{2.08, -26.6, 7.924392899863608}	{2.08, -26.5, 7.924392899863608}	{2.08, -26.4, 7.924392899863608}	{2.08, -26.3, 7.924392899863608}	{2.08, -26.2, 7.924392899863608}	{2.08, -26.1, 7.924392899863608}	{2.08, -26., 7.924392899863608}	{2.08, -25.9, 7.924392899863608}	{2.08, -25.8, 7.924392899863608}	{2.08, -25.7, 7.924392899863608}	{2.08, -25.6, 7.924392899863608}	{2.08, -25.5, 7.924392899863608}	{2.08, -25.4, 7.924392899863608}	{2.08, -25.3, 7.924392899863608}	{2.08, -25.2, 7.924392899863608}	{2.08, -25.1, 7.924392899863608}	{2.08, -25., 7.924392899863608}	{2.08, -24.9, 7.924392899863608}	{2.08, -24.799999999999997, 7.924392899863608}	{2.08, -24.7, 7.924392899863608}	{2.08, -24.6, 7.924392899863608}	{2.08, -24.5, 7.924392899863608}	{2.08, -24.4, 7.924392899863608}	{2.08, -24.299999999999997, 7.924392899863608}	{2.08, -24.2, 7.924392899863608}	{2.08, -24.1, 7.924392899863608}	{2.08, -24., 7.924392899863608}
{2.1, -33., 0.11567871467237033}	{2.1, -32.9, 0.14563087350473422}	{2.1, -32.8, 0.18333840739689244}	{2.1, -32.7, 0.23080938002981652}	{2.1, -32.6, 0.2905717937999941}	{2.1, -32.5, 0.3658082151654287}	{2.1, -32.4, 0.4605252579148282}	{2.1, -32.3, 0.579766949962042}	{2.1, -32.2, 0.7298833462256026}	{2.1, -32.1, 0.9188686922087743}	{2.1, -32., 1.156787146723703}	{2.1, -31.9, 1.4563087350473423}	{2.1, -31.8, 1.8333840739689093}	{2.1, -31.7, 2.3080938002981846}	{2.1, -31.6, 5.974281265353841}	{2.1, -31.5, 6.074281265353842}	{2.1, -31.4, 6.1742812653538435}	{2.1, -31.3, 6.274281265353841}	{2.1, -31.2, 6.374281265353843}	{2.1, -31.1, 6.474281265353841}	{2.1, -31., 6.574281265353842}	{2.1, -30.9, 6.6742812653538435}	{2.1, -30.8, 6.774281265353841}	{2.1, -30.7, 6.874281265353843}	{2.1, -30.6, 6.974281265353841}	{2.1, -30.5, 7.074281265353842}	{2.1, -30.4, 7.1742812653538435}	{2.1, -30.3, 7.274281265353841}	{2.1, -30.2, 7.374281265353843}	{2.1, -30.1, 7.474281265353841}	{2.1, -30., 7.574281265353842}	{2.1, -29.9, 7.6742812653538435}	{2.1, -29.8, 7.774281265353841}	{2.1, -29.7, 7.874281265353843}	{2.1, -29.6, 7.90811610573898}	{2.1, -29.5, 7.90811610573898}	{2.1, -29.4, 7.90811610573898}	{2.1, -29.3, 7.90811610573898}	{2.1, -29.2, 7.90811610573898}	{2.1, -29.1, 7.90811610573898}	{2.1, -29., 7.90811610573898}	{2.1, -28.9, 7.90811610573898}	{2.1, -28.8, 7.90811610573898}	{2.1, -28.7, 7.90811610573898}	{2.1, -28.6, 7.90811610573898}	{2.1, -28.5, 7.90811610573898}	{2.1, -28.4, 7.90811610573898}	{2.1, -28.3, 7.90811610573898}	{2.1, -28.2, 7.90811610573898}	{2.1, -28.1, 7.90811610573898}	{2.1, -28., 7.90811610573898}	{2.1, -27.9, 7.90811610573898}	{2.1, -27.8, 7.90811610573898}	{2.1, -27.7, 7.90811610573898}	{2.1, -27.6, 7.90811610573898}	{2.1, -27.5, 7.90811610573898}	{2.1, -27.4, 7.90811610573898}	{2.1, -27.3, 7.90811610573898}	{2.1, -27.2, 7.90811610573898}	{2.1, -27.1, 7.90811610573898}	{2.1, -27., 7.90811610573898}	{2.1, -26.9, 7.90811610573898}	{2.1, -26.8, 7.90811610573898}	{2.1, -26.7, 7.90811610573898}	{2.1, -26.6, 7.90811610573898}	{2.1, -26.5, 7.90811610573898}	{2.1, -26.4, 7.90811610573898}	{2.1, -26.3, 7.90811610573898}	{2.1, -26.2, 7.90811610573898}	{2.1, -26.1, 7.90811610573898}	{2.1, -26., 7.90811610573898}	{2.1, -25.9, 7.90811610573898}	{2.1, -25.8, 7.90811610573898}	{2.1, -25.7, 7.90811610573898}	{2.1, -25.6, 7.90811610573898}	{2.1, -25.5, 7.90811610573898}	{2.1, -25.4, 7.90811610573898}	{2.1, -25.3, 7.90811610573898}	{2.1, -25.2, 7.90811610573898}	{2.1, -25.1, 7.90811610573898}	{2.1, -25., 7.90811610573898}	{2.1, -24.9, 7.90811610573898}	{2.1, -24.799999999999997, 7.90811610573898}	{2.1, -24.7, 7.90811610573898}	{2.1, -24.6, 7.90811610573898}	{2.1, -24.5, 7.90811610573898}	{2.1, -24.4, 7.90811610573898}	{2.1, -24.299999999999997, 7.90811610573898}	{2.1, -24.2, 7.90811610573898}	{2.1, -24.1, 7.90811610573898}	{2.1, -24., 7.90811610573898}
{2.12, -33., 0.11138818692038958}	{2.12, -32.9, 0.14022941908775768}	{2.12, -32.8, 0.17653837917071266}	{2.12, -32.7, 0.22224865169496139}	{2.12, -32.6, 0.2797944753557788}	{2.12, -32.5, 0.35224037510500783}	{2.12, -32.4, 0.44344435927960535}	{2.12, -32.3, 0.5582633726138796}	{2.12, -32.2, 0.7028119462575197}	{2.12, -32.1, 0.8847878188561109}	{2.12, -32., 1.1138818692038963}	{2.12, -31.9, 1.4022941908775761}	{2.12, -31.8, 1.7653837917071131}	{2.12, -31.7, 2.2224865169496324}	{2.12, -31.6, 5.95786694586637}	{2.12, -31.5, 6.057866945866372}	{2.12, -31.4, 6.157866945866373}	{2.12, -31.3, 6.25786694586637}	{2.12, -31.2, 6.357866945866372}	{2.12, -31.1, 6.45786694586637}	{2.12, -31., 6.557866945866372}	{2.12, -30.9, 6.657866945866373}	{2.12, -30.8, 6.757866945866371}	{2.12, -30.7, 6.857866945866372}	{2.12, -30.6, 6.957866945866369}	{2.12, -30.5, 7.057866945866372}	{2.12, -30.4, 7.157866945866373}	{2.12, -30.3, 7.257866945866371}	{2.12, -30.2, 7.357866945866372}	{2.12, -30.1, 7.45786694586637}	{2.12, -30., 7.557866945866372}	{2.12, -29.9, 7.657866945866373}	{2.12, -29.8, 7.757866945866371}	{2.12, -29.7, 7.857866945866372}	{2.12, -29.6, 7.891701786251509}	{2.12, -29.5, 7.891701786251509}	{2.12, -29.4, 7.891701786251509}	{2.12, -29.3, 7.891701786251509}	{2.12, -29.2, 7.891701786251509}	{2.12, -29.1, 7.891701786251509}	{2.12, -29., 7.891701786251509}	{2.12, -28.9, 7.891701786251509}	{2.12, -28.8, 7.891701786251509}	{2.12, -28.7, 7.891701786251509}	{2.12, -28.6, 7.891701786251509}	{2.12, -28.5, 7.891701786251509}	{2.12, -28.4, 7.891701786251509}	{2.12, -28.3, 7.891701786251509}	{2.12, -28.2, 7.891701786251509}	{2.12, -28.1, 7.891701786251509}	{2.12, -28., 7.891701786251509}	{2.12, -27.9, 7.891701786251509}	{2.12, -27.8, 7.891701786251509}	{2.12, -27.7, 7.891701786251509}	{2.12, -27.6, 7.891701786251509}	{2.12, -27.5, 7.891701786251509}	{2.12, -27.4, 7.891701786251509}	{2.12, -27.3, 7.891701786251509}	{2.12, -27.2, 7.891701786251509}	{2.12, -27.1, 7.891701786251509}	{2.12, -27., 7.891701786251509}	{2.12, -26.9, 7.891701786251509}	{2.12, -26.8, 7.891701786251509}	{2.12, -26.7, 7.891701786251509}	{2.12, -26.6, 7.891701786251509}	{2.12, -26.5, 7.891701786251509}	{2.12, -26.4, 7.891701786251509}	{2.12, -26.3, 7.891701786251509}	{2.12, -26.2, 7.891701786251509}	{2.12, -26.1, 7.891701786251509}	{2.12, -26., 7.891701786251509}	{2.12, -25.9, 7.891701786251509}	{2.12, -25.8, 7.891701786251509}	{2.12, -25.7, 7.891701786251509}	{2.12, -25.6, 7.891701786251509}	{2.12, -25.5, 7.891701786251509}	{2.12, -25.4, 7.891701786251509}	{2.12, -25.3, 7.891701786251509}	{2.12, -25.2, 7.891701786251509}	{2.12, -25.1, 7.891701786251509}	{2.12, -25., 7.891701786251509}	{2.12, -24.9, 7.891701786251509}	{2.12, -24.799999999999997, 7.891701786251509}	{2.12, -24.7, 7.891701786251509}	{2.12, -24.6, 7.891701786251509}	{2.12, -24.5, 7.891701786251509}	{2.12, -24.4, 7.891701786251509}	{2.12, -24.299999999999997, 7.891701786251509}	{2.12, -24.2, 7.891701786251509}	{2.12, -24.1, 7.891701786251509}	{2.12, -24., 7.891701786251509}
{2.14, -33., 0.10722382416769694}	{2.14, -32.9, 0.13498679699446364}	{2.14, -32.8, 0.16993830899303144}	{2.14, -32.7, 0.21393965562865372}	{2.14, -32.6, 0.2693340690614061}	{2.14, -32.5, 0.3390715038033305}	{2.14, -32.4, 0.42686573255327687}	{2.14, -32.3, 0.5373921181354545}	{2.14, -32.2, 0.6765365936186081}	{2.14, -32.1, 0.851709109715132}	{2.14, -32., 1.0722382416769698}	{2.14, -31.9, 1.3498679699446372}	{2.14, -31.8, 1.6993830899303006}	{2.14, -31.7, 2.1393965562865547}	{2.14, -31.6, 4.476717071237599}	{2.14, -31.5, 6.041319103354235}	{2.14, -31.4, 6.1413191033542365}	{2.14, -31.3, 6.241319103354234}	{2.14, -31.2, 6.341319103354236}	{2.14, -31.1, 6.441319103354234}	{2.14, -31., 6.541319103354235}	{2.14, -30.9, 6.6413191033542365}	{2.14, -30.8, 6.741319103354234}	{2.14, -30.7, 6.841319103354236}	{2.14, -30.6, 6.941319103354234}	{2.14, -30.5, 7.041319103354235}	{2.14, -30.4, 7.1413191033542365}	{2.14, -30.3, 7.241319103354234}	{2.14, -30.2, 7.341319103354236}	{2.14, -30.1, 7.441319103354234}	{2.14, -30., 7.541319103354235}	{2.14, -29.9, 7.6413191033542365}	{2.14, -29.8, 7.741319103354234}	{2.14, -29.7, 7.841319103354236}	{2.14, -29.6, 7.875153943739373}	{2.14, -29.5, 7.875153943739373}	{2.14, -29.4, 7.875153943739373}	{2.14, -29.3, 7.875153943739373}	{2.14, -29.2, 7.875153943739373}	{2.14, -29.1, 7.875153943739373}	{2.14, -29., 7.875153943739373}	{2.14, -28.9, 7.875153943739373}	{2.14, -28.8, 7.875153943739373}	{2.14, -28.7, 7.875153943739373}	{2.14, -28.6, 7.875153943739373}	{2.14, -28.5, 7.875153943739373}	{2.14, -28.4, 7.875153943739373}	{2.14, -28.3, 7.875153943739373}	{2.14, -28.2, 7.875153943739373}	{2.14, -28.1, 7.875153943739373}	{2.14, -28., 7.875153943739373}	{2.14, -27.9, 7.875153943739373}	{2.14, -27.8, 7.875153943739373}	{2.14, -27.7, 7.875153943739373}	{2.14, -27.6, 7.875153943739373}	{2.14, -27.5, 7.875153943739373}	{2.14, -27.4, 7.875153943739373}	{2.14, -27.3, 7.875153943739373}	{2.14, -27.2, 7.875153943739373}	{2.14, -27.1, 7.875153943739373}	{2.14, -27., 7.875153943739373}	{2.14, -26.9, 7.875153943739373}	{2.14, -26.8, 7.875153943739373}	{2.14, -26.7, 7.875153943739373}	{2.14, -26.6, 7.875153943739373}	{2.14, -26.5, 7.875153943739373}	{2.14, -26.4, 7.875153943739373}	{2.14, -26.3, 7.875153943739373}	{2.14, -26.2, 7.875153943739373}	{2.14, -26.1, 7.875153943739373}	{2.14, -26., 7.875153943739373}	{2.14, -25.9, 7.875153943739373}	{2.14, -25.8, 7.875153943739373}	{2.14, -25.7, 7.875153943739373}	{2.14, -25.6, 7.875153943739373}	{2.14, -25.5, 7.875153943739373}	{2.14, -25.4, 7.875153943739373}	{2.14, -25.3, 7.875153943739373}	{2.14, -25.2, 7.875153943739373}	{2.14, -25.1, 7.875153943739373}	{2.14, -25., 7.875153943739373}	{2.14, -24.9, 7.875153943739373}	{2.14, -24.799999999999997, 7.875153943739373}	{2.14, -24.7, 7.875153943739373}	{2.14, -24.6, 7.875153943739373}	{2.14, -24.5, 7.875153943739373}	{2.14, -24.4, 7.875153943739373}	{2.14, -24.299999999999997, 7.875153943739373}	{2.14, -24.2, 7.875153943739373}	{2.14, -24.1, 7.875153943739373}	{2.14, -24., 7.875153943739373}
{2.16, -33., 0.10318436417843761}	{2.16, -32.9, 0.12990141816405934}	{2.16, -32.8, 0.1635361963548352}	{2.16, -32.7, 0.20587987333925994}	{2.16, -32.6, 0.25918740432375975}	{2.16, -32.5, 0.32629760972015165}	{2.16, -32.4, 0.41078435268439567}	{2.16, -32.3, 0.5171468603618049}	{2.16, -32.2, 0.6510493241390374}	{2.16, -32.1, 0.8196225384900545}	{2.16, -32., 1.031843641784376}	{2.16, -31.9, 1.2990141816405927}	{2.16, -31.8, 1.6353619635483387}	{2.16, -31.7, 2.0587987333926168}	{2.16, -31.6, Indeterminate}	{2.16, -31.5, 6.024641703371772}	{2.16, -31.4, 6.124641703371774}	{2.16, -31.3, 6.224641703371772}	{2.16, -31.2, 6.324641703371773}	{2.16, -31.1, 6.424641703371771}	{2.16, -31., 6.524641703371772}	{2.16, -30.9, 6.624641703371774}	{2.16, -30.8, 6.724641703371772}	{2.16, -30.7, 6.824641703371773}	{2.16, -30.6, 6.924641703371771}	{2.16, -30.5, 7.024641703371772}	{2.16, -30.4, 7.124641703371774}	{2.16, -30.3, 7.224641703371772}	{2.16, -30.2, 7.324641703371773}	{2.16, -30.1, 7.424641703371771}	{2.16, -30., 7.524641703371772}	{2.16, -29.9, 7.624641703371774}	{2.16, -29.8, 7.724641703371772}	{2.16, -29.7, 7.824641703371773}	{2.16, -29.6, 7.85847654375691}	{2.16, -29.5, 7.85847654375691}	{2.16, -29.4, 7.85847654375691}	{2.16, -29.3, 7.85847654375691}	{2.16, -29.2, 7.85847654375691}	{2.16, -29.1, 7.85847654375691}	{2.16, -29., 7.85847654375691}	{2.16, -28.9, 7.85847654375691}	{2.16, -28.8, 7.85847654375691}	{2.16, -28.7, 7.85847654375691}	{2.16, -28.6, 7.85847654375691}	{2.16, -28.5, 7.85847654375691}	{2.16, -28.4, 7.85847654375691}	{2.16, -28.3, 7.85847654375691}	{2.16, -28.2, 7.85847654375691}	{2.16, -28.1, 7.85847654375691}	{2.16, -28., 7.85847654375691}	{2.16, -27.9, 7.85847654375691}	{2.16, -27.8, 7.85847654375691}	{2.16, -27.7, 7.85847654375691}	{2.16, -27.6, 7.85847654375691}	{2.16, -27.5, 7.85847654375691}	{2.16, -27.4, 7.85847654375691}	{2.16, -27.3, 7.85847654375691}	{2.16, -27.2, 7.85847654375691}	{2.16, -27.1, 7.85847654375691}	{2.16, -27., 7.85847654375691}	{2.16, -26.9, 7.85847654375691}	{2.16, -26.8, 7.85847654375691}	{2.16, -26.7, 7.85847654375691}	{2.16, -26.6, 7.85847654375691}	{2.16, -26.5, 7.85847654375691}	{2.16, -26.4, 7.85847654375691}	{2.16, -26.3, 7.85847654375691}	{2.16, -26.2, 7.85847654375691}	{2.16, -26.1, 7.85847654375691}	{2.16, -26., 7.85847654375691}	{2.16, -25.9, 7.85847654375691}	{2.16, -25.8, 7.85847654375691}	{2.16, -25.7, 7.85847654375691}	{2.16, -25.6, 7.85847654375691}	{2.16, -25.5, 7.85847654375691}	{2.16, -25.4, 7.85847654375691}	{2.16, -25.3, 7.85847654375691}	{2.16, -25.2, 7.85847654375691}	{2.16, -25.1, 7.85847654375691}	{2.16, -25., 7.85847654375691}	{2.16, -24.9, 7.85847654375691}	{2.16, -24.799999999999997, 7.85847654375691}	{2.16, -24.7, 7.85847654375691}	{2.16, -24.6, 7.85847654375691}	{2.16, -24.5, 7.85847654375691}	{2.16, -24.4, 7.85847654375691}	{2.16, -24.299999999999997, 7.85847654375691}	{2.16, -24.2, 7.85847654375691}	{2.16, -24.1, 7.85847654375691}	{2.16, -24., 7.85847654375691}
{2.1799999999999997, -33., 0.09926836243852183}	{2.1799999999999997, -32.9, 0.1249714640610491}	{2.1799999999999997, -32.8, 0.1573297518555767}	{2.1799999999999997, -32.7, 0.1980664226422534}	{2.1799999999999997, -32.6, 0.2493508526874973}	{2.1799999999999997, -32.5, 0.31391412490083537}	{2.1799999999999997, -32.4, 0.39519446895879107}	{2.1799999999999997, -32.3, 0.49752035957272484}	{2.1799999999999997, -32.2, 0.6263410235510666}	{2.1799999999999997, -32.1, 0.7885166309976092}	{2.1799999999999997, -32., 0.9926836243852176}	{2.1799999999999997, -31.9, 1.2497146406104906}	{2.1799999999999997, -31.8, 1.5732975185557543}	{2.1799999999999997, -31.7, 1.9806642264225507}	{2.1799999999999997, -31.6, Indeterminate}	{2.1799999999999997, -31.5, 6.007838668685242}	{2.1799999999999997, -31.4, 6.107838668685243}	{2.1799999999999997, -31.3, 6.207838668685241}	{2.1799999999999997, -31.2, 6.307838668685243}	{2.1799999999999997, -31.1, 6.40783866868524}	{2.1799999999999997, -31., 6.507838668685242}	{2.1799999999999997, -30.9, 6.607838668685243}	{2.1799999999999997, -30.8, 6.707838668685241}	{2.1799999999999997, -30.7, 6.807838668685243}	{2.1799999999999997, -30.6, 6.90783866868524}	{2.1799999999999997, -30.5, 7.007838668685242}	{2.1799999999999997, -30.4, 7.107838668685243}	{2.1799999999999997, -30.3, 7.207838668685241}	{2.1799999999999997, -30.2, 7.307838668685243}	{2.1799999999999997, -30.1, 7.40783866868524}	{2.1799999999999997, -30., 7.507838668685242}	{2.1799999999999997, -29.9, 7.607838668685243}	{2.1799999999999997, -29.8, 7.707838668685241}	{2.1799999999999997, -29.7, 7.807838668685243}	{2.1799999999999997, -29.6, 7.841673509070379}	{2.1799999999999997, -29.5, 7.841673509070379}	{2.1799999999999997, -29.4, 7.841673509070379}	{2.1799999999999997, -29.3, 7.841673509070379}	{2.1799999999999997, -29.2, 7.841673509070379}	{2.1799999999999997, -29.1, 7.841673509070379}	{2.1799999999999997, -29., 7.841673509070379}	{2.1799999999999997, -28.9, 7.841673509070379}	{2.1799999999999997, -28.8, 7.841673509070379}	{2.1799999999999997, -28.7, 7.841673509070379}	{2.1799999999999997, -28.6, 7.841673509070379}	{2.1799999999999997, -28.5, 7.841673509070379}	{2.1799999999999997, -28.4, 7.841673509070379}	{2.1799999999999997, -28.3, 7.841673509070379}	{2.1799999999999997, -28.2, 7.841673509070379}	{2.1799999999999997, -28.1, 7.841673509070379}	{2.1799999999999997, -28., 7.841673509070379}	{2.1799999999999997, -27.9, 7.841673509070379}	{2.1799999999999997, -27.8, 7.841673509070379}	{2.1799999999999997, -27.7, 7.841673509070379}	{2.1799999999999997, -27.6, 7.841673509070379}	{2.1799999999999997, -27.5, 7.841673509070379}	{2.1799999999999997, -27.4, 7.841673509070379}	{2.1799999999999997, -27.3, 7.841673509070379}	{2.1799999999999997, -27.2, 7.841673509070379}	{2.1799999999999997, -27.1, 7.841673509070379}	{2.1799999999999997, -27., 7.841673509070379}	{2.1799999999999997, -26.9, 7.841673509070379}	{2.1799999999999997, -26.8, 7.841673509070379}	{2.1799999999999997, -26.7, 7.841673509070379}	{2.1799999999999997, -26.6, 7.841673509070379}	{2.1799999999999997, -26.5, 7.841673509070379}	{2.1799999999999997, -26.4, 7.841673509070379}	{2.1799999999999997, -26.3, 7.841673509070379}	{2.1799999999999997, -26.2, 7.841673509070379}	{2.1799999999999997, -26.1, 7.841673509070379}	{2.1799999999999997, -26., 7.841673509070379}	{2.1799999999999997, -25.9, 7.841673509070379}	{2.1799999999999997, -25.8, 7.841673509070379}	{2.1799999999999997, -25.7, 7.841673509070379}	{2.1799999999999997, -25.6, 7.841673509070379}	{2.1799999999999997, -25.5, 7.841673509070379}	{2.1799999999999997, -25.4, 7.841673509070379}	{2.1799999999999997, -25.3, 7.841673509070379}	{2.1799999999999997, -25.2, 7.841673509070379}	{2.1799999999999997, -25.1, 7.841673509070379}	{2.1799999999999997, -25., 7.841673509070379}	{2.1799999999999997, -24.9, 7.841673509070379}	{2.1799999999999997, -24.799999999999997, 7.841673509070379}	{2.1799999999999997, -24.7, 7.841673509070379}	{2.1799999999999997, -24.6, 7.841673509070379}	{2.1799999999999997, -24.5, 7.841673509070379}	{2.1799999999999997, -24.4, 7.841673509070379}	{2.1799999999999997, -24.299999999999997, 7.841673509070379}	{2.1799999999999997, -24.2, 7.841673509070379}	{2.1799999999999997, -24.1, 7.841673509070379}	{2.1799999999999997, -24., 7.841673509070379}
{2.2, -33., 0.09547420763436919}	{2.2, -32.9, 0.12019490616182044}	{2.2, -32.8, 0.15131642173533158}	{2.2, -32.7, 0.19049608854436975}	{2.2, -32.6, 0.23982036671589957}	{2.2, -32.5, 0.30191595392444315}	{2.2, -32.4, 0.3800896666215596}	{2.2, -32.3, 0.47850454007025617}	{2.2, -32.2, 0.6024015251533178}	{2.2, -32.1, 0.7583785881190775}	{2.2, -32., 0.954742076343692}	{2.2, -31.9, 1.2019490616182043}	{2.2, -31.8, 1.5131642173533035}	{2.2, -31.7, 1.9049608854437128}	{2.2, -31.6, 2.3982036671589952}	{2.2, -31.5, 5.990913873760501}	{2.2, -31.4, 6.090913873760503}	{2.2, -31.3, 6.1909138737605005}	{2.2, -31.2, 6.290913873760502}	{2.2, -31.1, 6.3909138737605}	{2.2, -31., 6.490913873760501}	{2.2, -30.9, 6.590913873760503}	{2.2, -30.8, 6.6909138737605005}	{2.2, -30.7, 6.790913873760502}	{2.2, -30.6, 6.8909138737605}	{2.2, -30.5, 6.990913873760501}	{2.2, -30.4, 7.090913873760503}	{2.2, -30.3, 7.1909138737605005}	{2.2, -30.2, 7.290913873760502}	{2.2, -30.1, 7.3909138737605}	{2.2, -30., 7.490913873760501}	{2.2, -29.9, 7.590913873760503}	{2.2, -29.8, 7.6909138737605005}	{2.2, -29.7, 7.790913873760502}	{2.2, -29.6, 7.824748714145639}	{2.2, -29.5, 7.824748714145639}	{2.2, -29.4, 7.824748714145639}	{2.2, -29.3, 7.824748714145639}	{2.2, -29.2, 7.824748714145639}	{2.2, -29.1, 7.824748714145639}	{2.2, -29., 7.824748714145639}	{2.2, -28.9, 7.824748714145639}	{2.2, -28.8, 7.824748714145639}	{2.2, -28.7, 7.824748714145639}	{2.2, -28.6, 7.824748714145639}	{2.2, -28.5, 7.824748714145639}	{2.2, -28.4, 7.824748714145639}	{2.2, -28.3, 7.824748714145639}	{2.2, -28.2, 7.824748714145639}	{2.2, -28.1, 7.824748714145639}	{2.2, -28., 7.824748714145639}	{2.2, -27.9, 7.824748714145639}	{2.2, -27.8, 7.824748714145639}	{2.2, -27.7, 7.824748714145639}	{2.2, -27.6, 7.824748714145639}	{2.2, -27.5, 7.824748714145639}	{2.2, -27.4, 7.824748714145639}	{2.2, -27.3, 7.824748714145639}	{2.2, -27.2, 7.824748714145639}	{2.2, -27.1, 7.824748714145639}	{2.2, -27., 7.824748714145639}	{2.2, -26.9, 7.824748714145639}	{2.2, -26.8, 7.824748714145639}	{2.2, -26.7, 7.824748714145639}	{2.2, -26.6, 7.824748714145639}	{2.2, -26.5, 7.824748714145639}	{2.2, -26.4, 7.824748714145639}	{2.2, -26.3, 7.824748714145639}	{2.2, -26.2, 7.824748714145639}	{2.2, -26.1, 7.824748714145639}	{2.2, -26., 7.824748714145639}	{2.2, -25.9, 7.824748714145639}	{2.2, -25.8, 7.824748714145639}	{2.2, -25.7, 7.824748714145639}	{2.2, -25.6, 7.824748714145639}	{2.2, -25.5, 7.824748714145639}	{2.2, -25.4, 7.824748714145639}	{2.2, -25.3, 7.824748714145639}	{2.2, -25.2, 7.824748714145639}	{2.2, -25.1, 7.824748714145639}	{2.2, -25., 7.824748714145639}	{2.2, -24.9, 7.824748714145639}	{2.2, -24.799999999999997, 7.824748714145639}	{2.2, -24.7, 7.824748714145639}	{2.2, -24.6, 7.824748714145639}	{2.2, -24.5, 7.824748714145639}	{2.2, -24.4, 7.824748714145639}	{2.2, -24.299999999999997, 7.824748714145639}	{2.2, -24.2, 7.824748714145639}	{2.2, -24.1, 7.824748714145639}	{2.2, -24., 7.824748714145639}
{2.2199999999999998, -33., 0.09180013686439763}	{2.2199999999999998, -32.9, 0.11556952510477311}	{2.2199999999999998, -32.8, 0.14549341198338328}	{2.2199999999999998, -32.7, 0.18316535359451677}	{2.2199999999999998, -32.6, 0.23059151820040222}	{2.2199999999999998, -32.5, 0.2902975220066844}	{2.2199999999999998, -32.4, 0.3654629274350926}	{2.2199999999999998, -32.3, 0.4600905664167273}	{2.2199999999999998, -32.2, 0.5792197057887826}	{2.2199999999999998, -32.1, 0.7291944066294417}	{2.2199999999999998, -32., 0.9180013686439764}	{2.2199999999999998, -31.9, 1.1556952510477307}	{2.2199999999999998, -31.8, 1.454934119833821}	{2.2199999999999998, -31.7, 1.8316535359451829}	{2.2199999999999998, -31.6, 2.305915182004021}	{2.2199999999999998, -31.5, 5.973871139735612}	{2.2199999999999998, -31.4, 6.073871139735613}	{2.2199999999999998, -31.3, 6.173871139735611}	{2.2199999999999998, -31.2, 6.273871139735612}	{2.2199999999999998, -31.1, 6.37387113973561}	{2.2199999999999998, -31., 6.473871139735612}	{2.2199999999999998, -30.9, 6.573871139735613}	{2.2199999999999998, -30.8, 6.673871139735612}	{2.2199999999999998, -30.7, 6.773871139735612}	{2.2199999999999998, -30.6, 6.87387113973561}	{2.2199999999999998, -30.5, 6.9738711397356115}	{2.2199999999999998, -30.4, 7.073871139735613}	{2.2199999999999998, -30.3, 7.173871139735612}	{2.2199999999999998, -30.2, 7.273871139735613}	{2.2199999999999998, -30.1, 7.37387113973561}	{2.2199999999999998, -30., 7.473871139735612}	{2.2199999999999998, -29.9, 7.573871139735614}	{2.2199999999999998, -29.8, 7.673871139735611}	{2.2199999999999998, -29.7, 7.773871139735613}	{2.2199999999999998, -29.6, 7.807705980120749}	{2.2199999999999998, -29.5, 7.807705980120749}	{2.2199999999999998, -29.4, 7.807705980120749}	{2.2199999999999998, -29.3, 7.807705980120749}	{2.2199999999999998, -29.2, 7.807705980120749}	{2.2199999999999998, -29.1, 7.807705980120749}	{2.2199999999999998, -29., 7.807705980120749}	{2.2199999999999998, -28.9, 7.807705980120749}	{2.2199999999999998, -28.8, 7.807705980120749}	{2.2199999999999998, -28.7, 7.807705980120749}	{2.2199999999999998, -28.6, 7.807705980120749}	{2.2199999999999998, -28.5, 7.807705980120749}	{2.2199999999999998, -28.4, 7.807705980120749}	{2.2199999999999998, -28.3, 7.807705980120749}	{2.2199999999999998, -28.2, 7.807705980120749}	{2.2199999999999998, -28.1, 7.807705980120749}	{2.2199999999999998, -28., 7.807705980120749}	{2.2199999999999998, -27.9, 7.807705980120749}	{2.2199999999999998, -27.8, 7.807705980120749}	{2.2199999999999998, -27.7, 7.807705980120749}	{2.2199999999999998, -27.6, 7.807705980120749}	{2.2199999999999998, -27.5, 7.807705980120749}	{2.2199999999999998, -27.4, 7.807705980120749}	{2.2199999999999998, -27.3, 7.807705980120749}	{2.2199999999999998, -27.2, 7.807705980120749}	{2.2199999999999998, -27.1, 7.807705980120749}	{2.2199999999999998, -27., 7.807705980120749}	{2.2199999999999998, -26.9, 7.807705980120749}	{2.2199999999999998, -26.8, 7.807705980120749}	{2.2199999999999998, -26.7, 7.807705980120749}	{2.2199999999999998, -26.6, 7.807705980120749}	{2.2199999999999998, -26.5, 7.807705980120749}	{2.2199999999999998, -26.4, 7.807705980120749}	{2.2199999999999998, -26.3, 7.807705980120749}	{2.2199999999999998, -26.2, 7.807705980120749}	{2.2199999999999998, -26.1, 7.807705980120749}	{2.2199999999999998, -26., 7.807705980120749}	{2.2199999999999998, -25.9, 7.807705980120749}	{2.2199999999999998, -25.8, 7.807705980120749}	{2.2199999999999998, -25.7, 7.807705980120749}	{2.2199999999999998, -25.6, 7.807705980120749}	{2.2199999999999998, -25.5, 7.807705980120749}	{2.2199999999999998, -25.4, 7.807705980120749}	{2.2199999999999998, -25.3, 7.807705980120749}	{2.2199999999999998, -25.2, 7.807705980120749}	{2.2199999999999998, -25.1, 7.807705980120749}	{2.2199999999999998, -25., 7.807705980120749}	{2.2199999999999998, -24.9, 7.807705980120749}	{2.2199999999999998, -24.799999999999997, 7.807705980120749}	{2.2199999999999998, -24.7, 7.807705980120749}	{2.2199999999999998, -24.6, 7.807705980120749}	{2.2199999999999998, -24.5, 7.807705980120749}	{2.2199999999999998, -24.4, 7.807705980120749}	{2.2199999999999998, -24.299999999999997, 7.807705980120749}	{2.2199999999999998, -24.2, 7.807705980120749}	{2.2199999999999998, -24.1, 7.807705980120749}	{2.2199999999999998, -24., 7.807705980120749}
{2.24, -33., 0.08824425050211836}	{2.24, -32.9, 0.1110929294018474}	{2.24, -32.8, 0.1398577118946415}	{2.24, -32.7, 0.17607042753954918}	{2.24, -32.6, 0.2216595354950029}	{2.24, -32.5, 0.2790528220011512}	{2.24, -32.4, 0.35130668885012495}	{2.24, -32.3, 0.44226891792669015}	{2.24, -32.2, 0.556783579624612}	{2.24, -32.1, 0.7009489972591475}	{2.24, -32., 0.8824425050211837}	{2.24, -31.9, 1.1109292940184736}	{2.24, -31.8, 1.3985771189464038}	{2.24, -31.7, 1.760704275395507}	{2.24, -31.6, 2.216595354950029}	{2.24, -31.5, 5.956714229868589}	{2.24, -31.4, 6.05671422986859}	{2.24, -31.3, 6.156714229868588}	{2.24, -31.2, 6.25671422986859}	{2.24, -31.1, 6.3567142298685875}	{2.24, -31., 6.456714229868589}	{2.24, -30.9, 6.55671422986859}	{2.24, -30.8, 6.656714229868588}	{2.24, -30.7, 6.75671422986859}	{2.24, -30.6, 6.8567142298685875}	{2.24, -30.5, 6.956714229868589}	{2.24, -30.4, 7.05671422986859}	{2.24, -30.3, 7.156714229868588}	{2.24, -30.2, 7.25671422986859}	{2.24, -30.1, 7.3567142298685875}	{2.24, -30., 7.456714229868589}	{2.24, -29.9, 7.55671422986859}	{2.24, -29.8, 7.656714229868588}	{2.24, -29.7, 7.75671422986859}	{2.24, -29.6, 7.790549070253727}	{2.24, -29.5, 7.790549070253727}	{2.24, -29.4, 7.790549070253727}	{2.24, -29.3, 7.790549070253727}	{2.24, -29.2, 7.790549070253727}	{2.24, -29.1, 7.790549070253727}	{2.24, -29., 7.790549070253727}	{2.24, -28.9, 7.790549070253727}	{2.24, -28.8, 7.790549070253727}	{2.24, -28.7, 7.790549070253727}	{2.24, -28.6, 7.790549070253727}	{2.24, -28.5, 7.790549070253727}	{2.24, -28.4, 7.790549070253727}	{2.24, -28.3, 7.790549070253727}	{2.24, -28.2, 7.790549070253727}	{2.24, -28.1, 7.790549070253727}	{2.24, -28., 7.790549070253727}	{2.24, -27.9, 7.790549070253727}	{2.24, -27.8, 7.790549070253727}	{2.24, -27.7, 7.790549070253727}	{2.24, -27.6, 7.790549070253727}	{2.24, -27.5, 7.790549070253727}	{2.24, -27.4, 7.790549070253727}	{2.24, -27.3, 7.790549070253727}	{2.24, -27.2, 7.790549070253727}	{2.24, -27.1, 7.790549070253727}	{2.24, -27., 7.790549070253727}	{2.24, -26.9, 7.790549070253727}	{2.24, -26.8, 7.790549070253727}	{2.24, -26.7, 7.790549070253727}	{2.24, -26.6, 7.790549070253727}	{2.24, -26.5, 7.790549070253727}	{2.24, -26.4, 7.790549070253727}	{2.24, -26.3, 7.790549070253727}	{2.24, -26.2, 7.790549070253727}	{2.24, -26.1, 7.790549070253727}	{2.24, -26., 7.790549070253727}	{2.24, -25.9, 7.790549070253727}	{2.24, -25.8, 7.790549070253727}	{2.24, -25.7, 7.790549070253727}	{2.24, -25.6, 7.790549070253727}	{2.24, -25.5, 7.790549070253727}	{2.24, -25.4, 7.790549070253727}	{2.24, -25.3, 7.790549070253727}	{2.24, -25.2, 7.790549070253727}	{2.24, -25.1, 7.790549070253727}	{2.24, -25., 7.790549070253727}	{2.24, -24.9, 7.790549070253727}	{2.24, -24.799999999999997, 7.790549070253727}	{2.24, -24.7, 7.790549070253727}	{2.24, -24.6, 7.790549070253727}	{2.24, -24.5, 7.790549070253727}	{2.24, -24.4, 7.790549070253727}	{2.24, -24.299999999999997, 7.790549070253727}	{2.24, -24.2, 7.790549070253727}	{2.24, -24.1, 7.790549070253727}	{2.24, -24., 7.790549070253727}
{2.2600000000000002, -33., 0.08480452664034895}	{2.2600000000000002, -32.9, 0.10676257362271095}	{2.2600000000000002, -32.8, 0.13440611696217697}	{2.2600000000000002, -32.7, 0.1692072761442614}	{2.2600000000000002, -32.6, 0.2130193397984844}	{2.2600000000000002, -32.5, 0.2681754600759295}	{2.2600000000000002, -32.4, 0.33761290150918083}	{2.2600000000000002, -32.3, 0.4250294610594705}	{2.2600000000000002, -32.2, 0.5350803892889399}	{2.2600000000000002, -32.1, 0.6736262994285639}	{2.2600000000000002, -32., 0.8480452664034888}	{2.2600000000000002, -31.9, 1.0676257362271095}	{2.2600000000000002, -31.8, 1.3440611696217586}	{2.2600000000000002, -31.7, 1.6920727614426279}	{2.2600000000000002, -31.6, 2.130193397984844}	{2.2600000000000002, -31.5, 3.8045334148062206}	{2.2600000000000002, -31.4, 6.039446845448179}	{2.2600000000000002, -31.3, 6.139446845448177}	{2.2600000000000002, -31.2, 6.239446845448178}	{2.2600000000000002, -31.1, 6.339446845448176}	{2.2600000000000002, -31., 6.4394468454481775}	{2.2600000000000002, -30.9, 6.539446845448179}	{2.2600000000000002, -30.8, 6.639446845448177}	{2.2600000000000002, -30.7, 6.739446845448178}	{2.2600000000000002, -30.6, 6.839446845448176}	{2.2600000000000002, -30.5, 6.9394468454481775}	{2.2600000000000002, -30.4, 7.039446845448179}	{2.2600000000000002, -30.3, 7.139446845448177}	{2.2600000000000002, -30.2, 7.239446845448178}	{2.2600000000000002, -30.1, 7.339446845448176}	{2.2600000000000002, -30., 7.4394468454481775}	{2.2600000000000002, -29.9, 7.539446845448179}	{2.2600000000000002, -29.8, 7.639446845448177}	{2.2600000000000002, -29.7, 7.739446845448178}	{2.2600000000000002, -29.6, 7.7732816858333145}	{2.2600000000000002, -29.5, 7.7732816858333145}	{2.2600000000000002, -29.4, 7.7732816858333145}	{2.2600000000000002, -29.3, 7.7732816858333145}	{2.2600000000000002, -29.2, 7.7732816858333145}	{2.2600000000000002, -29.1, 7.7732816858333145}	{2.2600000000000002, -29., 7.7732816858333145}	{2.2600000000000002, -28.9, 7.7732816858333145}	{2.2600000000000002, -28.8, 7.7732816858333145}	{2.2600000000000002, -28.7, 7.7732816858333145}	{2.2600000000000002, -28.6, 7.7732816858333145}	{2.2600000000000002, -28.5, 7.7732816858333145}	{2.2600000000000002, -28.4, 7.7732816858333145}	{2.2600000000000002, -28.3, 7.7732816858333145}	{2.2600000000000002, -28.2, 7.7732816858333145}	{2.2600000000000002, -28.1, 7.7732816858333145}	{2.2600000000000002, -28., 7.7732816858333145}	{2.2600000000000002, -27.9, 7.7732816858333145}	{2.2600000000000002, -27.8, 7.7732816858333145}	{2.2600000000000002, -27.7, 7.7732816858333145}	{2.2600000000000002, -27.6, 7.7732816858333145}	{2.2600000000000002, -27.5, 7.7732816858333145}	{2.2600000000000002, -27.4, 7.7732816858333145}	{2.2600000000000002, -27.3, 7.7732816858333145}	{2.2600000000000002, -27.2, 7.7732816858333145}	{2.2600000000000002, -27.1, 7.7732816858333145}	{2.2600000000000002, -27., 7.7732816858333145}	{2.2600000000000002, -26.9, 7.7732816858333145}	{2.2600000000000002, -26.8, 7.7732816858333145}	{2.2600000000000002, -26.7, 7.7732816858333145}	{2.2600000000000002, -26.6, 7.7732816858333145}	{2.2600000000000002, -26.5, 7.7732816858333145}	{2.2600000000000002, -26.4, 7.7732816858333145}	{2.2600000000000002, -26.3, 7.7732816858333145}	{2.2600000000000002, -26.2, 7.7732816858333145}	{2.2600000000000002, -26.1, 7.7732816858333145}	{2.2600000000000002, -26., 7.7732816858333145}	{2.2600000000000002, -25.9, 7.7732816858333145}	{2.2600000000000002, -25.8, 7.7732816858333145}	{2.2600000000000002, -25.7, 7.7732816858333145}	{2.2600000000000002, -25.6, 7.7732816858333145}	{2.2600000000000002, -25.5, 7.7732816858333145}	{2.2600000000000002, -25.4, 7.7732816858333145}	{2.2600000000000002, -25.3, 7.7732816858333145}	{2.2600000000000002, -25.2, 7.7732816858333145}	{2.2600000000000002, -25.1, 7.7732816858333145}	{2.2600000000000002, -25., 7.7732816858333145}	{2.2600000000000002, -24.9, 7.7732816858333145}	{2.2600000000000002, -24.799999999999997, 7.7732816858333145}	{2.2600000000000002, -24.7, 7.7732816858333145}	{2.2600000000000002, -24.6, 7.7732816858333145}	{2.2600000000000002, -24.5, 7.7732816858333145}	{2.2600000000000002, -24.4, 7.7732816858333145}	{2.2600000000000002, -24.299999999999997, 7.7732816858333145}	{2.2600000000000002, -24.2, 7.7732816858333145}	{2.2600000000000002, -24.1, 7.7732816858333145}	{2.2600000000000002, -24., 7.7732816858333145}
{2.2800000000000002, -33., 0.08147883505636769}	{2.2800000000000002, -32.9, 0.10257577597584697}	{2.2800000000000002, -32.8, 0.1291352510104998}	{2.2800000000000002, -32.7, 0.16257164905553448}	{2.2800000000000002, -32.6, 0.20466558023329626}	{2.2800000000000002, -32.5, 0.2576586998752955}	{2.2800000000000002, -32.4, 0.3243730848428572}	{2.2800000000000002, -32.3, 0.40836151941073956}	{2.2800000000000002, -32.2, 0.5140966939850505}	{2.2800000000000002, -32.1, 0.6472093921771518}	{2.2800000000000002, -32., 0.8147883505636762}	{2.2800000000000002, -31.9, 1.0257577597584695}	{2.2800000000000002, -31.8, 1.2913525101049874}	{2.2800000000000002, -31.7, 1.6257164905553578}	{2.2800000000000002, -31.6, 2.0466558023329626}	{2.2800000000000002, -31.5, Indeterminate}	{2.2800000000000002, -31.4, 6.0220726221534315}	{2.2800000000000002, -31.3, 6.122072622153429}	{2.2800000000000002, -31.2, 6.222072622153431}	{2.2800000000000002, -31.1, 6.322072622153429}	{2.2800000000000002, -31., 6.42207262215343}	{2.2800000000000002, -30.9, 6.5220726221534315}	{2.2800000000000002, -30.8, 6.622072622153429}	{2.2800000000000002, -30.7, 6.722072622153431}	{2.2800000000000002, -30.6, 6.822072622153429}	{2.2800000000000002, -30.5, 6.92207262215343}	{2.2800000000000002, -30.4, 7.0220726221534315}	{2.2800000000000002, -30.3, 7.122072622153429}	{2.2800000000000002, -30.2, 7.222072622153431}	{2.2800000000000002, -30.1, 7.322072622153429}	{2.2800000000000002, -30., 7.42207262215343}	{2.2800000000000002, -29.9, 7.5220726221534315}	{2.2800000000000002, -29.8, 7.622072622153429}	{2.2800000000000002, -29.7, 7.722072622153431}	{2.2800000000000002, -29.6, 7.755907462538568}	{2.2800000000000002, -29.5, 7.755907462538568}	{2.2800000000000002, -29.4, 7.755907462538568}	{2.2800000000000002, -29.3, 7.755907462538568}	{2.2800000000000002, -29.2, 7.755907462538568}	{2.2800000000000002, -29.1, 7.755907462538568}	{2.2800000000000002, -29., 7.755907462538568}	{2.2800000000000002, -28.9, 7.755907462538568}	{2.2800000000000002, -28.8, 7.755907462538568}	{2.2800000000000002, -28.7, 7.755907462538568}	{2.2800000000000002, -28.6, 7.755907462538568}	{2.2800000000000002, -28.5, 7.755907462538568}	{2.2800000000000002, -28.4, 7.755907462538568}	{2.2800000000000002, -28.3, 7.755907462538568}	{2.2800000000000002, -28.2, 7.755907462538568}	{2.2800000000000002, -28.1, 7.755907462538568}	{2.2800000000000002, -28., 7.755907462538568}	{2.2800000000000002, -27.9, 7.755907462538568}	{2.2800000000000002, -27.8, 7.755907462538568}	{2.2800000000000002, -27.7, 7.755907462538568}	{2.2800000000000002, -27.6, 7.755907462538568}	{2.2800000000000002, -27.5, 7.755907462538568}	{2.2800000000000002, -27.4, 7.755907462538568}	{2.2800000000000002, -27.3, 7.755907462538568}	{2.2800000000000002, -27.2, 7.755907462538568}	{2.2800000000000002, -27.1, 7.755907462538568}	{2.2800000000000002, -27., 7.755907462538568}	{2.2800000000000002, -26.9, 7.755907462538568}	{2.2800000000000002, -26.8, 7.755907462538568}	{2.2800000000000002, -26.7, 7.755907462538568}	{2.2800000000000002, -26.6, 7.755907462538568}	{2.2800000000000002, -26.5, 7.755907462538568}	{2.2800000000000002, -26.4, 7.755907462538568}	{2.2800000000000002, -26.3, 7.755907462538568}	{2.2800000000000002, -26.2, 7.755907462538568}	{2.2800000000000002, -26.1, 7.755907462538568}	{2.2800000000000002, -26., 7.755907462538568}	{2.2800000000000002, -25.9, 7.755907462538568}	{2.2800000000000002, -25.8, 7.755907462538568}	{2.2800000000000002, -25.7, 7.755907462538568}	{2.2800000000000002, -25.6, 7.755907462538568}	{2.2800000000000002, -25.5, 7.755907462538568}	{2.2800000000000002, -25.4, 7.755907462538568}	{2.2800000000000002, -25.3, 7.755907462538568}	{2.2800000000000002, -25.2, 7.755907462538568}	{2.2800000000000002, -25.1, 7.755907462538568}	{2.2800000000000002, -25., 7.755907462538568}	{2.2800000000000002, -24.9, 7.755907462538568}	{2.2800000000000002, -24.799999999999997, 7.755907462538568}	{2.2800000000000002, -24.7, 7.755907462538568}	{2.2800000000000002, -24.6, 7.755907462538568}	{2.2800000000000002, -24.5, 7.755907462538568}	{2.2800000000000002, -24.4, 7.755907462538568}	{2.2800000000000002, -24.299999999999997, 7.755907462538568}	{2.2800000000000002, -24.2, 7.755907462538568}	{2.2800000000000002, -24.1, 7.755907462538568}	{2.2800000000000002, -24., 7.755907462538568}
{2.3000000000000003, -33., 0.0782649506477425}	{2.3000000000000003, -32.9, 0.09852973522325977}	{2.3000000000000003, -32.8, 0.12404158748991291}	{2.3000000000000003, -32.7, 0.1561591066103388}	{2.3000000000000003, -32.6, 0.1965926675948307}	{2.3000000000000003, -32.5, 0.24749550500753692}	{2.3000000000000003, -32.4, 0.3115783805588198}	{2.3000000000000003, -32.3, 0.3922539410511732}	{2.3000000000000003, -32.2, 0.49381845426572674}	{2.3000000000000003, -32.1, 0.6216806008880412}	{2.3000000000000003, -32., 0.7826495064774251}	{2.3000000000000003, -31.9, 0.9852973522325973}	{2.3000000000000003, -31.8, 1.2404158748991194}	{2.3000000000000003, -31.7, 1.561591066103401}	{2.3000000000000003, -31.6, 1.965926675948307}	{2.3000000000000003, -31.5, 2.4749550500753688}	{2.3000000000000003, -31.4, 6.004595126846147}	{2.3000000000000003, -31.3, 6.104595126846145}	{2.3000000000000003, -31.2, 6.204595126846146}	{2.3000000000000003, -31.1, 6.304595126846144}	{2.3000000000000003, -31., 6.404595126846146}	{2.3000000000000003, -30.9, 6.504595126846147}	{2.3000000000000003, -30.8, 6.604595126846145}	{2.3000000000000003, -30.7, 6.704595126846146}	{2.3000000000000003, -30.6, 6.804595126846144}	{2.3000000000000003, -30.5, 6.904595126846146}	{2.3000000000000003, -30.4, 7.004595126846147}	{2.3000000000000003, -30.3, 7.104595126846145}	{2.3000000000000003, -30.2, 7.204595126846146}	{2.3000000000000003, -30.1, 7.304595126846144}	{2.3000000000000003, -30., 7.404595126846146}	{2.3000000000000003, -29.9, 7.504595126846147}	{2.3000000000000003, -29.8, 7.604595126846145}	{2.3000000000000003, -29.7, 7.704595126846146}	{2.3000000000000003, -29.6, 7.738429967231283}	{2.3000000000000003, -29.5, 7.738429967231283}	{2.3000000000000003, -29.4, 7.738429967231283}	{2.3000000000000003, -29.3, 7.738429967231283}	{2.3000000000000003, -29.2, 7.738429967231283}	{2.3000000000000003, -29.1, 7.738429967231283}	{2.3000000000000003, -29., 7.738429967231283}	{2.3000000000000003, -28.9, 7.738429967231283}	{2.3000000000000003, -28.8, 7.738429967231283}	{2.3000000000000003, -28.7, 7.738429967231283}	{2.3000000000000003, -28.6, 7.738429967231283}	{2.3000000000000003, -28.5, 7.738429967231283}	{2.3000000000000003, -28.4, 7.738429967231283}	{2.3000000000000003, -28.3, 7.738429967231283}	{2.3000000000000003, -28.2, 7.738429967231283}	{2.3000000000000003, -28.1, 7.738429967231283}	{2.3000000000000003, -28., 7.738429967231283}	{2.3000000000000003, -27.9, 7.738429967231283}	{2.3000000000000003, -27.8, 7.738429967231283}	{2.3000000000000003, -27.7, 7.738429967231283}	{2.3000000000000003, -27.6, 7.738429967231283}	{2.3000000000000003, -27.5, 7.738429967231283}	{2.3000000000000003, -27.4, 7.738429967231283}	{2.3000000000000003, -27.3, 7.738429967231283}	{2.3000000000000003, -27.2, 7.738429967231283}	{2.3000000000000003, -27.1, 7.738429967231283}	{2.3000000000000003, -27., 7.738429967231283}	{2.3000000000000003, -26.9, 7.738429967231283}	{2.3000000000000003, -26.8, 7.738429967231283}	{2.3000000000000003, -26.7, 7.738429967231283}	{2.3000000000000003, -26.6, 7.738429967231283}	{2.3000000000000003, -26.5, 7.738429967231283}	{2.3000000000000003, -26.4, 7.738429967231283}	{2.3000000000000003, -26.3, 7.738429967231283}	{2.3000000000000003, -26.2, 7.738429967231283}	{2.3000000000000003, -26.1, 7.738429967231283}	{2.3000000000000003, -26., 7.738429967231283}	{2.3000000000000003, -25.9, 7.738429967231283}	{2.3000000000000003, -25.8, 7.738429967231283}	{2.3000000000000003, -25.7, 7.738429967231283}	{2.3000000000000003, -25.6, 7.738429967231283}	{2.3000000000000003, -25.5, 7.738429967231283}	{2.3000000000000003, -25.4, 7.738429967231283}	{2.3000000000000003, -25.3, 7.738429967231283}	{2.3000000000000003, -25.2, 7.738429967231283}	{2.3000000000000003, -25.1, 7.738429967231283}	{2.3000000000000003, -25., 7.738429967231283}	{2.3000000000000003, -24.9, 7.738429967231283}	{2.3000000000000003, -24.799999999999997, 7.738429967231283}	{2.3000000000000003, -24.7, 7.738429967231283}	{2.3000000000000003, -24.6, 7.738429967231283}	{2.3000000000000003, -24.5, 7.738429967231283}	{2.3000000000000003, -24.4, 7.738429967231283}	{2.3000000000000003, -24.299999999999997, 7.738429967231283}	{2.3000000000000003, -24.2, 7.738429967231283}	{2.3000000000000003, -24.1, 7.738429967231283}	{2.3000000000000003, -24., 7.738429967231283}
{2.3200000000000003, -33., 0.07516056629795162}	{2.3200000000000003, -32.9, 0.09462154687733175}	{2.3200000000000003, -32.8, 0.11912146986714653}	{2.3200000000000003, -32.7, 0.1499650455060219}	{2.3200000000000003, -32.6, 0.18879480666840032}	{2.3200000000000003, -32.5, 0.2376785797296167}	{2.3200000000000003, -32.4, 0.2992196038607617}	{2.3200000000000003, -32.3, 0.3766951630072982}	{2.3200000000000003, -32.2, 0.4742311132098276}	{2.3200000000000003, -32.1, 0.5970215994832905}	{2.3200000000000003, -32., 0.7516056629795163}	{2.3200000000000003, -31.9, 0.9462154687733186}	{2.3200000000000003, -31.8, 1.1912146986714554}	{2.3200000000000003, -31.7, 1.4996504550602316}	{2.3200000000000003, -31.6, 1.8879480666840032}	{2.3200000000000003, -31.5, 2.3767857972961686}	{2.3200000000000003, -31.4, 5.987017854778772}	{2.3200000000000003, -31.3, 6.08701785477877}	{2.3200000000000003, -31.2, 6.187017854778771}	{2.3200000000000003, -31.1, 6.287017854778769}	{2.3200000000000003, -31., 6.387017854778771}	{2.3200000000000003, -30.9, 6.487017854778772}	{2.3200000000000003, -30.8, 6.58701785477877}	{2.3200000000000003, -30.7, 6.687017854778771}	{2.3200000000000003, -30.6, 6.787017854778769}	{2.3200000000000003, -30.5, 6.887017854778771}	{2.3200000000000003, -30.4, 6.987017854778772}	{2.3200000000000003, -30.3, 7.08701785477877}	{2.3200000000000003, -30.2, 7.187017854778771}	{2.3200000000000003, -30.1, 7.287017854778769}	{2.3200000000000003, -30., 7.387017854778771}	{2.3200000000000003, -29.9, 7.487017854778772}	{2.3200000000000003, -29.8, 7.58701785477877}	{2.3200000000000003, -29.7, 7.687017854778771}	{2.3200000000000003, -29.6, 7.7208526951639085}	{2.3200000000000003, -29.5, 7.7208526951639085}	{2.3200000000000003, -29.4, 7.7208526951639085}	{2.3200000000000003, -29.3, 7.7208526951639085}	{2.3200000000000003, -29.2, 7.7208526951639085}	{2.3200000000000003, -29.1, 7.7208526951639085}	{2.3200000000000003, -29., 7.7208526951639085}	{2.3200000000000003, -28.9, 7.7208526951639085}	{2.3200000000000003, -28.8, 7.7208526951639085}	{2.3200000000000003, -28.7, 7.7208526951639085}	{2.3200000000000003, -28.6, 7.7208526951639085}	{2.3200000000000003, -28.5, 7.7208526951639085}	{2.3200000000000003, -28.4, 7.7208526951639085}	{2.3200000000000003, -28.3, 7.7208526951639085}	{2.3200000000000003, -28.2, 7.7208526951639085}	{2.3200000000000003, -28.1, 7.7208526951639085}	{2.3200000000000003, -28., 7.7208526951639085}	{2.3200000000000003, -27.9, 7.7208526951639085}	{2.3200000000000003, -27.8, 7.7208526951639085}	{2.3200000000000003, -27.7, 7.7208526951639085}	{2.3200000000000003, -27.6, 7.7208526951639085}	{2.3200000000000003, -27.5, 7.7208526951639085}	{2.3200000000000003, -27.4, 7.7208526951639085}	{2.3200000000000003, -27.3, 7.7208526951639085}	{2.3200000000000003, -27.2, 7.7208526951639085}	{2.3200000000000003, -27.1, 7.7208526951639085}	{2.3200000000000003, -27., 7.7208526951639085}	{2.3200000000000003, -26.9, 7.7208526951639085}	{2.3200000000000003, -26.8, 7.7208526951639085}	{2.3200000000000003, -26.7, 7.7208526951639085}	{2.3200000000000003, -26.6, 7.7208526951639085}	{2.3200000000000003, -26.5, 7.7208526951639085}	{2.3200000000000003, -26.4, 7.7208526951639085}	{2.3200000000000003, -26.3, 7.7208526951639085}	{2.3200000000000003, -26.2, 7.7208526951639085}	{2.3200000000000003, -26.1, 7.7208526951639085}	{2.3200000000000003, -26., 7.7208526951639085}	{2.3200000000000003, -25.9, 7.7208526951639085}	{2.3200000000000003, -25.8, 7.7208526951639085}	{2.3200000000000003, -25.7, 7.7208526951639085}	{2.3200000000000003, -25.6, 7.7208526951639085}	{2.3200000000000003, -25.5, 7.7208526951639085}	{2.3200000000000003, -25.4, 7.7208526951639085}	{2.3200000000000003, -25.3, 7.7208526951639085}	{2.3200000000000003, -25.2, 7.7208526951639085}	{2.3200000000000003, -25.1, 7.7208526951639085}	{2.3200000000000003, -25., 7.7208526951639085}	{2.3200000000000003, -24.9, 7.7208526951639085}	{2.3200000000000003, -24.799999999999997, 7.7208526951639085}	{2.3200000000000003, -24.7, 7.7208526951639085}	{2.3200000000000003, -24.6, 7.7208526951639085}	{2.3200000000000003, -24.5, 7.7208526951639085}	{2.3200000000000003, -24.4, 7.7208526951639085}	{2.3200000000000003, -24.299999999999997, 7.7208526951639085}	{2.3200000000000003, -24.2, 7.7208526951639085}	{2.3200000000000003, -24.1, 7.7208526951639085}	{2.3200000000000003, -24., 7.7208526951639085}
{2.3400000000000003, -33., 0.07216330513972895}	{2.3400000000000003, -32.9, 0.0908482186394617}	{2.3400000000000003, -32.8, 0.11437113106145128}	{2.3400000000000003, -32.7, 0.1439847232689003}	{2.3400000000000003, -32.6, 0.18126602703337003}	{2.3400000000000003, -32.5, 0.2282004077272789}	{2.3400000000000003, -32.4, 0.2872872922696624}	{2.3400000000000003, -32.3, 0.3616732727238171}	{2.3400000000000003, -32.2, 0.4553196737987696}	{2.3400000000000003, -32.1, 0.5732135078351037}	{2.3400000000000003, -32., 0.7216330513972895}	{2.3400000000000003, -31.9, 0.908482186394617}	{2.3400000000000003, -31.8, 1.1437113106145032}	{2.3400000000000003, -31.7, 1.4398472326890144}	{2.3400000000000003, -31.6, 1.812660270333701}	{2.3400000000000003, -31.5, 2.2820040772727883}	{2.3400000000000003, -31.4, 5.969344227199239}	{2.3400000000000003, -31.3, 6.069344227199237}	{2.3400000000000003, -31.2, 6.169344227199239}	{2.3400000000000003, -31.1, 6.269344227199237}	{2.3400000000000003, -31., 6.369344227199238}	{2.3400000000000003, -30.9, 6.469344227199239}	{2.3400000000000003, -30.8, 6.569344227199237}	{2.3400000000000003, -30.7, 6.669344227199239}	{2.3400000000000003, -30.6, 6.769344227199237}	{2.3400000000000003, -30.5, 6.869344227199238}	{2.3400000000000003, -30.4, 6.969344227199239}	{2.3400000000000003, -30.3, 7.069344227199237}	{2.3400000000000003, -30.2, 7.169344227199239}	{2.3400000000000003, -30.1, 7.269344227199237}	{2.3400000000000003, -30., 7.369344227199238}	{2.3400000000000003, -29.9, 7.469344227199239}	{2.3400000000000003, -29.8, 7.569344227199237}	{2.3400000000000003, -29.7, 7.669344227199239}	{2.3400000000000003, -29.6, 7.703179067584376}	{2.3400000000000003, -29.5, 7.703179067584376}	{2.3400000000000003, -29.4, 7.703179067584376}	{2.3400000000000003, -29.3, 7.703179067584376}	{2.3400000000000003, -29.2, 7.703179067584376}	{2.3400000000000003, -29.1, 7.703179067584376}	{2.3400000000000003, -29., 7.703179067584376}	{2.3400000000000003, -28.9, 7.703179067584376}	{2.3400000000000003, -28.8, 7.703179067584376}	{2.3400000000000003, -28.7, 7.703179067584376}	{2.3400000000000003, -28.6, 7.703179067584376}	{2.3400000000000003, -28.5, 7.703179067584376}	{2.3400000000000003, -28.4, 7.703179067584376}	{2.3400000000000003, -28.3, 7.703179067584376}	{2.3400000000000003, -28.2, 7.703179067584376}	{2.3400000000000003, -28.1, 7.703179067584376}	{2.3400000000000003, -28., 7.703179067584376}	{2.3400000000000003, -27.9, 7.703179067584376}	{2.3400000000000003, -27.8, 7.703179067584376}	{2.3400000000000003, -27.7, 7.703179067584376}	{2.3400000000000003, -27.6, 7.703179067584376}	{2.3400000000000003, -27.5, 7.703179067584376}	{2.3400000000000003, -27.4, 7.703179067584376}	{2.3400000000000003, -27.3, 7.703179067584376}	{2.3400000000000003, -27.2, 7.703179067584376}	{2.3400000000000003, -27.1, 7.703179067584376}	{2.3400000000000003, -27., 7.703179067584376}	{2.3400000000000003, -26.9, 7.703179067584376}	{2.3400000000000003, -26.8, 7.703179067584376}	{2.3400000000000003, -26.7, 7.703179067584376}	{2.3400000000000003, -26.6, 7.703179067584376}	{2.3400000000000003, -26.5, 7.703179067584376}	{2.3400000000000003, -26.4, 7.703179067584376}	{2.3400000000000003, -26.3, 7.703179067584376}	{2.3400000000000003, -26.2, 7.703179067584376}	{2.3400000000000003, -26.1, 7.703179067584376}	{2.3400000000000003, -26., 7.703179067584376}	{2.3400000000000003, -25.9, 7.703179067584376}	{2.3400000000000003, -25.8, 7.703179067584376}	{2.3400000000000003, -25.7, 7.703179067584376}	{2.3400000000000003, -25.6, 7.703179067584376}	{2.3400000000000003, -25.5, 7.703179067584376}	{2.3400000000000003, -25.4, 7.703179067584376}	{2.3400000000000003, -25.3, 7.703179067584376}	{2.3400000000000003, -25.2, 7.703179067584376}	{2.3400000000000003, -25.1, 7.703179067584376}	{2.3400000000000003, -25., 7.703179067584376}	{2.3400000000000003, -24.9, 7.703179067584376}	{2.3400000000000003, -24.799999999999997, 7.703179067584376}	{2.3400000000000003, -24.7, 7.703179067584376}	{2.3400000000000003, -24.6, 7.703179067584376}	{2.3400000000000003, -24.5, 7.703179067584376}	{2.3400000000000003, -24.4, 7.703179067584376}	{2.3400000000000003, -24.299999999999997, 7.703179067584376}	{2.3400000000000003, -24.2, 7.703179067584376}	{2.3400000000000003, -24.1, 7.703179067584376}	{2.3400000000000003, -24., 7.703179067584376}
{2.3600000000000003, -33., 0.06927073219225935}	{2.3600000000000003, -32.9, 0.0872066850504239}	{2.3600000000000003, -32.8, 0.10978671188830944}	{2.3600000000000003, -32.7, 0.13821328147351572}	{2.3600000000000003, -32.6, 0.17400021229446952}	{2.3600000000000003, -32.5, 0.2190532889150883}	{2.3600000000000003, -32.4, 0.2757717519522952}	{2.3600000000000003, -32.3, 0.3471760663877433}	{2.3600000000000003, -32.2, 0.4370687723422629}	{2.3600000000000003, -32.1, 0.5502369842033564}	{2.3600000000000003, -32., 0.6927073219225934}	{2.3600000000000003, -31.9, 0.8720668505042384}	{2.3600000000000003, -31.8, 1.0978671188830855}	{2.3600000000000003, -31.7, 1.3821328147351688}	{2.3600000000000003, -31.6, 1.7400021229446956}	{2.3600000000000003, -31.5, 2.1905328891508833}	{2.3600000000000003, -31.4, 5.951577589333307}	{2.3600000000000003, -31.3, 6.051577589333305}	{2.3600000000000003, -31.2, 6.151577589333307}	{2.3600000000000003, -31.1, 6.251577589333305}	{2.3600000000000003, -31., 6.351577589333306}	{2.3600000000000003, -30.9, 6.451577589333308}	{2.3600000000000003, -30.8, 6.551577589333305}	{2.3600000000000003, -30.7, 6.651577589333307}	{2.3600000000000003, -30.6, 6.751577589333305}	{2.3600000000000003, -30.5, 6.851577589333306}	{2.3600000000000003, -30.4, 6.951577589333308}	{2.3600000000000003, -30.3, 7.051577589333306}	{2.3600000000000003, -30.2, 7.151577589333306}	{2.3600000000000003, -30.1, 7.251577589333305}	{2.3600000000000003, -30., 7.351577589333306}	{2.3600000000000003, -29.9, 7.451577589333308}	{2.3600000000000003, -29.8, 7.551577589333305}	{2.3600000000000003, -29.7, 7.651577589333307}	{2.3600000000000003, -29.6, 7.685412429718443}	{2.3600000000000003, -29.5, 7.685412429718443}	{2.3600000000000003, -29.4, 7.685412429718443}	{2.3600000000000003, -29.3, 7.685412429718443}	{2.3600000000000003, -29.2, 7.685412429718443}	{2.3600000000000003, -29.1, 7.685412429718443}	{2.3600000000000003, -29., 7.685412429718443}	{2.3600000000000003, -28.9, 7.685412429718443}	{2.3600000000000003, -28.8, 7.685412429718443}	{2.3600000000000003, -28.7, 7.685412429718443}	{2.3600000000000003, -28.6, 7.685412429718443}	{2.3600000000000003, -28.5, 7.685412429718443}	{2.3600000000000003, -28.4, 7.685412429718443}	{2.3600000000000003, -28.3, 7.685412429718443}	{2.3600000000000003, -28.2, 7.685412429718443}	{2.3600000000000003, -28.1, 7.685412429718443}	{2.3600000000000003, -28., 7.685412429718443}	{2.3600000000000003, -27.9, 7.685412429718443}	{2.3600000000000003, -27.8, 7.685412429718443}	{2.3600000000000003, -27.7, 7.685412429718443}	{2.3600000000000003, -27.6, 7.685412429718443}	{2.3600000000000003, -27.5, 7.685412429718443}	{2.3600000000000003, -27.4, 7.685412429718443}	{2.3600000000000003, -27.3, 7.685412429718443}	{2.3600000000000003, -27.2, 7.685412429718443}	{2.3600000000000003, -27.1, 7.685412429718443}	{2.3600000000000003, -27., 7.685412429718443}	{2.3600000000000003, -26.9, 7.685412429718443}	{2.3600000000000003, -26.8, 7.685412429718443}	{2.3600000000000003, -26.7, 7.685412429718443}	{2.3600000000000003, -26.6, 7.685412429718443}	{2.3600000000000003, -26.5, 7.685412429718443}	{2.3600000000000003, -26.4, 7.685412429718443}	{2.3600000000000003, -26.3, 7.685412429718443}	{2.3600000000000003, -26.2, 7.685412429718443}	{2.3600000000000003, -26.1, 7.685412429718443}	{2.3600000000000003, -26., 7.685412429718443}	{2.3600000000000003, -25.9, 7.685412429718443}	{2.3600000000000003, -25.8, 7.685412429718443}	{2.3600000000000003, -25.7, 7.685412429718443}	{2.3600000000000003, -25.6, 7.685412429718443}	{2.3600000000000003, -25.5, 7.685412429718443}	{2.3600000000000003, -25.4, 7.685412429718443}	{2.3600000000000003, -25.3, 7.685412429718443}	{2.3600000000000003, -25.2, 7.685412429718443}	{2.3600000000000003, -25.1, 7.685412429718443}	{2.3600000000000003, -25., 7.685412429718443}	{2.3600000000000003, -24.9, 7.685412429718443}	{2.3600000000000003, -24.799999999999997, 7.685412429718443}	{2.3600000000000003, -24.7, 7.685412429718443}	{2.3600000000000003, -24.6, 7.685412429718443}	{2.3600000000000003, -24.5, 7.685412429718443}	{2.3600000000000003, -24.4, 7.685412429718443}	{2.3600000000000003, -24.299999999999997, 7.685412429718443}	{2.3600000000000003, -24.2, 7.685412429718443}	{2.3600000000000003, -24.1, 7.685412429718443}	{2.3600000000000003, -24., 7.685412429718443}
{2.3800000000000003, -33., 0.06648036535587754}	{2.3800000000000003, -32.9, 0.0836938213318751}	{2.3800000000000003, -32.8, 0.10536427848485862}	{2.3800000000000003, -32.7, 0.13264576767994415}	{2.3800000000000003, -32.6, 0.16699112769922772}	{2.3800000000000003, -32.5, 0.21022937420472332}	{2.3800000000000003, -32.4, 0.2646631014919122}	{2.3800000000000003, -32.3, 0.3331911040324281}	{2.3800000000000003, -32.2, 0.41946274785017235}	{2.3800000000000003, -32.1, 0.5280723125695929}	{2.3800000000000003, -32., 0.664803653558775}	{2.3800000000000003, -31.9, 0.8369382133187504}	{2.3800000000000003, -31.8, 1.0536427848485772}	{2.3800000000000003, -31.7, 1.3264576767994527}	{2.3800000000000003, -31.6, 1.669911276992277}	{2.3800000000000003, -31.5, 2.102293742047233}	{2.3800000000000003, -31.4, 3.2714792112503748}	{2.3800000000000003, -31.3, 6.033721208724354}	{2.3800000000000003, -31.2, 6.1337212087243556}	{2.3800000000000003, -31.1, 6.233721208724353}	{2.3800000000000003, -31., 6.333721208724355}	{2.3800000000000003, -30.9, 6.433721208724356}	{2.3800000000000003, -30.8, 6.533721208724354}	{2.3800000000000003, -30.7, 6.6337212087243556}	{2.3800000000000003, -30.6, 6.733721208724353}	{2.3800000000000003, -30.5, 6.833721208724355}	{2.3800000000000003, -30.4, 6.933721208724356}	{2.3800000000000003, -30.3, 7.033721208724354}	{2.3800000000000003, -30.2, 7.1337212087243556}	{2.3800000000000003, -30.1, 7.233721208724353}	{2.3800000000000003, -30., 7.333721208724355}	{2.3800000000000003, -29.9, 7.433721208724356}	{2.3800000000000003, -29.8, 7.533721208724354}	{2.3800000000000003, -29.7, 7.6337212087243556}	{2.3800000000000003, -29.6, 7.667556049109493}	{2.3800000000000003, -29.5, 7.667556049109493}	{2.3800000000000003, -29.4, 7.667556049109493}	{2.3800000000000003, -29.3, 7.667556049109493}	{2.3800000000000003, -29.2, 7.667556049109493}	{2.3800000000000003, -29.1, 7.667556049109493}	{2.3800000000000003, -29., 7.667556049109493}	{2.3800000000000003, -28.9, 7.667556049109493}	{2.3800000000000003, -28.8, 7.667556049109493}	{2.3800000000000003, -28.7, 7.667556049109493}	{2.3800000000000003, -28.6, 7.667556049109493}	{2.3800000000000003, -28.5, 7.667556049109493}	{2.3800000000000003, -28.4, 7.667556049109493}	{2.3800000000000003, -28.3, 7.667556049109493}	{2.3800000000000003, -28.2, 7.667556049109493}	{2.3800000000000003, -28.1, 7.667556049109493}	{2.3800000000000003, -28., 7.667556049109493}	{2.3800000000000003, -27.9, 7.667556049109493}	{2.3800000000000003, -27.8, 7.667556049109493}	{2.3800000000000003, -27.7, 7.667556049109493}	{2.3800000000000003, -27.6, 7.667556049109493}	{2.3800000000000003, -27.5, 7.667556049109493}	{2.3800000000000003, -27.4, 7.667556049109493}	{2.3800000000000003, -27.3, 7.667556049109493}	{2.3800000000000003, -27.2, 7.667556049109493}	{2.3800000000000003, -27.1, 7.667556049109493}	{2.3800000000000003, -27., 7.667556049109493}	{2.3800000000000003, -26.9, 7.667556049109493}	{2.3800000000000003, -26.8, 7.667556049109493}	{2.3800000000000003, -26.7, 7.667556049109493}	{2.3800000000000003, -26.6, 7.667556049109493}	{2.3800000000000003, -26.5, 7.667556049109493}	{2.3800000000000003, -26.4, 7.667556049109493}	{2.3800000000000003, -26.3, 7.667556049109493}	{2.3800000000000003, -26.2, 7.667556049109493}	{2.3800000000000003, -26.1, 7.667556049109493}	{2.3800000000000003, -26., 7.667556049109493}	{2.3800000000000003, -25.9, 7.667556049109493}	{2.3800000000000003, -25.8, 7.667556049109493}	{2.3800000000000003, -25.7, 7.667556049109493}	{2.3800000000000003, -25.6, 7.667556049109493}	{2.3800000000000003, -25.5, 7.667556049109493}	{2.3800000000000003, -25.4, 7.667556049109493}	{2.3800000000000003, -25.3, 7.667556049109493}	{2.3800000000000003, -25.2, 7.667556049109493}	{2.3800000000000003, -25.1, 7.667556049109493}	{2.3800000000000003, -25., 7.667556049109493}	{2.3800000000000003, -24.9, 7.667556049109493}	{2.3800000000000003, -24.799999999999997, 7.667556049109493}	{2.3800000000000003, -24.7, 7.667556049109493}	{2.3800000000000003, -24.6, 7.667556049109493}	{2.3800000000000003, -24.5, 7.667556049109493}	{2.3800000000000003, -24.4, 7.667556049109493}	{2.3800000000000003, -24.299999999999997, 7.667556049109493}	{2.3800000000000003, -24.2, 7.667556049109493}	{2.3800000000000003, -24.1, 7.667556049109493}	{2.3800000000000003, -24., 7.667556049109493}
{2.4000000000000004, -33., 0.06378968575478605}	{2.4000000000000004, -32.9, 0.08030645640706494}	{2.4000000000000004, -32.8, 0.1010998387019948}	{2.4000000000000004, -32.7, 0.127277156070231}	{2.4000000000000004, -32.6, 0.16023244611770665}	{2.4000000000000004, -32.5, 0.20172069821152122}	{2.4000000000000004, -32.4, 0.2539513130633471}	{2.4000000000000004, -32.3, 0.3197057613739448}	{2.4000000000000004, -32.2, 0.40248570729065586}	{2.4000000000000004, -32.1, 0.5066994847921572}	{2.4000000000000004, -32., 0.637896857547861}	{2.4000000000000004, -31.9, 0.8030645640706486}	{2.4000000000000004, -31.8, 1.01099838701994}	{2.4000000000000004, -31.7, 1.272771560702321}	{2.4000000000000004, -31.6, 1.6023244611770662}	{2.4000000000000004, -31.5, 2.0172069821152117}	{2.4000000000000004, -31.4, Indeterminate}	{2.4000000000000004, -31.3, 6.015778273910178}	{2.4000000000000004, -31.2, 6.11577827391018}	{2.4000000000000004, -31.1, 6.2157782739101775}	{2.4000000000000004, -31., 6.315778273910179}	{2.4000000000000004, -30.9, 6.41577827391018}	{2.4000000000000004, -30.8, 6.515778273910178}	{2.4000000000000004, -30.7, 6.61577827391018}	{2.4000000000000004, -30.6, 6.7157782739101775}	{2.4000000000000004, -30.5, 6.815778273910179}	{2.4000000000000004, -30.4, 6.91577827391018}	{2.4000000000000004, -30.3, 7.015778273910178}	{2.4000000000000004, -30.2, 7.11577827391018}	{2.4000000000000004, -30.1, 7.2157782739101775}	{2.4000000000000004, -30., 7.315778273910179}	{2.4000000000000004, -29.9, 7.41577827391018}	{2.4000000000000004, -29.8, 7.515778273910178}	{2.4000000000000004, -29.7, 7.61577827391018}	{2.4000000000000004, -29.6, 7.649613114295316}	{2.4000000000000004, -29.5, 7.649613114295316}	{2.4000000000000004, -29.4, 7.649613114295316}	{2.4000000000000004, -29.3, 7.649613114295316}	{2.4000000000000004, -29.2, 7.649613114295316}	{2.4000000000000004, -29.1, 7.649613114295316}	{2.4000000000000004, -29., 7.649613114295316}	{2.4000000000000004, -28.9, 7.649613114295316}	{2.4000000000000004, -28.8, 7.649613114295316}	{2.4000000000000004, -28.7, 7.649613114295316}	{2.4000000000000004, -28.6, 7.649613114295316}	{2.4000000000000004, -28.5, 7.649613114295316}	{2.4000000000000004, -28.4, 7.649613114295316}	{2.4000000000000004, -28.3, 7.649613114295316}	{2.4000000000000004, -28.2, 7.649613114295316}	{2.4000000000000004, -28.1, 7.649613114295316}	{2.4000000000000004, -28., 7.649613114295316}	{2.4000000000000004, -27.9, 7.649613114295316}	{2.4000000000000004, -27.8, 7.649613114295316}	{2.4000000000000004, -27.7, 7.649613114295316}	{2.4000000000000004, -27.6, 7.649613114295316}	{2.4000000000000004, -27.5, 7.649613114295316}	{2.4000000000000004, -27.4, 7.649613114295316}	{2.4000000000000004, -27.3, 7.649613114295316}	{2.4000000000000004, -27.2, 7.649613114295316}	{2.4000000000000004, -27.1, 7.649613114295316}	{2.4000000000000004, -27., 7.649613114295316}	{2.4000000000000004, -26.9, 7.649613114295316}	{2.4000000000000004, -26.8, 7.649613114295316}	{2.4000000000000004, -26.7, 7.649613114295316}	{2.4000000000000004, -26.6, 7.649613114295316}	{2.4000000000000004, -26.5, 7.649613114295316}	{2.4000000000000004, -26.4, 7.649613114295316}	{2.4000000000000004, -26.3, 7.649613114295316}	{2.4000000000000004, -26.2, 7.649613114295316}	{2.4000000000000004, -26.1, 7.649613114295316}	{2.4000000000000004, -26., 7.649613114295316}	{2.4000000000000004, -25.9, 7.649613114295316}	{2.4000000000000004, -25.8, 7.649613114295316}	{2.4000000000000004, -25.7, 7.649613114295316}	{2.4000000000000004, -25.6, 7.649613114295316}	{2.4000000000000004, -25.5, 7.649613114295316}	{2.4000000000000004, -25.4, 7.649613114295316}	{2.4000000000000004, -25.3, 7.649613114295316}	{2.4000000000000004, -25.2, 7.649613114295316}	{2.4000000000000004, -25.1, 7.649613114295316}	{2.4000000000000004, -25., 7.649613114295316}	{2.4000000000000004, -24.9, 7.649613114295316}	{2.4000000000000004, -24.799999999999997, 7.649613114295316}	{2.4000000000000004, -24.7, 7.649613114295316}	{2.4000000000000004, -24.6, 7.649613114295316}	{2.4000000000000004, -24.5, 7.649613114295316}	{2.4000000000000004, -24.4, 7.649613114295316}	{2.4000000000000004, -24.299999999999997, 7.649613114295316}	{2.4000000000000004, -24.2, 7.649613114295316}	{2.4000000000000004, -24.1, 7.649613114295316}	{2.4000000000000004, -24., 7.649613114295316}
{2.4200000000000004, -33., 0.06119614742448816}	{2.4200000000000004, -32.9, 0.07704138509659055}	{2.4200000000000004, -32.8, 0.0969893574579187}	{2.4200000000000004, -32.7, 0.12210236677736032}	{2.4200000000000004, -32.6, 0.15371777237623135}	{2.4200000000000004, -32.5, 0.19351920988882967}	{2.4200000000000004, -32.4, 0.2436262509993776}	{2.4200000000000004, -32.3, 0.30670727836326156}	{2.4200000000000004, -32.2, 0.3861215867137324}	{2.4200000000000004, -32.1, 0.4860982775562043}	{2.4200000000000004, -32., 0.6119614742448819}	{2.4200000000000004, -31.9, 0.770413850965906}	{2.4200000000000004, -31.8, 0.9698935745791788}	{2.4200000000000004, -31.7, 1.2210236677736133}	{2.4200000000000004, -31.6, 1.5371777237623132}	{2.4200000000000004, -31.5, 1.9351920988882974}	{2.4200000000000004, -31.4, 2.4362625099937762}	{2.4200000000000004, -31.3, 5.997751893416103}	{2.4200000000000004, -31.2, 6.097751893416104}	{2.4200000000000004, -31.1, 6.197751893416102}	{2.4200000000000004, -31., 6.297751893416104}	{2.4200000000000004, -30.9, 6.397751893416105}	{2.4200000000000004, -30.8, 6.497751893416103}	{2.4200000000000004, -30.7, 6.597751893416104}	{2.4200000000000004, -30.6, 6.697751893416102}	{2.4200000000000004, -30.5, 6.797751893416104}	{2.4200000000000004, -30.4, 6.897751893416105}	{2.4200000000000004, -30.3, 6.997751893416103}	{2.4200000000000004, -30.2, 7.097751893416104}	{2.4200000000000004, -30.1, 7.197751893416102}	{2.4200000000000004, -30., 7.297751893416104}	{2.4200000000000004, -29.9, 7.397751893416105}	{2.4200000000000004, -29.8, 7.497751893416103}	{2.4200000000000004, -29.7, 7.597751893416104}	{2.4200000000000004, -29.6, 7.6315867338012415}	{2.4200000000000004, -29.5, 7.6315867338012415}	{2.4200000000000004, -29.4, 7.6315867338012415}	{2.4200000000000004, -29.3, 7.6315867338012415}	{2.4200000000000004, -29.2, 7.6315867338012415}	{2.4200000000000004, -29.1, 7.6315867338012415}	{2.4200000000000004, -29., 7.6315867338012415}	{2.4200000000000004, -28.9, 7.6315867338012415}	{2.4200000000000004, -28.8, 7.6315867338012415}	{2.4200000000000004, -28.7, 7.6315867338012415}	{2.4200000000000004, -28.6, 7.6315867338012415}	{2.4200000000000004, -28.5, 7.6315867338012415}	{2.4200000000000004, -28.4, 7.6315867338012415}	{2.4200000000000004, -28.3, 7.6315867338012415}	{2.4200000000000004, -28.2, 7.6315867338012415}	{2.4200000000000004, -28.1, 7.6315867338012415}	{2.4200000000000004, -28., 7.6315867338012415}	{2.4200000000000004, -27.9, 7.6315867338012415}	{2.4200000000000004, -27.8, 7.6315867338012415}	{2.4200000000000004, -27.7, 7.6315867338012415}	{2.4200000000000004, -27.6, 7.6315867338012415}	{2.4200000000000004, -27.5, 7.6315867338012415}	{2.4200000000000004, -27.4, 7.6315867338012415}	{2.4200000000000004, -27.3, 7.6315867338012415}	{2.4200000000000004, -27.2, 7.6315867338012415}	{2.4200000000000004, -27.1, 7.6315867338012415}	{2.4200000000000004, -27., 7.6315867338012415}	{2.4200000000000004, -26.9, 7.6315867338012415}	{2.4200000000000004, -26.8, 7.6315867338012415}	{2.4200000000000004, -26.7, 7.6315867338012415}	{2.4200000000000004, -26.6, 7.6315867338012415}	{2.4200000000000004, -26.5, 7.6315867338012415}	{2.4200000000000004, -26.4, 7.6315867338012415}	{2.4200000000000004, -26.3, 7.6315867338012415}	{2.4200000000000004, -26.2, 7.6315867338012415}	{2.4200000000000004, -26.1, 7.6315867338012415}	{2.4200000000000004, -26., 7.6315867338012415}	{2.4200000000000004, -25.9, 7.6315867338012415}	{2.4200000000000004, -25.8, 7.6315867338012415}	{2.4200000000000004, -25.7, 7.6315867338012415}	{2.4200000000000004, -25.6, 7.6315867338012415}	{2.4200000000000004, -25.5, 7.6315867338012415}	{2.4200000000000004, -25.4, 7.6315867338012415}	{2.4200000000000004, -25.3, 7.6315867338012415}	{2.4200000000000004, -25.2, 7.6315867338012415}	{2.4200000000000004, -25.1, 7.6315867338012415}	{2.4200000000000004, -25., 7.6315867338012415}	{2.4200000000000004, -24.9, 7.6315867338012415}	{2.4200000000000004, -24.799999999999997, 7.6315867338012415}	{2.4200000000000004, -24.7, 7.6315867338012415}	{2.4200000000000004, -24.6, 7.6315867338012415}	{2.4200000000000004, -24.5, 7.6315867338012415}	{2.4200000000000004, -24.4, 7.6315867338012415}	{2.4200000000000004, -24.299999999999997, 7.6315867338012415}	{2.4200000000000004, -24.2, 7.6315867338012415}	{2.4200000000000004, -24.1, 7.6315867338012415}	{2.4200000000000004, -24., 7.6315867338012415}
{2.4400000000000004, -33., 0.05869718634613751}	{2.4400000000000004, -32.9, 0.0738953794919705}	{2.4400000000000004, -32.8, 0.09302877105661549}	{2.4400000000000004, -32.7, 0.11711628391115346}	{2.4400000000000004, -32.6, 0.14744066595065194}	{2.4400000000000004, -32.5, 0.1856168010971315}	{2.4400000000000004, -32.4, 0.233677707757123}	{2.4400000000000004, -32.3, 0.2941828044652539}	{2.4400000000000004, -32.2, 0.37035420825417814}	{2.4400000000000004, -32.1, 0.46624832413609546}	{2.4400000000000004, -32., 0.5869718634613762}	{2.4400000000000004, -31.9, 0.7389537949197051}	{2.4400000000000004, -31.8, 0.9302877105661478}	{2.4400000000000004, -31.7, 1.1711628391115445}	{2.4400000000000004, -31.6, 1.4744066595065202}	{2.4400000000000004, -31.5, 1.8561680109713143}	{2.4400000000000004, -31.4, 2.33677707757123}	{2.4400000000000004, -31.3, 5.979645095043769}	{2.4400000000000004, -31.2, 6.07964509504377}	{2.4400000000000004, -31.1, 6.179645095043768}	{2.4400000000000004, -31., 6.27964509504377}	{2.4400000000000004, -30.9, 6.379645095043771}	{2.4400000000000004, -30.8, 6.479645095043769}	{2.4400000000000004, -30.7, 6.57964509504377}	{2.4400000000000004, -30.6, 6.679645095043768}	{2.4400000000000004, -30.5, 6.77964509504377}	{2.4400000000000004, -30.4, 6.879645095043771}	{2.4400000000000004, -30.3, 6.979645095043769}	{2.4400000000000004, -30.2, 7.07964509504377}	{2.4400000000000004, -30.1, 7.179645095043768}	{2.4400000000000004, -30., 7.27964509504377}	{2.4400000000000004, -29.9, 7.379645095043771}	{2.4400000000000004, -29.8, 7.479645095043769}	{2.4400000000000004, -29.7, 7.57964509504377}	{2.4400000000000004, -29.6, 7.6134799354289076}	{2.4400000000000004, -29.5, 7.6134799354289076}	{2.4400000000000004, -29.4, 7.6134799354289076}	{2.4400000000000004, -29.3, 7.6134799354289076}	{2.4400000000000004, -29.2, 7.6134799354289076}	{2.4400000000000004, -29.1, 7.6134799354289076}	{2.4400000000000004, -29., 7.6134799354289076}	{2.4400000000000004, -28.9, 7.6134799354289076}	{2.4400000000000004, -28.8, 7.6134799354289076}	{2.4400000000000004, -28.7, 7.6134799354289076}	{2.4400000000000004, -28.6, 7.6134799354289076}	{2.4400000000000004, -28.5, 7.6134799354289076}	{2.4400000000000004, -28.4, 7.6134799354289076}	{2.4400000000000004, -28.3, 7.6134799354289076}	{2.4400000000000004, -28.2, 7.6134799354289076}	{2.4400000000000004, -28.1, 7.6134799354289076}	{2.4400000000000004, -28., 7.6134799354289076}	{2.4400000000000004, -27.9, 7.6134799354289076}	{2.4400000000000004, -27.8, 7.6134799354289076}	{2.4400000000000004, -27.7, 7.6134799354289076}	{2.4400000000000004, -27.6, 7.6134799354289076}	{2.4400000000000004, -27.5, 7.6134799354289076}	{2.4400000000000004, -27.4, 7.6134799354289076}	{2.4400000000000004, -27.3, 7.6134799354289076}	{2.4400000000000004, -27.2, 7.6134799354289076}	{2.4400000000000004, -27.1, 7.6134799354289076}	{2.4400000000000004, -27., 7.6134799354289076}	{2.4400000000000004, -26.9, 7.6134799354289076}	{2.4400000000000004, -26.8, 7.6134799354289076}	{2.4400000000000004, -26.7, 7.6134799354289076}	{2.4400000000000004, -26.6, 7.6134799354289076}	{2.4400000000000004, -26.5, 7.6134799354289076}	{2.4400000000000004, -26.4, 7.6134799354289076}	{2.4400000000000004, -26.3, 7.6134799354289076}	{2.4400000000000004, -26.2, 7.6134799354289076}	{2.4400000000000004, -26.1, 7.6134799354289076}	{2.4400000000000004, -26., 7.6134799354289076}	{2.4400000000000004, -25.9, 7.6134799354289076}	{2.4400000000000004, -25.8, 7.6134799354289076}	{2.4400000000000004, -25.7, 7.6134799354289076}	{2.4400000000000004, -25.6, 7.6134799354289076}	{2.4400000000000004, -25.5, 7.6134799354289076}	{2.4400000000000004, -25.4, 7.6134799354289076}	{2.4400000000000004, -25.3, 7.6134799354289076}	{2.4400000000000004, -25.2, 7.6134799354289076}	{2.4400000000000004, -25.1, 7.6134799354289076}	{2.4400000000000004, -25., 7.6134799354289076}	{2.4400000000000004, -24.9, 7.6134799354289076}	{2.4400000000000004, -24.799999999999997, 7.6134799354289076}	{2.4400000000000004, -24.7, 7.6134799354289076}	{2.4400000000000004, -24.6, 7.6134799354289076}	{2.4400000000000004, -24.5, 7.6134799354289076}	{2.4400000000000004, -24.4, 7.6134799354289076}	{2.4400000000000004, -24.299999999999997, 7.6134799354289076}	{2.4400000000000004, -24.2, 7.6134799354289076}	{2.4400000000000004, -24.1, 7.6134799354289076}	{2.4400000000000004, -24., 7.6134799354289076}
{2.4600000000000004, -33., 0.056290228834865376}	{2.4600000000000004, -32.9, 0.07086519951592105}	{2.4600000000000004, -32.8, 0.08921400048245709}	{2.4600000000000004, -32.7, 0.11231377229518083}	{2.4600000000000004, -32.6, 0.14139466203686732}	{2.4600000000000004, -32.5, 0.17800533313026096}	{2.4600000000000004, -32.4, 0.22409543731257234}	{2.4600000000000004, -32.3, 0.28211944069992506}	{2.4600000000000004, -32.2, 0.3551673330582886}	{2.4600000000000004, -32.1, 0.44712918102624366}	{2.4600000000000004, -32., 0.5629022883486543}	{2.4600000000000004, -31.9, 0.708651995159211}	{2.4600000000000004, -31.8, 0.8921400048245636}	{2.4600000000000004, -31.7, 1.1231377229518178}	{2.4600000000000004, -31.6, 1.4139466203686735}	{2.4600000000000004, -31.5, 1.780053331302609}	{2.4600000000000004, -31.4, 2.2409543731257235}	{2.4600000000000004, -31.3, 5.961460825435035}	{2.4600000000000004, -31.2, 6.061460825435036}	{2.4600000000000004, -31.1, 6.161460825435034}	{2.4600000000000004, -31., 6.2614608254350355}	{2.4600000000000004, -30.9, 6.361460825435037}	{2.4600000000000004, -30.8, 6.461460825435035}	{2.4600000000000004, -30.7, 6.561460825435035}	{2.4600000000000004, -30.6, 6.661460825435034}	{2.4600000000000004, -30.5, 6.7614608254350355}	{2.4600000000000004, -30.4, 6.861460825435037}	{2.4600000000000004, -30.3, 6.961460825435035}	{2.4600000000000004, -30.2, 7.061460825435036}	{2.4600000000000004, -30.1, 7.161460825435034}	{2.4600000000000004, -30., 7.2614608254350355}	{2.4600000000000004, -29.9, 7.361460825435037}	{2.4600000000000004, -29.8, 7.461460825435035}	{2.4600000000000004, -29.7, 7.561460825435036}	{2.4600000000000004, -29.6, 7.5952956658201725}	{2.4600000000000004, -29.5, 7.5952956658201725}	{2.4600000000000004, -29.4, 7.5952956658201725}	{2.4600000000000004, -29.3, 7.5952956658201725}	{2.4600000000000004, -29.2, 7.5952956658201725}	{2.4600000000000004, -29.1, 7.5952956658201725}	{2.4600000000000004, -29., 7.5952956658201725}	{2.4600000000000004, -28.9, 7.5952956658201725}	{2.4600000000000004, -28.8, 7.5952956658201725}	{2.4600000000000004, -28.7, 7.5952956658201725}	{2.4600000000000004, -28.6, 7.5952956658201725}	{2.4600000000000004, -28.5, 7.5952956658201725}	{2.4600000000000004, -28.4, 7.5952956658201725}	{2.4600000000000004, -28.3, 7.5952956658201725}	{2.4600000000000004, -28.2, 7.5952956658201725}	{2.4600000000000004, -28.1, 7.5952956658201725}	{2.4600000000000004, -28., 7.5952956658201725}	{2.4600000000000004, -27.9, 7.5952956658201725}	{2.4600000000000004, -27.8, 7.5952956658201725}	{2.4600000000000004, -27.7, 7.5952956658201725}	{2.4600000000000004, -27.6, 7.5952956658201725}	{2.4600000000000004, -27.5, 7.5952956658201725}	{2.4600000000000004, -27.4, 7.5952956658201725}	{2.4600000000000004, -27.3, 7.5952956658201725}	{2.4600000000000004, -27.2, 7.5952956658201725}	{2.4600000000000004, -27.1, 7.5952956658201725}	{2.4600000000000004, -27., 7.5952956658201725}	{2.4600000000000004, -26.9, 7.5952956658201725}	{2.4600000000000004, -26.8, 7.5952956658201725}	{2.4600000000000004, -26.7, 7.5952956658201725}	{2.4600000000000004, -26.6, 7.5952956658201725}	{2.4600000000000004, -26.5, 7.5952956658201725}	{2.4600000000000004, -26.4, 7.5952956658201725}	{2.4600000000000004, -26.3, 7.5952956658201725}	{2.4600000000000004, -26.2, 7.5952956658201725}	{2.4600000000000004, -26.1, 7.5952956658201725}	{2.4600000000000004, -26., 7.5952956658201725}	{2.4600000000000004, -25.9, 7.5952956658201725}	{2.4600000000000004, -25.8, 7.5952956658201725}	{2.4600000000000004, -25.7, 7.5952956658201725}	{2.4600000000000004, -25.6, 7.5952956658201725}	{2.4600000000000004, -25.5, 7.5952956658201725}	{2.4600000000000004, -25.4, 7.5952956658201725}	{2.4600000000000004, -25.3, 7.5952956658201725}	{2.4600000000000004, -25.2, 7.5952956658201725}	{2.4600000000000004, -25.1, 7.5952956658201725}	{2.4600000000000004, -25., 7.5952956658201725}	{2.4600000000000004, -24.9, 7.5952956658201725}	{2.4600000000000004, -24.799999999999997, 7.5952956658201725}	{2.4600000000000004, -24.7, 7.5952956658201725}	{2.4600000000000004, -24.6, 7.5952956658201725}	{2.4600000000000004, -24.5, 7.5952956658201725}	{2.4600000000000004, -24.4, 7.5952956658201725}	{2.4600000000000004, -24.299999999999997, 7.5952956658201725}	{2.4600000000000004, -24.2, 7.5952956658201725}	{2.4600000000000004, -24.1, 7.5952956658201725}	{2.4600000000000004, -24., 7.5952956658201725}
{2.4800000000000004, -33., 0.053972699293360835}	{2.4800000000000004, -32.9, 0.06794760268353717}	{2.4800000000000004, -32.8, 0.08554096368879885}	{2.4800000000000004, -32.7, 0.10768969293718961}	{2.4800000000000004, -32.6, 0.13557329102693919}	{2.4800000000000004, -32.5, 0.17067666123438044}	{2.4800000000000004, -32.4, 0.2148691860281467}	{2.4800000000000004, -32.3, 0.27050427850236297}	{2.4800000000000004, -32.2, 0.3405447102056669}	{2.4800000000000004, -32.1, 0.428720389529996}	{2.4800000000000004, -32., 0.5397269929336078}	{2.4800000000000004, -31.9, 0.679476026835372}	{2.4800000000000004, -31.8, 0.8554096368879811}	{2.4800000000000004, -31.7, 1.076896929371904}	{2.4800000000000004, -31.6, 1.3557329102693918}	{2.4800000000000004, -31.5, 1.7067666123438048}	{2.4800000000000004, -31.4, 2.148691860281467}	{2.4800000000000004, -31.3, 5.943201949890772}	{2.4800000000000004, -31.2, 6.043201949890775}	{2.4800000000000004, -31.1, 6.143201949890773}	{2.4800000000000004, -31., 6.243201949890774}	{2.4800000000000004, -30.9, 6.3432019498907755}	{2.4800000000000004, -30.8, 6.443201949890773}	{2.4800000000000004, -30.7, 6.543201949890775}	{2.4800000000000004, -30.6, 6.643201949890773}	{2.4800000000000004, -30.5, 6.743201949890773}	{2.4800000000000004, -30.4, 6.8432019498907755}	{2.4800000000000004, -30.3, 6.943201949890773}	{2.4800000000000004, -30.2, 7.043201949890775}	{2.4800000000000004, -30.1, 7.143201949890773}	{2.4800000000000004, -30., 7.243201949890774}	{2.4800000000000004, -29.9, 7.3432019498907755}	{2.4800000000000004, -29.8, 7.443201949890773}	{2.4800000000000004, -29.7, 7.543201949890775}	{2.4800000000000004, -29.6, 7.577036790275911}	{2.4800000000000004, -29.5, 7.577036790275911}	{2.4800000000000004, -29.4, 7.577036790275911}	{2.4800000000000004, -29.3, 7.577036790275911}	{2.4800000000000004, -29.2, 7.577036790275911}	{2.4800000000000004, -29.1, 7.577036790275911}	{2.4800000000000004, -29., 7.577036790275911}	{2.4800000000000004, -28.9, 7.577036790275911}	{2.4800000000000004, -28.8, 7.577036790275911}	{2.4800000000000004, -28.7, 7.577036790275911}	{2.4800000000000004, -28.6, 7.577036790275911}	{2.4800000000000004, -28.5, 7.577036790275911}	{2.4800000000000004, -28.4, 7.577036790275911}	{2.4800000000000004, -28.3, 7.577036790275911}	{2.4800000000000004, -28.2, 7.577036790275911}	{2.4800000000000004, -28.1, 7.577036790275911}	{2.4800000000000004, -28., 7.577036790275911}	{2.4800000000000004, -27.9, 7.577036790275911}	{2.4800000000000004, -27.8, 7.577036790275911}	{2.4800000000000004, -27.7, 7.577036790275911}	{2.4800000000000004, -27.6, 7.577036790275911}	{2.4800000000000004, -27.5, 7.577036790275911}	{2.4800000000000004, -27.4, 7.577036790275911}	{2.4800000000000004, -27.3, 7.577036790275911}	{2.4800000000000004, -27.2, 7.577036790275911}	{2.4800000000000004, -27.1, 7.577036790275911}	{2.4800000000000004, -27., 7.577036790275911}	{2.4800000000000004, -26.9, 7.577036790275911}	{2.4800000000000004, -26.8, 7.577036790275911}	{2.4800000000000004, -26.7, 7.577036790275911}	{2.4800000000000004, -26.6, 7.577036790275911}	{2.4800000000000004, -26.5, 7.577036790275911}	{2.4800000000000004, -26.4, 7.577036790275911}	{2.4800000000000004, -26.3, 7.577036790275911}	{2.4800000000000004, -26.2, 7.577036790275911}	{2.4800000000000004, -26.1, 7.577036790275911}	{2.4800000000000004, -26., 7.577036790275911}	{2.4800000000000004, -25.9, 7.577036790275911}	{2.4800000000000004, -25.8, 7.577036790275911}	{2.4800000000000004, -25.7, 7.577036790275911}	{2.4800000000000004, -25.6, 7.577036790275911}	{2.4800000000000004, -25.5, 7.577036790275911}	{2.4800000000000004, -25.4, 7.577036790275911}	{2.4800000000000004, -25.3, 7.577036790275911}	{2.4800000000000004, -25.2, 7.577036790275911}	{2.4800000000000004, -25.1, 7.577036790275911}	{2.4800000000000004, -25., 7.577036790275911}	{2.4800000000000004, -24.9, 7.577036790275911}	{2.4800000000000004, -24.799999999999997, 7.577036790275911}	{2.4800000000000004, -24.7, 7.577036790275911}	{2.4800000000000004, -24.6, 7.577036790275911}	{2.4800000000000004, -24.5, 7.577036790275911}	{2.4800000000000004, -24.4, 7.577036790275911}	{2.4800000000000004, -24.299999999999997, 7.577036790275911}	{2.4800000000000004, -24.2, 7.577036790275911}	{2.4800000000000004, -24.1, 7.577036790275911}	{2.4800000000000004, -24., 7.577036790275911}
{2.5, -33., 0.05174202734560523}	{2.5, -32.9, 0.06513935308313121}	{2.5, -32.8, 0.08200558690418702}	{2.5, -32.7, 0.10323891726277466}	{2.5, -32.6, 0.12997009642822294}	{2.5, -32.5, 0.16362265716682864}	{2.5, -32.4, 0.2059887210526063}	{2.5, -32.3, 0.25932443547610695}	{2.5, -32.2, 0.32647012172004375}	{2.5, -32.1, 0.41100153242489934}	{2.5, -32., 0.5174202734560517}	{2.5, -31.9, 0.6513935308313126}	{2.5, -31.8, 0.8200558690418629}	{2.5, -31.7, 1.032389172627754}	{2.5, -31.6, 1.2997009642822288}	{2.5, -31.5, 1.6362265716682864}	{2.5, -31.4, 2.059887210526062}	{2.5, -31.3, Indeterminate}	{2.5, -31.2, 6.024871252424741}	{2.5, -31.1, 6.124871252424738}	{2.5, -31., 6.224871252424739}	{2.5, -30.9, 6.324871252424741}	{2.5, -30.8, 6.424871252424738}	{2.5, -30.7, 6.52487125242474}	{2.5, -30.6, 6.624871252424738}	{2.5, -30.5, 6.724871252424739}	{2.5, -30.4, 6.824871252424741}	{2.5, -30.3, 6.924871252424738}	{2.5, -30.2, 7.02487125242474}	{2.5, -30.1, 7.124871252424738}	{2.5, -30., 7.224871252424739}	{2.5, -29.9, 7.324871252424741}	{2.5, -29.8, 7.424871252424738}	{2.5, -29.7, 7.524871252424741}	{2.5, -29.6, 7.558706092809877}	{2.5, -29.5, 7.558706092809877}	{2.5, -29.4, 7.558706092809877}	{2.5, -29.3, 7.558706092809877}	{2.5, -29.2, 7.558706092809877}	{2.5, -29.1, 7.558706092809877}	{2.5, -29., 7.558706092809877}	{2.5, -28.9, 7.558706092809877}	{2.5, -28.8, 7.558706092809877}	{2.5, -28.7, 7.558706092809877}	{2.5, -28.6, 7.558706092809877}	{2.5, -28.5, 7.558706092809877}	{2.5, -28.4, 7.558706092809877}	{2.5, -28.3, 7.558706092809877}	{2.5, -28.2, 7.558706092809877}	{2.5, -28.1, 7.558706092809877}	{2.5, -28., 7.558706092809877}	{2.5, -27.9, 7.558706092809877}	{2.5, -27.8, 7.558706092809877}	{2.5, -27.7, 7.558706092809877}	{2.5, -27.6, 7.558706092809877}	{2.5, -27.5, 7.558706092809877}	{2.5, -27.4, 7.558706092809877}	{2.5, -27.3, 7.558706092809877}	{2.5, -27.2, 7.558706092809877}	{2.5, -27.1, 7.558706092809877}	{2.5, -27., 7.558706092809877}	{2.5, -26.9, 7.558706092809877}	{2.5, -26.8, 7.558706092809877}	{2.5, -26.7, 7.558706092809877}	{2.5, -26.6, 7.558706092809877}	{2.5, -26.5, 7.558706092809877}	{2.5, -26.4, 7.558706092809877}	{2.5, -26.3, 7.558706092809877}	{2.5, -26.2, 7.558706092809877}	{2.5, -26.1, 7.558706092809877}	{2.5, -26., 7.558706092809877}	{2.5, -25.9, 7.558706092809877}	{2.5, -25.8, 7.558706092809877}	{2.5, -25.7, 7.558706092809877}	{2.5, -25.6, 7.558706092809877}	{2.5, -25.5, 7.558706092809877}	{2.5, -25.4, 7.558706092809877}	{2.5, -25.3, 7.558706092809877}	{2.5, -25.2, 7.558706092809877}	{2.5, -25.1, 7.558706092809877}	{2.5, -25., 7.558706092809877}	{2.5, -24.9, 7.558706092809877}	{2.5, -24.799999999999997, 7.558706092809877}	{2.5, -24.7, 7.558706092809877}	{2.5, -24.6, 7.558706092809877}	{2.5, -24.5, 7.558706092809877}	{2.5, -24.4, 7.558706092809877}	{2.5, -24.299999999999997, 7.558706092809877}	{2.5, -24.2, 7.558706092809877}	{2.5, -24.1, 7.558706092809877}	{2.5, -24., 7.558706092809877}
{2.5200000000000005, -33., 0.049595654368709954}	{2.5200000000000005, -32.9, 0.06243722959932952}	{2.5200000000000005, -32.8, 0.07860381498462318}	{2.5200000000000005, -32.7, 0.09895634014810813}	{2.5200000000000005, -32.6, 0.12457865127060111}	{2.5200000000000005, -32.5, 0.15683522985160384}	{2.5200000000000005, -32.4, 0.197443856324764}	{2.5200000000000005, -32.3, 0.24856708812988265}	{2.5200000000000005, -32.2, 0.3129274237823854}	{2.5200000000000005, -32.1, 0.39395228584692876}	{2.5200000000000005, -32., 0.4959565436870999}	{2.5200000000000005, -31.9, 0.624372295993296}	{2.5200000000000005, -31.8, 0.7860381498462261}	{2.5200000000000005, -31.7, 0.9895634014810887}	{2.5200000000000005, -31.6, 1.2457865127060104}	{2.5200000000000005, -31.5, 1.5683522985160387}	{2.5200000000000005, -31.4, 1.974438563247639}	{2.5200000000000005, -31.3, Indeterminate}	{2.5200000000000005, -31.2, 6.006471436033198}	{2.5200000000000005, -31.1, 6.106471436033196}	{2.5200000000000005, -31., 6.206471436033198}	{2.5200000000000005, -30.9, 6.306471436033199}	{2.5200000000000005, -30.8, 6.406471436033197}	{2.5200000000000005, -30.7, 6.506471436033198}	{2.5200000000000005, -30.6, 6.606471436033196}	{2.5200000000000005, -30.5, 6.706471436033198}	{2.5200000000000005, -30.4, 6.806471436033199}	{2.5200000000000005, -30.3, 6.906471436033197}	{2.5200000000000005, -30.2, 7.006471436033198}	{2.5200000000000005, -30.1, 7.106471436033196}	{2.5200000000000005, -30., 7.206471436033198}	{2.5200000000000005, -29.9, 7.306471436033199}	{2.5200000000000005, -29.8, 7.406471436033197}	{2.5200000000000005, -29.7, 7.506471436033198}	{2.5200000000000005, -29.6, 7.540306276418335}	{2.5200000000000005, -29.5, 7.540306276418335}	{2.5200000000000005, -29.4, 7.540306276418335}	{2.5200000000000005, -29.3, 7.540306276418335}	{2.5200000000000005, -29.2, 7.540306276418335}	{2.5200000000000005, -29.1, 7.540306276418335}	{2.5200000000000005, -29., 7.540306276418335}	{2.5200000000000005, -28.9, 7.540306276418335}	{2.5200000000000005, -28.8, 7.540306276418335}	{2.5200000000000005, -28.7, 7.540306276418335}	{2.5200000000000005, -28.6, 7.540306276418335}	{2.5200000000000005, -28.5, 7.540306276418335}	{2.5200000000000005, -28.4, 7.540306276418335}	{2.5200000000000005, -28.3, 7.540306276418335}	{2.5200000000000005, -28.2, 7.540306276418335}	{2.5200000000000005, -28.1, 7.540306276418335}	{2.5200000000000005, -28., 7.540306276418335}	{2.5200000000000005, -27.9, 7.540306276418335}	{2.5200000000000005, -27.8, 7.540306276418335}	{2.5200000000000005, -27.7, 7.540306276418335}	{2.5200000000000005, -27.6, 7.540306276418335}	{2.5200000000000005, -27.5, 7.540306276418335}	{2.5200000000000005, -27.4, 7.540306276418335}	{2.5200000000000005, -27.3, 7.540306276418335}	{2.5200000000000005, -27.2, 7.540306276418335}	{2.5200000000000005, -27.1, 7.540306276418335}	{2.5200000000000005, -27., 7.540306276418335}	{2.5200000000000005, -26.9, 7.540306276418335}	{2.5200000000000005, -26.8, 7.540306276418335}	{2.5200000000000005, -26.7, 7.540306276418335}	{2.5200000000000005, -26.6, 7.540306276418335}	{2.5200000000000005, -26.5, 7.540306276418335}	{2.5200000000000005, -26.4, 7.540306276418335}	{2.5200000000000005, -26.3, 7.540306276418335}	{2.5200000000000005, -26.2, 7.540306276418335}	{2.5200000000000005, -26.1, 7.540306276418335}	{2.5200000000000005, -26., 7.540306276418335}	{2.5200000000000005, -25.9, 7.540306276418335}	{2.5200000000000005, -25.8, 7.540306276418335}	{2.5200000000000005, -25.7, 7.540306276418335}	{2.5200000000000005, -25.6, 7.540306276418335}	{2.5200000000000005, -25.5, 7.540306276418335}	{2.5200000000000005, -25.4, 7.540306276418335}	{2.5200000000000005, -25.3, 7.540306276418335}	{2.5200000000000005, -25.2, 7.540306276418335}	{2.5200000000000005, -25.1, 7.540306276418335}	{2.5200000000000005, -25., 7.540306276418335}	{2.5200000000000005, -24.9, 7.540306276418335}	{2.5200000000000005, -24.799999999999997, 7.540306276418335}	{2.5200000000000005, -24.7, 7.540306276418335}	{2.5200000000000005, -24.6, 7.540306276418335}	{2.5200000000000005, -24.5, 7.540306276418335}	{2.5200000000000005, -24.4, 7.540306276418335}	{2.5200000000000005, -24.299999999999997, 7.540306276418335}	{2.5200000000000005, -24.2, 7.540306276418335}	{2.5200000000000005, -24.1, 7.540306276418335}	{2.5200000000000005, -24., 7.540306276418335}
{2.54, -33., 0.047531039443330036}	{2.54, -32.9, 0.0598380334041993}	{2.54, -32.8, 0.075331620844335}	{2.54, -32.7, 0.09483689179257532}	{2.54, -32.6, 0.11939257305324708}	{2.54, -32.5, 0.1503063441962248}	{2.54, -32.4, 0.18922447626250874}	{2.54, -32.3, 0.23821950170031517}	{2.54, -32.2, 0.2999005842754666}	{2.54, -32.1, 0.3775524665563045}	{2.54, -32., 0.47531039443330075}	{2.54, -31.9, 0.5983803340419931}	{2.54, -31.8, 0.7533162084433439}	{2.54, -31.7, 0.9483689179257604}	{2.54, -31.6, 1.1939257305324706}	{2.54, -31.5, 1.5030634419622477}	{2.54, -31.4, 1.892244762625087}	{2.54, -31.3, 2.3821950170031325}	{2.54, -31.2, 5.988005123161631}	{2.54, -31.1, 6.088005123161628}	{2.54, -31., 6.18800512316163}	{2.54, -30.9, 6.288005123161632}	{2.54, -30.8, 6.388005123161629}	{2.54, -30.7, 6.4880051231616305}	{2.54, -30.6, 6.588005123161629}	{2.54, -30.5, 6.68800512316163}	{2.54, -30.4, 6.788005123161631}	{2.54, -30.3, 6.888005123161629}	{2.54, -30.2, 6.9880051231616305}	{2.54, -30.1, 7.088005123161628}	{2.54, -30., 7.18800512316163}	{2.54, -29.9, 7.288005123161632}	{2.54, -29.8, 7.38800512316163}	{2.54, -29.7, 7.488005123161631}	{2.54, -29.6, 7.521839963546768}	{2.54, -29.5, 7.521839963546768}	{2.54, -29.4, 7.521839963546768}	{2.54, -29.3, 7.521839963546768}	{2.54, -29.2, 7.521839963546768}	{2.54, -29.1, 7.521839963546768}	{2.54, -29., 7.521839963546768}	{2.54, -28.9, 7.521839963546768}	{2.54, -28.8, 7.521839963546768}	{2.54, -28.7, 7.521839963546768}	{2.54, -28.6, 7.521839963546768}	{2.54, -28.5, 7.521839963546768}	{2.54, -28.4, 7.521839963546768}	{2.54, -28.3, 7.521839963546768}	{2.54, -28.2, 7.521839963546768}	{2.54, -28.1, 7.521839963546768}	{2.54, -28., 7.521839963546768}	{2.54, -27.9, 7.521839963546768}	{2.54, -27.8, 7.521839963546768}	{2.54, -27.7, 7.521839963546768}	{2.54, -27.6, 7.521839963546768}	{2.54, -27.5, 7.521839963546768}	{2.54, -27.4, 7.521839963546768}	{2.54, -27.3, 7.521839963546768}	{2.54, -27.2, 7.521839963546768}	{2.54, -27.1, 7.521839963546768}	{2.54, -27., 7.521839963546768}	{2.54, -26.9, 7.521839963546768}	{2.54, -26.8, 7.521839963546768}	{2.54, -26.7, 7.521839963546768}	{2.54, -26.6, 7.521839963546768}	{2.54, -26.5, 7.521839963546768}	{2.54, -26.4, 7.521839963546768}	{2.54, -26.3, 7.521839963546768}	{2.54, -26.2, 7.521839963546768}	{2.54, -26.1, 7.521839963546768}	{2.54, -26., 7.521839963546768}	{2.54, -25.9, 7.521839963546768}	{2.54, -25.8, 7.521839963546768}	{2.54, -25.7, 7.521839963546768}	{2.54, -25.6, 7.521839963546768}	{2.54, -25.5, 7.521839963546768}	{2.54, -25.4, 7.521839963546768}	{2.54, -25.3, 7.521839963546768}	{2.54, -25.2, 7.521839963546768}	{2.54, -25.1, 7.521839963546768}	{2.54, -25., 7.521839963546768}	{2.54, -24.9, 7.521839963546768}	{2.54, -24.799999999999997, 7.521839963546768}	{2.54, -24.7, 7.521839963546768}	{2.54, -24.6, 7.521839963546768}	{2.54, -24.5, 7.521839963546768}	{2.54, -24.4, 7.521839963546768}	{2.54, -24.299999999999997, 7.521839963546768}	{2.54, -24.2, 7.521839963546768}	{2.54, -24.1, 7.521839963546768}	{2.54, -24., 7.521839963546768}
{2.56, -33., 0.045545664745155916}	{2.56, -32.9, 0.057338594744734565}	{2.56, -32.8, 0.07218501400071416}	{2.56, -32.7, 0.09087554847621548}	{2.56, -32.6, 0.11440553728744093}	{2.56, -32.5, 0.1440280381411249}	{2.56, -32.4, 0.18132055722672225}	{2.56, -32.3, 0.22826905717339993}	{2.56, -32.2, 0.28737371680188506}	{2.56, -32.1, 0.3617820747636347}	{2.56, -32., 0.45545664745155856}	{2.56, -31.9, 0.5733859474473461}	{2.56, -31.8, 0.7218501400071352}	{2.56, -31.7, 0.908755484762163}	{2.56, -31.6, 1.1440553728744085}	{2.56, -31.5, 1.440280381411249}	{2.56, -31.4, 1.8132055722672227}	{2.56, -31.3, 2.2826905717339807}	{2.56, -31.2, 5.969474856350497}	{2.56, -31.1, 6.069474856350495}	{2.56, -31., 6.169474856350496}	{2.56, -30.9, 6.269474856350498}	{2.56, -30.8, 6.369474856350496}	{2.56, -30.7, 6.469474856350497}	{2.56, -30.6, 6.569474856350495}	{2.56, -30.5, 6.669474856350496}	{2.56, -30.4, 6.769474856350498}	{2.56, -30.3, 6.869474856350496}	{2.56, -30.2, 6.969474856350497}	{2.56, -30.1, 7.069474856350495}	{2.56, -30., 7.169474856350496}	{2.56, -29.9, 7.269474856350498}	{2.56, -29.8, 7.369474856350496}	{2.56, -29.7, 7.469474856350497}	{2.56, -29.6, 7.503309696735634}	{2.56, -29.5, 7.503309696735634}	{2.56, -29.4, 7.503309696735634}	{2.56, -29.3, 7.503309696735634}	{2.56, -29.2, 7.503309696735634}	{2.56, -29.1, 7.503309696735634}	{2.56, -29., 7.503309696735634}	{2.56, -28.9, 7.503309696735634}	{2.56, -28.8, 7.503309696735634}	{2.56, -28.7, 7.503309696735634}	{2.56, -28.6, 7.503309696735634}	{2.56, -28.5, 7.503309696735634}	{2.56, -28.4, 7.503309696735634}	{2.56, -28.3, 7.503309696735634}	{2.56, -28.2, 7.503309696735634}	{2.56, -28.1, 7.503309696735634}	{2.56, -28., 7.503309696735634}	{2.56, -27.9, 7.503309696735634}	{2.56, -27.8, 7.503309696735634}	{2.56, -27.7, 7.503309696735634}	{2.56, -27.6, 7.503309696735634}	{2.56, -27.5, 7.503309696735634}	{2.56, -27.4, 7.503309696735634}	{2.56, -27.3, 7.503309696735634}	{2.56, -27.2, 7.503309696735634}	{2.56, -27.1, 7.503309696735634}	{2.56, -27., 7.503309696735634}	{2.56, -26.9, 7.503309696735634}	{2.56, -26.8, 7.503309696735634}	{2.56, -26.7, 7.503309696735634}	{2.56, -26.6, 7.503309696735634}	{2.56, -26.5, 7.503309696735634}	{2.56, -26.4, 7.503309696735634}	{2.56, -26.3, 7.503309696735634}	{2.56, -26.2, 7.503309696735634}	{2.56, -26.1, 7.503309696735634}	{2.56, -26., 7.503309696735634}	{2.56, -25.9, 7.503309696735634}	{2.56, -25.8, 7.503309696735634}	{2.56, -25.7, 7.503309696735634}	{2.56, -25.6, 7.503309696735634}	{2.56, -25.5, 7.503309696735634}	{2.56, -25.4, 7.503309696735634}	{2.56, -25.3, 7.503309696735634}	{2.56, -25.2, 7.503309696735634}	{2.56, -25.1, 7.503309696735634}	{2.56, -25., 7.503309696735634}	{2.56, -24.9, 7.503309696735634}	{2.56, -24.799999999999997, 7.503309696735634}	{2.56, -24.7, 7.503309696735634}	{2.56, -24.6, 7.503309696735634}	{2.56, -24.5, 7.503309696735634}	{2.56, -24.4, 7.503309696735634}	{2.56, -24.299999999999997, 7.503309696735634}	{2.56, -24.2, 7.503309696735634}	{2.56, -24.1, 7.503309696735634}	{2.56, -24., 7.503309696735634}
{2.58, -33., 0.043637040401572305}	{2.58, -32.9, 0.05493577905702832}	{2.58, -32.8, 0.06916004827160298}	{2.58, -32.7, 0.087067342250031}	{2.58, -32.6, 0.10961128969594443}	{2.58, -32.5, 0.13799243801775696}	{2.58, -32.4, 0.1737221868559863}	{2.58, -32.3, 0.2187032756254566}	{2.58, -32.2, 0.2753311113275076}	{2.58, -32.1, 0.3466213327077293}	{2.58, -32., 0.4363704040157227}	{2.58, -31.9, 0.5493577905702823}	{2.58, -31.8, 0.6916004827160235}	{2.58, -31.7, 0.8706734225003177}	{2.58, -31.6, 1.096112896959444}	{2.58, -31.5, 1.37992438017757}	{2.58, -31.4, 1.7372218685598637}	{2.58, -31.3, 2.1870327562545486}	{2.58, -31.2, 5.950883099042779}	{2.58, -31.1, 6.050883099042776}	{2.58, -31., 6.150883099042778}	{2.58, -30.9, 6.250883099042779}	{2.58, -30.8, 6.350883099042777}	{2.58, -30.7, 6.450883099042779}	{2.58, -30.6, 6.550883099042776}	{2.58, -30.5, 6.650883099042778}	{2.58, -30.4, 6.750883099042779}	{2.58, -30.3, 6.850883099042777}	{2.58, -30.2, 6.950883099042779}	{2.58, -30.1, 7.050883099042776}	{2.58, -30., 7.150883099042778}	{2.58, -29.9, 7.250883099042779}	{2.58, -29.8, 7.350883099042777}	{2.58, -29.7, 7.450883099042779}	{2.58, -29.6, 7.484717939427916}	{2.58, -29.5, 7.484717939427916}	{2.58, -29.4, 7.484717939427916}	{2.58, -29.3, 7.484717939427916}	{2.58, -29.2, 7.484717939427916}	{2.58, -29.1, 7.484717939427916}	{2.58, -29., 7.484717939427916}	{2.58, -28.9, 7.484717939427916}	{2.58, -28.8, 7.484717939427916}	{2.58, -28.7, 7.484717939427916}	{2.58, -28.6, 7.484717939427916}	{2.58, -28.5, 7.484717939427916}	{2.58, -28.4, 7.484717939427916}	{2.58, -28.3, 7.484717939427916}	{2.58, -28.2, 7.484717939427916}	{2.58, -28.1, 7.484717939427916}	{2.58, -28., 7.484717939427916}	{2.58, -27.9, 7.484717939427916}	{2.58, -27.8, 7.484717939427916}	{2.58, -27.7, 7.484717939427916}	{2.58, -27.6, 7.484717939427916}	{2.58, -27.5, 7.484717939427916}	{2.58, -27.4, 7.484717939427916}	{2.58, -27.3, 7.484717939427916}	{2.58, -27.2, 7.484717939427916}	{2.58, -27.1, 7.484717939427916}	{2.58, -27., 7.484717939427916}	{2.58, -26.9, 7.484717939427916}	{2.58, -26.8, 7.484717939427916}	{2.58, -26.7, 7.484717939427916}	{2.58, -26.6, 7.484717939427916}	{2.58, -26.5, 7.484717939427916}	{2.58, -26.4, 7.484717939427916}	{2.58, -26.3, 7.484717939427916}	{2.58, -26.2, 7.484717939427916}	{2.58, -26.1, 7.484717939427916}	{2.58, -26., 7.484717939427916}	{2.58, -25.9, 7.484717939427916}	{2.58, -25.8, 7.484717939427916}	{2.58, -25.7, 7.484717939427916}	{2.58, -25.6, 7.484717939427916}	{2.58, -25.5, 7.484717939427916}	{2.58, -25.4, 7.484717939427916}	{2.58, -25.3, 7.484717939427916}	{2.58, -25.2, 7.484717939427916}	{2.58, -25.1, 7.484717939427916}	{2.58, -25., 7.484717939427916}	{2.58, -24.9, 7.484717939427916}	{2.58, -24.799999999999997, 7.484717939427916}	{2.58, -24.7, 7.484717939427916}	{2.58, -24.6, 7.484717939427916}	{2.58, -24.5, 7.484717939427916}	{2.58, -24.4, 7.484717939427916}	{2.58, -24.299999999999997, 7.484717939427916}	{2.58, -24.2, 7.484717939427916}	{2.58, -24.1, 7.484717939427916}	{2.58, -24., 7.484717939427916}
{2.6, -33., 0.041802708838744616}	{2.6, -32.9, 0.052626492438928384}	{2.6, -32.8, 0.06625282866496082}	{2.6, -32.7, 0.0834073696095632}	{2.6, -32.6, 0.10500365713238802}	{2.6, -32.5, 0.1321917722952855}	{2.6, -32.4, 0.16641958137264362}	{2.6, -32.3, 0.20950984001016898}	{2.6, -32.2, 0.2637572616097286}	{2.6, -32.1, 0.33205071918573065}	{2.6, -32., 0.41802708838744673}	{2.6, -31.9, 0.5262649243892847}	{2.6, -31.8, 0.6625282866496035}	{2.6, -31.7, 0.8340736960956388}	{2.6, -31.6, 1.05003657132388}	{2.6, -31.5, 1.3219177229528554}	{2.6, -31.4, 1.6641958137264365}	{2.6, -31.3, 2.095098400101673}	{2.6, -31.2, 3.1986273320403926}	{2.6, -31.1, 6.032232236536806}	{2.6, -31., 6.132232236536807}	{2.6, -30.9, 6.232232236536809}	{2.6, -30.8, 6.3322322365368064}	{2.6, -30.7, 6.432232236536808}	{2.6, -30.6, 6.532232236536806}	{2.6, -30.5, 6.632232236536807}	{2.6, -30.4, 6.732232236536809}	{2.6, -30.3, 6.8322322365368064}	{2.6, -30.2, 6.932232236536808}	{2.6, -30.1, 7.032232236536806}	{2.6, -30., 7.132232236536807}	{2.6, -29.9, 7.232232236536809}	{2.6, -29.8, 7.3322322365368064}	{2.6, -29.7, 7.432232236536808}	{2.6, -29.6, 7.466067076921944}	{2.6, -29.5, 7.466067076921944}	{2.6, -29.4, 7.466067076921944}	{2.6, -29.3, 7.466067076921944}	{2.6, -29.2, 7.466067076921944}	{2.6, -29.1, 7.466067076921944}	{2.6, -29., 7.466067076921944}	{2.6, -28.9, 7.466067076921944}	{2.6, -28.8, 7.466067076921944}	{2.6, -28.7, 7.466067076921944}	{2.6, -28.6, 7.466067076921944}	{2.6, -28.5, 7.466067076921944}	{2.6, -28.4, 7.466067076921944}	{2.6, -28.3, 7.466067076921944}	{2.6, -28.2, 7.466067076921944}	{2.6, -28.1, 7.466067076921944}	{2.6, -28., 7.466067076921944}	{2.6, -27.9, 7.466067076921944}	{2.6, -27.8, 7.466067076921944}	{2.6, -27.7, 7.466067076921944}	{2.6, -27.6, 7.466067076921944}	{2.6, -27.5, 7.466067076921944}	{2.6, -27.4, 7.466067076921944}	{2.6, -27.3, 7.466067076921944}	{2.6, -27.2, 7.466067076921944}	{2.6, -27.1, 7.466067076921944}	{2.6, -27., 7.466067076921944}	{2.6, -26.9, 7.466067076921944}	{2.6, -26.8, 7.466067076921944}	{2.6, -26.7, 7.466067076921944}	{2.6, -26.6, 7.466067076921944}	{2.6, -26.5, 7.466067076921944}	{2.6, -26.4, 7.466067076921944}	{2.6, -26.3, 7.466067076921944}	{2.6, -26.2, 7.466067076921944}	{2.6, -26.1, 7.466067076921944}	{2.6, -26., 7.466067076921944}	{2.6, -25.9, 7.466067076921944}	{2.6, -25.8, 7.466067076921944}	{2.6, -25.7, 7.466067076921944}	{2.6, -25.6, 7.466067076921944}	{2.6, -25.5, 7.466067076921944}	{2.6, -25.4, 7.466067076921944}	{2.6, -25.3, 7.466067076921944}	{2.6, -25.2, 7.466067076921944}	{2.6, -25.1, 7.466067076921944}	{2.6, -25., 7.466067076921944}	{2.6, -24.9, 7.466067076921944}	{2.6, -24.799999999999997, 7.466067076921944}	{2.6, -24.7, 7.466067076921944}	{2.6, -24.6, 7.466067076921944}	{2.6, -24.5, 7.466067076921944}	{2.6, -24.4, 7.466067076921944}	{2.6, -24.299999999999997, 7.466067076921944}	{2.6, -24.2, 7.466067076921944}	{2.6, -24.1, 7.466067076921944}	{2.6, -24., 7.466067076921944}
{2.62, -33., 0.04004024864520205}	{2.62, -32.9, 0.05040768651400196}	{2.62, -32.8, 0.0634595175022314}	{2.62, -32.7, 0.07989079920375486}	{2.62, -32.6, 0.10057655728615242}	{2.62, -32.5, 0.1266183837983096}	{2.62, -32.4, 0.15940310096399932}	{2.62, -32.3, 0.2006766145223706}	{2.62, -32.2, 0.2526368895750316}	{2.62, -32.1, 0.3180510002426451}	{2.62, -32., 0.40040248645202015}	{2.62, -31.9, 0.5040768651400195}	{2.62, -31.8, 0.6345951750223089}	{2.62, -31.7, 0.7989079920375544}	{2.62, -31.6, 1.0057655728615247}	{2.62, -31.5, 1.2661838379830954}	{2.62, -31.4, 1.5940310096399926}	{2.62, -31.3, 2.00676614522369}	{2.62, -31.2, Indeterminate}	{2.62, -31.1, 6.0135245770686945}	{2.62, -31., 6.113524577068696}	{2.62, -30.9, 6.213524577068697}	{2.62, -30.8, 6.313524577068695}	{2.62, -30.7, 6.413524577068697}	{2.62, -30.6, 6.5135245770686945}	{2.62, -30.5, 6.613524577068696}	{2.62, -30.4, 6.713524577068697}	{2.62, -30.3, 6.813524577068695}	{2.62, -30.2, 6.913524577068697}	{2.62, -30.1, 7.0135245770686945}	{2.62, -30., 7.113524577068696}	{2.62, -29.9, 7.213524577068697}	{2.62, -29.8, 7.313524577068695}	{2.62, -29.7, 7.413524577068697}	{2.62, -29.6, 7.447359417453834}	{2.62, -29.5, 7.447359417453834}	{2.62, -29.4, 7.447359417453834}	{2.62, -29.3, 7.447359417453834}	{2.62, -29.2, 7.447359417453834}	{2.62, -29.1, 7.447359417453834}	{2.62, -29., 7.447359417453834}	{2.62, -28.9, 7.447359417453834}	{2.62, -28.8, 7.447359417453834}	{2.62, -28.7, 7.447359417453834}	{2.62, -28.6, 7.447359417453834}	{2.62, -28.5, 7.447359417453834}	{2.62, -28.4, 7.447359417453834}	{2.62, -28.3, 7.447359417453834}	{2.62, -28.2, 7.447359417453834}	{2.62, -28.1, 7.447359417453834}	{2.62, -28., 7.447359417453834}	{2.62, -27.9, 7.447359417453834}	{2.62, -27.8, 7.447359417453834}	{2.62, -27.7, 7.447359417453834}	{2.62, -27.6, 7.447359417453834}	{2.62, -27.5, 7.447359417453834}	{2.62, -27.4, 7.447359417453834}	{2.62, -27.3, 7.447359417453834}	{2.62, -27.2, 7.447359417453834}	{2.62, -27.1, 7.447359417453834}	{2.62, -27., 7.447359417453834}	{2.62, -26.9, 7.447359417453834}	{2.62, -26.8, 7.447359417453834}	{2.62, -26.7, 7.447359417453834}	{2.62, -26.6, 7.447359417453834}	{2.62, -26.5, 7.447359417453834}	{2.62, -26.4, 7.447359417453834}	{2.62, -26.3, 7.447359417453834}	{2.62, -26.2, 7.447359417453834}	{2.62, -26.1, 7.447359417453834}	{2.62, -26., 7.447359417453834}	{2.62, -25.9, 7.447359417453834}	{2.62, -25.8, 7.447359417453834}	{2.62, -25.7, 7.447359417453834}	{2.62, -25.6, 7.447359417453834}	{2.62, -25.5, 7.447359417453834}	{2.62, -25.4, 7.447359417453834}	{2.62, -25.3, 7.447359417453834}	{2.62, -25.2, 7.447359417453834}	{2.62, -25.1, 7.447359417453834}	{2.62, -25., 7.447359417453834}	{2.62, -24.9, 7.447359417453834}	{2.62, -24.799999999999997, 7.447359417453834}	{2.62, -24.7, 7.447359417453834}	{2.62, -24.6, 7.447359417453834}	{2.62, -24.5, 7.447359417453834}	{2.62, -24.4, 7.447359417453834}	{2.62, -24.299999999999997, 7.447359417453834}	{2.62, -24.2, 7.447359417453834}	{2.62, -24.1, 7.447359417453834}	{2.62, -24., 7.447359417453834}
{2.64, -33., 0.03834727797846862}	{2.64, -32.9, 0.04827636272022919}	{2.64, -32.8, 0.060776339817489276}	{2.64, -32.7, 0.07651287863207401}	{2.64, -32.6, 0.09632400723944128}	{2.64, -32.5, 0.12126474047957836}	{2.64, -32.4, 0.15266326334436645}	{2.64, -32.3, 0.19219166167164858}	{2.64, -32.2, 0.24195496681338227}	{2.64, -32.1, 0.3046032562311823}	{2.64, -32., 0.3834727797846866}	{2.64, -31.9, 0.4827636272022922}	{2.64, -31.8, 0.6077633981748886}	{2.64, -31.7, 0.7651287863207465}	{2.64, -31.6, 0.9632400723944126}	{2.64, -31.5, 1.2126474047957831}	{2.64, -31.4, 1.5266326334436644}	{2.64, -31.3, 1.9219166167164698}	{2.64, -31.2, 2.4195496681338424}	{2.64, -31.1, 5.994762353009509}	{2.64, -31., 6.094762353009511}	{2.64, -30.9, 6.194762353009512}	{2.64, -30.8, 6.29476235300951}	{2.64, -30.7, 6.3947623530095115}	{2.64, -30.6, 6.494762353009509}	{2.64, -30.5, 6.594762353009511}	{2.64, -30.4, 6.694762353009512}	{2.64, -30.3, 6.79476235300951}	{2.64, -30.2, 6.8947623530095115}	{2.64, -30.1, 6.994762353009509}	{2.64, -30., 7.094762353009511}	{2.64, -29.9, 7.194762353009512}	{2.64, -29.8, 7.29476235300951}	{2.64, -29.7, 7.3947623530095115}	{2.64, -29.6, 7.428597193394649}	{2.64, -29.5, 7.428597193394649}	{2.64, -29.4, 7.428597193394649}	{2.64, -29.3, 7.428597193394649}	{2.64, -29.2, 7.428597193394649}	{2.64, -29.1, 7.428597193394649}	{2.64, -29., 7.428597193394649}	{2.64, -28.9, 7.428597193394649}	{2.64, -28.8, 7.428597193394649}	{2.64, -28.7, 7.428597193394649}	{2.64, -28.6, 7.428597193394649}	{2.64, -28.5, 7.428597193394649}	{2.64, -28.4, 7.428597193394649}	{2.64, -28.3, 7.428597193394649}	{2.64, -28.2, 7.428597193394649}	{2.64, -28.1, 7.428597193394649}	{2.64, -28., 7.428597193394649}	{2.64, -27.9, 7.428597193394649}	{2.64, -27.8, 7.428597193394649}	{2.64, -27.7, 7.428597193394649}	{2.64, -27.6, 7.428597193394649}	{2.64, -27.5, 7.428597193394649}	{2.64, -27.4, 7.428597193394649}	{2.64, -27.3, 7.428597193394649}	{2.64, -27.2, 7.428597193394649}	{2.64, -27.1, 7.428597193394649}	{2.64, -27., 7.428597193394649}	{2.64, -26.9, 7.428597193394649}	{2.64, -26.8, 7.428597193394649}	{2.64, -26.7, 7.428597193394649}	{2.64, -26.6, 7.428597193394649}	{2.64, -26.5, 7.428597193394649}	{2.64, -26.4, 7.428597193394649}	{2.64, -26.3, 7.428597193394649}	{2.64, -26.2, 7.428597193394649}	{2.64, -26.1, 7.428597193394649}	{2.64, -26., 7.428597193394649}	{2.64, -25.9, 7.428597193394649}	{2.64, -25.8, 7.428597193394649}	{2.64, -25.7, 7.428597193394649}	{2.64, -25.6, 7.428597193394649}	{2.64, -25.5, 7.428597193394649}	{2.64, -25.4, 7.428597193394649}	{2.64, -25.3, 7.428597193394649}	{2.64, -25.2, 7.428597193394649}	{2.64, -25.1, 7.428597193394649}	{2.64, -25., 7.428597193394649}	{2.64, -24.9, 7.428597193394649}	{2.64, -24.799999999999997, 7.428597193394649}	{2.64, -24.7, 7.428597193394649}	{2.64, -24.6, 7.428597193394649}	{2.64, -24.5, 7.428597193394649}	{2.64, -24.4, 7.428597193394649}	{2.64, -24.299999999999997, 7.428597193394649}	{2.64, -24.2, 7.428597193394649}	{2.64, -24.1, 7.428597193394649}	{2.64, -24., 7.428597193394649}
{2.66, -33., 0.036721457541488936}	{2.66, -32.9, 0.04622957605710101}	{2.66, -32.8, 0.05819958807475589}	{2.66, -32.7, 0.07326894038326195}	{2.66, -32.6, 0.09224013094372076}	{2.66, -32.5, 0.11612344483227195}	{2.66, -32.4, 0.14619075560442568}	{2.66, -32.3, 0.18404325719980252}	{2.66, -32.2, 0.23169673335819826}	{2.66, -32.1, 0.29168890545433396}	{2.66, -32., 0.36721457541488856}	{2.66, -31.9, 0.46229576057101024}	{2.66, -31.8, 0.5819958807475542}	{2.66, -31.7, 0.7326894038326258}	{2.66, -31.6, 0.9224013094372071}	{2.66, -31.5, 1.1612344483227188}	{2.66, -31.4, 1.4619075560442556}	{2.66, -31.3, 1.8404325719980101}	{2.66, -31.2, 2.3169673335820016}	{2.66, -31.1, 5.975947722163181}	{2.66, -31., 6.075947722163183}	{2.66, -30.9, 6.175947722163184}	{2.66, -30.8, 6.275947722163182}	{2.66, -30.7, 6.3759477221631835}	{2.66, -30.6, 6.475947722163181}	{2.66, -30.5, 6.575947722163183}	{2.66, -30.4, 6.675947722163184}	{2.66, -30.3, 6.775947722163182}	{2.66, -30.2, 6.8759477221631835}	{2.66, -30.1, 6.975947722163181}	{2.66, -30., 7.075947722163183}	{2.66, -29.9, 7.175947722163184}	{2.66, -29.8, 7.275947722163182}	{2.66, -29.7, 7.3759477221631835}	{2.66, -29.6, 7.409782562548321}	{2.66, -29.5, 7.409782562548321}	{2.66, -29.4, 7.409782562548321}	{2.66, -29.3, 7.409782562548321}	{2.66, -29.2, 7.409782562548321}	{2.66, -29.1, 7.409782562548321}	{2.66, -29., 7.409782562548321}	{2.66, -28.9, 7.409782562548321}	{2.66, -28.8, 7.409782562548321}	{2.66, -28.7, 7.409782562548321}	{2.66, -28.6, 7.409782562548321}	{2.66, -28.5, 7.409782562548321}	{2.66, -28.4, 7.409782562548321}	{2.66, -28.3, 7.409782562548321}	{2.66, -28.2, 7.409782562548321}	{2.66, -28.1, 7.409782562548321}	{2.66, -28., 7.409782562548321}	{2.66, -27.9, 7.409782562548321}	{2.66, -27.8, 7.409782562548321}	{2.66, -27.7, 7.409782562548321}	{2.66, -27.6, 7.409782562548321}	{2.66, -27.5, 7.409782562548321}	{2.66, -27.4, 7.409782562548321}	{2.66, -27.3, 7.409782562548321}	{2.66, -27.2, 7.409782562548321}	{2.66, -27.1, 7.409782562548321}	{2.66, -27., 7.409782562548321}	{2.66, -26.9, 7.409782562548321}	{2.66, -26.8, 7.409782562548321}	{2.66, -26.7, 7.409782562548321}	{2.66, -26.6, 7.409782562548321}	{2.66, -26.5, 7.409782562548321}	{2.66, -26.4, 7.409782562548321}	{2.66, -26.3, 7.409782562548321}	{2.66, -26.2, 7.409782562548321}	{2.66, -26.1, 7.409782562548321}	{2.66, -26., 7.409782562548321}	{2.66, -25.9, 7.409782562548321}	{2.66, -25.8, 7.409782562548321}	{2.66, -25.7, 7.409782562548321}	{2.66, -25.6, 7.409782562548321}	{2.66, -25.5, 7.409782562548321}	{2.66, -25.4, 7.409782562548321}	{2.66, -25.3, 7.409782562548321}	{2.66, -25.2, 7.409782562548321}	{2.66, -25.1, 7.409782562548321}	{2.66, -25., 7.409782562548321}	{2.66, -24.9, 7.409782562548321}	{2.66, -24.799999999999997, 7.409782562548321}	{2.66, -24.7, 7.409782562548321}	{2.66, -24.6, 7.409782562548321}	{2.66, -24.5, 7.409782562548321}	{2.66, -24.4, 7.409782562548321}	{2.66, -24.299999999999997, 7.409782562548321}	{2.66, -24.2, 7.409782562548321}	{2.66, -24.1, 7.409782562548321}	{2.66, -24., 7.409782562548321}
{2.68, -33., 0.03516049315552924}	{2.68, -32.9, 0.04426443832471075}	{2.68, -32.8, 0.05572562624577412}	{2.68, -32.7, 0.07015440696894809}	{2.68, -32.6, 0.08831916568255904}	{2.68, -32.5, 0.11118724202623317}	{2.68, -32.4, 0.13997644445413387}	{2.68, -32.3, 0.17621990297590429}	{2.68, -32.2, 0.22184771392026575}	{2.68, -32.1, 0.27928972460266593}	{2.68, -32., 0.351604931555292}	{2.68, -31.9, 0.44264438324710736}	{2.68, -31.8, 0.557256262457737}	{2.68, -31.7, 0.7015440696894875}	{2.68, -31.6, 0.8831916568255895}	{2.68, -31.5, 1.111872420262332}	{2.68, -31.4, 1.399764444541338}	{2.68, -31.3, 1.7621990297590289}	{2.68, -31.2, 2.218477139202675}	{2.68, -31.1, 5.957082769151988}	{2.68, -31., 6.0570827691519895}	{2.68, -30.9, 6.15708276915199}	{2.68, -30.8, 6.257082769151988}	{2.68, -30.7, 6.357082769151989}	{2.68, -30.6, 6.457082769151987}	{2.68, -30.5, 6.5570827691519895}	{2.68, -30.4, 6.65708276915199}	{2.68, -30.3, 6.757082769151989}	{2.68, -30.2, 6.857082769151989}	{2.68, -30.1, 6.957082769151988}	{2.68, -30., 7.0570827691519895}	{2.68, -29.9, 7.157082769151991}	{2.68, -29.8, 7.257082769151988}	{2.68, -29.7, 7.35708276915199}	{2.68, -29.6, 7.3909176095371265}	{2.68, -29.5, 7.3909176095371265}	{2.68, -29.4, 7.3909176095371265}	{2.68, -29.3, 7.3909176095371265}	{2.68, -29.2, 7.3909176095371265}	{2.68, -29.1, 7.3909176095371265}	{2.68, -29., 7.3909176095371265}	{2.68, -28.9, 7.3909176095371265}	{2.68, -28.8, 7.3909176095371265}	{2.68, -28.7, 7.3909176095371265}	{2.68, -28.6, 7.3909176095371265}	{2.68, -28.5, 7.3909176095371265}	{2.68, -28.4, 7.3909176095371265}	{2.68, -28.3, 7.3909176095371265}	{2.68, -28.2, 7.3909176095371265}	{2.68, -28.1, 7.3909176095371265}	{2.68, -28., 7.3909176095371265}	{2.68, -27.9, 7.3909176095371265}	{2.68, -27.8, 7.3909176095371265}	{2.68, -27.7, 7.3909176095371265}	{2.68, -27.6, 7.3909176095371265}	{2.68, -27.5, 7.3909176095371265}	{2.68, -27.4, 7.3909176095371265}	{2.68, -27.3, 7.3909176095371265}	{2.68, -27.2, 7.3909176095371265}	{2.68, -27.1, 7.3909176095371265}	{2.68, -27., 7.3909176095371265}	{2.68, -26.9, 7.3909176095371265}	{2.68, -26.8, 7.3909176095371265}	{2.68, -26.7, 7.3909176095371265}	{2.68, -26.6, 7.3909176095371265}	{2.68, -26.5, 7.3909176095371265}	{2.68, -26.4, 7.3909176095371265}	{2.68, -26.3, 7.3909176095371265}	{2.68, -26.2, 7.3909176095371265}	{2.68, -26.1, 7.3909176095371265}	{2.68, -26., 7.3909176095371265}	{2.68, -25.9, 7.3909176095371265}	{2.68, -25.8, 7.3909176095371265}	{2.68, -25.7, 7.3909176095371265}	{2.68, -25.6, 7.3909176095371265}	{2.68, -25.5, 7.3909176095371265}	{2.68, -25.4, 7.3909176095371265}	{2.68, -25.3, 7.3909176095371265}	{2.68, -25.2, 7.3909176095371265}	{2.68, -25.1, 7.3909176095371265}	{2.68, -25., 7.3909176095371265}	{2.68, -24.9, 7.3909176095371265}	{2.68, -24.799999999999997, 7.3909176095371265}	{2.68, -24.7, 7.3909176095371265}	{2.68, -24.6, 7.3909176095371265}	{2.68, -24.5, 7.3909176095371265}	{2.68, -24.4, 7.3909176095371265}	{2.68, -24.299999999999997, 7.3909176095371265}	{2.68, -24.2, 7.3909176095371265}	{2.68, -24.1, 7.3909176095371265}	{2.68, -24., 7.3909176095371265}
{2.7, -33., 0.03366213795596844}	{2.7, -32.9, 0.04237812088808981}	{2.7, -32.8, 0.05335089329010173}	{2.7, -32.7, 0.06716479530482708}	{2.7, -32.6, 0.08455546758720062}	{2.7, -32.5, 0.10644902685166523}	{2.7, -32.4, 0.1340113849643214}	{2.7, -32.3, 0.16871033800131557}	{2.7, -32.2, 0.21239373174223658}	{2.7, -32.1, 0.26738786619609595}	{2.7, -32., 0.33662137955968485}	{2.7, -31.9, 0.42378120888089826}	{2.7, -31.8, 0.5335089329010123}	{2.7, -31.7, 0.6716479530482757}	{2.7, -31.6, 0.8455546758720061}	{2.7, -31.5, 1.0644902685166524}	{2.7, -31.4, 1.3401138496432143}	{2.7, -31.3, 1.687103380013142}	{2.7, -31.2, 2.123937317422383}	{2.7, -31.1, 3.6170706319354635}	{2.7, -31., 6.038169506877273}	{2.7, -30.9, 6.138169506877275}	{2.7, -30.8, 6.238169506877273}	{2.7, -30.7, 6.338169506877274}	{2.7, -30.6, 6.438169506877272}	{2.7, -30.5, 6.538169506877273}	{2.7, -30.4, 6.638169506877275}	{2.7, -30.3, 6.738169506877273}	{2.7, -30.2, 6.838169506877274}	{2.7, -30.1, 6.938169506877272}	{2.7, -30., 7.038169506877273}	{2.7, -29.9, 7.138169506877275}	{2.7, -29.8, 7.238169506877273}	{2.7, -29.7, 7.338169506877274}	{2.7, -29.6, 7.37200434726241}	{2.7, -29.5, 7.37200434726241}	{2.7, -29.4, 7.37200434726241}	{2.7, -29.3, 7.37200434726241}	{2.7, -29.2, 7.37200434726241}	{2.7, -29.1, 7.37200434726241}	{2.7, -29., 7.37200434726241}	{2.7, -28.9, 7.37200434726241}	{2.7, -28.8, 7.37200434726241}	{2.7, -28.7, 7.37200434726241}	{2.7, -28.6, 7.37200434726241}	{2.7, -28.5, 7.37200434726241}	{2.7, -28.4, 7.37200434726241}	{2.7, -28.3, 7.37200434726241}	{2.7, -28.2, 7.37200434726241}	{2.7, -28.1, 7.37200434726241}	{2.7, -28., 7.37200434726241}	{2.7, -27.9, 7.37200434726241}	{2.7, -27.8, 7.37200434726241}	{2.7, -27.7, 7.37200434726241}	{2.7, -27.6, 7.37200434726241}	{2.7, -27.5, 7.37200434726241}	{2.7, -27.4, 7.37200434726241}	{2.7, -27.3, 7.37200434726241}	{2.7, -27.2, 7.37200434726241}	{2.7, -27.1, 7.37200434726241}	{2.7, -27., 7.37200434726241}	{2.7, -26.9, 7.37200434726241}	{2.7, -26.8, 7.37200434726241}	{2.7, -26.7, 7.37200434726241}	{2.7, -26.6, 7.37200434726241}	{2.7, -26.5, 7.37200434726241}	{2.7, -26.4, 7.37200434726241}	{2.7, -26.3, 7.37200434726241}	{2.7, -26.2, 7.37200434726241}	{2.7, -26.1, 7.37200434726241}	{2.7, -26., 7.37200434726241}	{2.7, -25.9, 7.37200434726241}	{2.7, -25.8, 7.37200434726241}	{2.7, -25.7, 7.37200434726241}	{2.7, -25.6, 7.37200434726241}	{2.7, -25.5, 7.37200434726241}	{2.7, -25.4, 7.37200434726241}	{2.7, -25.3, 7.37200434726241}	{2.7, -25.2, 7.37200434726241}	{2.7, -25.1, 7.37200434726241}	{2.7, -25., 7.37200434726241}	{2.7, -24.9, 7.37200434726241}	{2.7, -24.799999999999997, 7.37200434726241}	{2.7, -24.7, 7.37200434726241}	{2.7, -24.6, 7.37200434726241}	{2.7, -24.5, 7.37200434726241}	{2.7, -24.4, 7.37200434726241}	{2.7, -24.299999999999997, 7.37200434726241}	{2.7, -24.2, 7.37200434726241}	{2.7, -24.1, 7.37200434726241}	{2.7, -24., 7.37200434726241}
{2.72, -33., 0.03222419423692246}	{2.72, -32.9, 0.04056785699945306}	{2.72, -32.8, 0.05107190607864348}	{2.72, -32.7, 0.06429572039116845}	{2.72, -32.6, 0.08094351627005467}	{2.72, -32.5, 0.1019018495523467}	{2.72, -32.4, 0.1282868279102758}	{2.72, -32.3, 0.16150354765471212}	{2.72, -32.2, 0.20332092023742454}	{2.72, -32.1, 0.2559658732362696}	{2.72, -32., 0.3222419423692254}	{2.72, -31.9, 0.40567856999453056}	{2.72, -31.8, 0.5107190607864308}	{2.72, -31.7, 0.6429572039116898}	{2.72, -31.6, 0.8094351627005466}	{2.72, -31.5, 1.0190184955234676}	{2.72, -31.4, 1.2828682791027581}	{2.72, -31.3, 1.6150354765471069}	{2.72, -31.2, 2.0332092023742625}	{2.72, -31.1, Indeterminate}	{2.72, -31., 6.019209878043909}	{2.72, -30.9, 6.11920987804391}	{2.72, -30.8, 6.219209878043908}	{2.72, -30.7, 6.319209878043909}	{2.72, -30.6, 6.419209878043907}	{2.72, -30.5, 6.519209878043909}	{2.72, -30.4, 6.61920987804391}	{2.72, -30.3, 6.719209878043908}	{2.72, -30.2, 6.819209878043909}	{2.72, -30.1, 6.919209878043907}	{2.72, -30., 7.019209878043909}	{2.72, -29.9, 7.11920987804391}	{2.72, -29.8, 7.219209878043908}	{2.72, -29.7, 7.319209878043909}	{2.72, -29.6, 7.353044718429047}	{2.72, -29.5, 7.353044718429047}	{2.72, -29.4, 7.353044718429047}	{2.72, -29.3, 7.353044718429047}	{2.72, -29.2, 7.353044718429047}	{2.72, -29.1, 7.353044718429047}	{2.72, -29., 7.353044718429047}	{2.72, -28.9, 7.353044718429047}	{2.72, -28.8, 7.353044718429047}	{2.72, -28.7, 7.353044718429047}	{2.72, -28.6, 7.353044718429047}	{2.72, -28.5, 7.353044718429047}	{2.72, -28.4, 7.353044718429047}	{2.72, -28.3, 7.353044718429047}	{2.72, -28.2, 7.353044718429047}	{2.72, -28.1, 7.353044718429047}	{2.72, -28., 7.353044718429047}	{2.72, -27.9, 7.353044718429047}	{2.72, -27.8, 7.353044718429047}	{2.72, -27.7, 7.353044718429047}	{2.72, -27.6, 7.353044718429047}	{2.72, -27.5, 7.353044718429047}	{2.72, -27.4, 7.353044718429047}	{2.72, -27.3, 7.353044718429047}	{2.72, -27.2, 7.353044718429047}	{2.72, -27.1, 7.353044718429047}	{2.72, -27., 7.353044718429047}	{2.72, -26.9, 7.353044718429047}	{2.72, -26.8, 7.353044718429047}	{2.72, -26.7, 7.353044718429047}	{2.72, -26.6, 7.353044718429047}	{2.72, -26.5, 7.353044718429047}	{2.72, -26.4, 7.353044718429047}	{2.72, -26.3, 7.353044718429047}	{2.72, -26.2, 7.353044718429047}	{2.72, -26.1, 7.353044718429047}	{2.72, -26., 7.353044718429047}	{2.72, -25.9, 7.353044718429047}	{2.72, -25.8, 7.353044718429047}	{2.72, -25.7, 7.353044718429047}	{2.72, -25.6, 7.353044718429047}	{2.72, -25.5, 7.353044718429047}	{2.72, -25.4, 7.353044718429047}	{2.72, -25.3, 7.353044718429047}	{2.72, -25.2, 7.353044718429047}	{2.72, -25.1, 7.353044718429047}	{2.72, -25., 7.353044718429047}	{2.72, -24.9, 7.353044718429047}	{2.72, -24.799999999999997, 7.353044718429047}	{2.72, -24.7, 7.353044718429047}	{2.72, -24.6, 7.353044718429047}	{2.72, -24.5, 7.353044718429047}	{2.72, -24.4, 7.353044718429047}	{2.72, -24.299999999999997, 7.353044718429047}	{2.72, -24.2, 7.353044718429047}	{2.72, -24.1, 7.353044718429047}	{2.72, -24., 7.353044718429047}
{2.74, -33., 0.03084451497003476}	{2.74, -32.9, 0.038830943710242496}	{2.74, -32.8, 0.04888526180077338}	{2.74, -32.7, 0.06154289834320349}	{2.74, -32.6, 0.07747791863972424}	{2.74, -32.5, 0.09753892062847018}	{2.74, -32.4, 0.12279422581815587}	{2.74, -32.3, 0.15458877130406817}	{2.74, -32.2, 0.1946157325727259}	{2.74, -32.1, 0.24500669127074326}	{2.74, -32., 0.3084451497003479}	{2.74, -31.9, 0.38830943710242527}	{2.74, -31.8, 0.48885261800772967}	{2.74, -31.7, 0.6154289834320398}	{2.74, -31.6, 0.7747791863972426}	{2.74, -31.5, 0.9753892062847017}	{2.74, -31.4, 1.227942258181558}	{2.74, -31.3, 1.5458877130406699}	{2.74, -31.2, 1.9461573257272753}	{2.74, -31.1, 2.4500669127074324}	{2.74, -31., 6.0002057567378175}	{2.74, -30.9, 6.100205756737819}	{2.74, -30.8, 6.200205756737817}	{2.74, -30.7, 6.300205756737818}	{2.74, -30.6, 6.400205756737816}	{2.74, -30.5, 6.5002057567378175}	{2.74, -30.4, 6.600205756737819}	{2.74, -30.3, 6.700205756737817}	{2.74, -30.2, 6.800205756737818}	{2.74, -30.1, 6.900205756737816}	{2.74, -30., 7.0002057567378175}	{2.74, -29.9, 7.100205756737819}	{2.74, -29.8, 7.200205756737817}	{2.74, -29.7, 7.300205756737818}	{2.74, -29.6, 7.334040597122955}	{2.74, -29.5, 7.334040597122955}	{2.74, -29.4, 7.334040597122955}	{2.74, -29.3, 7.334040597122955}	{2.74, -29.2, 7.334040597122955}	{2.74, -29.1, 7.334040597122955}	{2.74, -29., 7.334040597122955}	{2.74, -28.9, 7.334040597122955}	{2.74, -28.8, 7.334040597122955}	{2.74, -28.7, 7.334040597122955}	{2.74, -28.6, 7.334040597122955}	{2.74, -28.5, 7.334040597122955}	{2.74, -28.4, 7.334040597122955}	{2.74, -28.3, 7.334040597122955}	{2.74, -28.2, 7.334040597122955}	{2.74, -28.1, 7.334040597122955}	{2.74, -28., 7.334040597122955}	{2.74, -27.9, 7.334040597122955}	{2.74, -27.8, 7.334040597122955}	{2.74, -27.7, 7.334040597122955}	{2.74, -27.6, 7.334040597122955}	{2.74, -27.5, 7.334040597122955}	{2.74, -27.4, 7.334040597122955}	{2.74, -27.3, 7.334040597122955}	{2.74, -27.2, 7.334040597122955}	{2.74, -27.1, 7.334040597122955}	{2.74, -27., 7.334040597122955}	{2.74, -26.9, 7.334040597122955}	{2.74, -26.8, 7.334040597122955}	{2.74, -26.7, 7.334040597122955}	{2.74, -26.6, 7.334040597122955}	{2.74, -26.5, 7.334040597122955}	{2.74, -26.4, 7.334040597122955}	{2.74, -26.3, 7.334040597122955}	{2.74, -26.2, 7.334040597122955}	{2.74, -26.1, 7.334040597122955}	{2.74, -26., 7.334040597122955}	{2.74, -25.9, 7.334040597122955}	{2.74, -25.8, 7.334040597122955}	{2.74, -25.7, 7.334040597122955}	{2.74, -25.6, 7.334040597122955}	{2.74, -25.5, 7.334040597122955}	{2.74, -25.4, 7.334040597122955}	{2.74, -25.3, 7.334040597122955}	{2.74, -25.2, 7.334040597122955}	{2.74, -25.1, 7.334040597122955}	{2.74, -25., 7.334040597122955}	{2.74, -24.9, 7.334040597122955}	{2.74, -24.799999999999997, 7.334040597122955}	{2.74, -24.7, 7.334040597122955}	{2.74, -24.6, 7.334040597122955}	{2.74, -24.5, 7.334040597122955}	{2.74, -24.4, 7.334040597122955}	{2.74, -24.299999999999997, 7.334040597122955}	{2.74, -24.2, 7.334040597122955}	{2.74, -24.1, 7.334040597122955}	{2.74, -24., 7.334040597122955}
{2.7600000000000002, -33., 0.029521005022018276}	{2.7600000000000002, -32.9, 0.037164743403922125}	{2.7600000000000002, -32.8, 0.046787639894007346}	{2.7600000000000002, -32.7, 0.058902148820439724}	{2.7600000000000002, -32.6, 0.07415341195933353}	{2.7600000000000002, -32.5, 0.09335361468684693}	{2.7600000000000002, -32.4, 0.11752523781211306}	{2.7600000000000002, -32.3, 0.1479555084088225}	{2.7600000000000002, -32.2, 0.18626494935078974}	{2.7600000000000002, -32.1, 0.23449367806426338}	{2.7600000000000002, -32., 0.2952100502201826}	{2.7600000000000002, -31.9, 0.37164743403922135}	{2.7600000000000002, -31.8, 0.4678763989400701}	{2.7600000000000002, -31.7, 0.5890214882044016}	{2.7600000000000002, -31.6, 0.741534119593336}	{2.7600000000000002, -31.5, 0.9335361468684689}	{2.7600000000000002, -31.4, 1.1752523781211308}	{2.7600000000000002, -31.3, 1.4795550840882121}	{2.7600000000000002, -31.2, 1.8626494935079125}	{2.7600000000000002, -31.1, 2.3449367806426338}	{2.7600000000000002, -31., 5.981158950046631}	{2.7600000000000002, -30.9, 6.081158950046633}	{2.7600000000000002, -30.8, 6.181158950046631}	{2.7600000000000002, -30.7, 6.281158950046632}	{2.7600000000000002, -30.6, 6.38115895004663}	{2.7600000000000002, -30.5, 6.481158950046631}	{2.7600000000000002, -30.4, 6.581158950046633}	{2.7600000000000002, -30.3, 6.681158950046631}	{2.7600000000000002, -30.2, 6.781158950046632}	{2.7600000000000002, -30.1, 6.88115895004663}	{2.7600000000000002, -30., 6.981158950046631}	{2.7600000000000002, -29.9, 7.081158950046633}	{2.7600000000000002, -29.8, 7.181158950046631}	{2.7600000000000002, -29.7, 7.281158950046632}	{2.7600000000000002, -29.6, 7.314993790431769}	{2.7600000000000002, -29.5, 7.314993790431769}	{2.7600000000000002, -29.4, 7.314993790431769}	{2.7600000000000002, -29.3, 7.314993790431769}	{2.7600000000000002, -29.2, 7.314993790431769}	{2.7600000000000002, -29.1, 7.314993790431769}	{2.7600000000000002, -29., 7.314993790431769}	{2.7600000000000002, -28.9, 7.314993790431769}	{2.7600000000000002, -28.8, 7.314993790431769}	{2.7600000000000002, -28.7, 7.314993790431769}	{2.7600000000000002, -28.6, 7.314993790431769}	{2.7600000000000002, -28.5, 7.314993790431769}	{2.7600000000000002, -28.4, 7.314993790431769}	{2.7600000000000002, -28.3, 7.314993790431769}	{2.7600000000000002, -28.2, 7.314993790431769}	{2.7600000000000002, -28.1, 7.314993790431769}	{2.7600000000000002, -28., 7.314993790431769}	{2.7600000000000002, -27.9, 7.314993790431769}	{2.7600000000000002, -27.8, 7.314993790431769}	{2.7600000000000002, -27.7, 7.314993790431769}	{2.7600000000000002, -27.6, 7.314993790431769}	{2.7600000000000002, -27.5, 7.314993790431769}	{2.7600000000000002, -27.4, 7.314993790431769}	{2.7600000000000002, -27.3, 7.314993790431769}	{2.7600000000000002, -27.2, 7.314993790431769}	{2.7600000000000002, -27.1, 7.314993790431769}	{2.7600000000000002, -27., 7.314993790431769}	{2.7600000000000002, -26.9, 7.314993790431769}	{2.7600000000000002, -26.8, 7.314993790431769}	{2.7600000000000002, -26.7, 7.314993790431769}	{2.7600000000000002, -26.6, 7.314993790431769}	{2.7600000000000002, -26.5, 7.314993790431769}	{2.7600000000000002, -26.4, 7.314993790431769}	{2.7600000000000002, -26.3, 7.314993790431769}	{2.7600000000000002, -26.2, 7.314993790431769}	{2.7600000000000002, -26.1, 7.314993790431769}	{2.7600000000000002, -26., 7.314993790431769}	{2.7600000000000002, -25.9, 7.314993790431769}	{2.7600000000000002, -25.8, 7.314993790431769}	{2.7600000000000002, -25.7, 7.314993790431769}	{2.7600000000000002, -25.6, 7.314993790431769}	{2.7600000000000002, -25.5, 7.314993790431769}	{2.7600000000000002, -25.4, 7.314993790431769}	{2.7600000000000002, -25.3, 7.314993790431769}	{2.7600000000000002, -25.2, 7.314993790431769}	{2.7600000000000002, -25.1, 7.314993790431769}	{2.7600000000000002, -25., 7.314993790431769}	{2.7600000000000002, -24.9, 7.314993790431769}	{2.7600000000000002, -24.799999999999997, 7.314993790431769}	{2.7600000000000002, -24.7, 7.314993790431769}	{2.7600000000000002, -24.6, 7.314993790431769}	{2.7600000000000002, -24.5, 7.314993790431769}	{2.7600000000000002, -24.4, 7.314993790431769}	{2.7600000000000002, -24.299999999999997, 7.314993790431769}	{2.7600000000000002, -24.2, 7.314993790431769}	{2.7600000000000002, -24.1, 7.314993790431769}	{2.7600000000000002, -24., 7.314993790431769}
{2.7800000000000002, -33., 0.028251622094685604}	{2.7800000000000002, -32.9, 0.03556668497940536}	{2.7800000000000002, -32.8, 0.04477580353385146}	{2.7800000000000002, -32.7, 0.056369396902267964}	{2.7800000000000002, -32.6, 0.07096486620777652}	{2.7800000000000002, -32.5, 0.08933947341354348}	{2.7800000000000002, -32.4, 0.11247173335661961}	{2.7800000000000002, -32.3, 0.14159352323118662}	{2.7800000000000002, -32.2, 0.17825568454120636}	{2.7800000000000002, -32.1, 0.22441061106568996}	{2.7800000000000002, -32., 0.28251622094685536}	{2.7800000000000002, -31.9, 0.355666849794053}	{2.7800000000000002, -31.8, 0.4477580353385102}	{2.7800000000000002, -31.7, 0.5636939690226831}	{2.7800000000000002, -31.6, 0.7096486620777663}	{2.7800000000000002, -31.5, 0.8933947341354347}	{2.7800000000000002, -31.4, 1.1247173335661962}	{2.7800000000000002, -31.3, 1.4159352323118544}	{2.7800000000000002, -31.2, 1.7825568454120775}	{2.7800000000000002, -31.1, 2.2441061106568996}	{2.7800000000000002, -31., 5.962071199714375}	{2.7800000000000002, -30.9, 6.062071199714376}	{2.7800000000000002, -30.8, 6.162071199714374}	{2.7800000000000002, -30.7, 6.262071199714375}	{2.7800000000000002, -30.6, 6.362071199714373}	{2.7800000000000002, -30.5, 6.462071199714374}	{2.7800000000000002, -30.4, 6.562071199714376}	{2.7800000000000002, -30.3, 6.662071199714374}	{2.7800000000000002, -30.2, 6.7620711997143745}	{2.7800000000000002, -30.1, 6.862071199714373}	{2.7800000000000002, -30., 6.962071199714375}	{2.7800000000000002, -29.9, 7.062071199714376}	{2.7800000000000002, -29.8, 7.162071199714374}	{2.7800000000000002, -29.7, 7.262071199714375}	{2.7800000000000002, -29.6, 7.295906040099512}	{2.7800000000000002, -29.5, 7.295906040099512}	{2.7800000000000002, -29.4, 7.295906040099512}	{2.7800000000000002, -29.3, 7.295906040099512}	{2.7800000000000002, -29.2, 7.295906040099512}	{2.7800000000000002, -29.1, 7.295906040099512}	{2.7800000000000002, -29., 7.295906040099512}	{2.7800000000000002, -28.9, 7.295906040099512}	{2.7800000000000002, -28.8, 7.295906040099512}	{2.7800000000000002, -28.7, 7.295906040099512}	{2.7800000000000002, -28.6, 7.295906040099512}	{2.7800000000000002, -28.5, 7.295906040099512}	{2.7800000000000002, -28.4, 7.295906040099512}	{2.7800000000000002, -28.3, 7.295906040099512}	{2.7800000000000002, -28.2, 7.295906040099512}	{2.7800000000000002, -28.1, 7.295906040099512}	{2.7800000000000002, -28., 7.295906040099512}	{2.7800000000000002, -27.9, 7.295906040099512}	{2.7800000000000002, -27.8, 7.295906040099512}	{2.7800000000000002, -27.7, 7.295906040099512}	{2.7800000000000002, -27.6, 7.295906040099512}	{2.7800000000000002, -27.5, 7.295906040099512}	{2.7800000000000002, -27.4, 7.295906040099512}	{2.7800000000000002, -27.3, 7.295906040099512}	{2.7800000000000002, -27.2, 7.295906040099512}	{2.7800000000000002, -27.1, 7.295906040099512}	{2.7800000000000002, -27., 7.295906040099512}	{2.7800000000000002, -26.9, 7.295906040099512}	{2.7800000000000002, -26.8, 7.295906040099512}	{2.7800000000000002, -26.7, 7.295906040099512}	{2.7800000000000002, -26.6, 7.295906040099512}	{2.7800000000000002, -26.5, 7.295906040099512}	{2.7800000000000002, -26.4, 7.295906040099512}	{2.7800000000000002, -26.3, 7.295906040099512}	{2.7800000000000002, -26.2, 7.295906040099512}	{2.7800000000000002, -26.1, 7.295906040099512}	{2.7800000000000002, -26., 7.295906040099512}	{2.7800000000000002, -25.9, 7.295906040099512}	{2.7800000000000002, -25.8, 7.295906040099512}	{2.7800000000000002, -25.7, 7.295906040099512}	{2.7800000000000002, -25.6, 7.295906040099512}	{2.7800000000000002, -25.5, 7.295906040099512}	{2.7800000000000002, -25.4, 7.295906040099512}	{2.7800000000000002, -25.3, 7.295906040099512}	{2.7800000000000002, -25.2, 7.295906040099512}	{2.7800000000000002, -25.1, 7.295906040099512}	{2.7800000000000002, -25., 7.295906040099512}	{2.7800000000000002, -24.9, 7.295906040099512}	{2.7800000000000002, -24.799999999999997, 7.295906040099512}	{2.7800000000000002, -24.7, 7.295906040099512}	{2.7800000000000002, -24.6, 7.295906040099512}	{2.7800000000000002, -24.5, 7.295906040099512}	{2.7800000000000002, -24.4, 7.295906040099512}	{2.7800000000000002, -24.299999999999997, 7.295906040099512}	{2.7800000000000002, -24.2, 7.295906040099512}	{2.7800000000000002, -24.1, 7.295906040099512}	{2.7800000000000002, -24., 7.295906040099512}
{2.8, -33., 0.02703437741027383}	{2.8, -32.9, 0.03403426471382796}	{2.8, -32.8, 0.04284660071996769}	{2.8, -32.7, 0.05394067445536493}	{2.8, -32.6, 0.06790728580117567}	{2.8, -32.5, 0.08549020774106948}	{2.8, -32.4, 0.1076257949847953}	{2.8, -32.3, 0.13549284827090843}	{2.8, -32.2, 0.17057538980461576}	{2.8, -32.1, 0.2147416928517271}	{2.8, -32., 0.27034377410273797}	{2.8, -31.9, 0.3403426471382799}	{2.8, -31.8, 0.4284660071996739}	{2.8, -31.7, 0.5394067445536538}	{2.8, -31.6, 0.6790728580117565}	{2.8, -31.5, 0.8549020774106955}	{2.8, -31.4, 1.0762579498479519}	{2.8, -31.3, 1.3549284827090726}	{2.8, -31.2, 1.705753898046171}	{2.8, -31.1, 2.1474169285172713}	{2.8, -31., 5.9429441838217505}	{2.8, -30.9, 6.042944183821752}	{2.8, -30.8, 6.14294418382175}	{2.8, -30.7, 6.242944183821751}	{2.8, -30.6, 6.342944183821749}	{2.8, -30.5, 6.44294418382175}	{2.8, -30.4, 6.542944183821752}	{2.8, -30.3, 6.64294418382175}	{2.8, -30.2, 6.742944183821751}	{2.8, -30.1, 6.842944183821749}	{2.8, -30., 6.9429441838217505}	{2.8, -29.9, 7.042944183821752}	{2.8, -29.8, 7.14294418382175}	{2.8, -29.7, 7.242944183821751}	{2.8, -29.6, 7.2767790242068875}	{2.8, -29.5, 7.2767790242068875}	{2.8, -29.4, 7.2767790242068875}	{2.8, -29.3, 7.2767790242068875}	{2.8, -29.2, 7.2767790242068875}	{2.8, -29.1, 7.2767790242068875}	{2.8, -29., 7.2767790242068875}	{2.8, -28.9, 7.2767790242068875}	{2.8, -28.8, 7.2767790242068875}	{2.8, -28.7, 7.2767790242068875}	{2.8, -28.6, 7.2767790242068875}	{2.8, -28.5, 7.2767790242068875}	{2.8, -28.4, 7.2767790242068875}	{2.8, -28.3, 7.2767790242068875}	{2.8, -28.2, 7.2767790242068875}	{2.8, -28.1, 7.2767790242068875}	{2.8, -28., 7.2767790242068875}	{2.8, -27.9, 7.2767790242068875}	{2.8, -27.8, 7.2767790242068875}	{2.8, -27.7, 7.2767790242068875}	{2.8, -27.6, 7.2767790242068875}	{2.8, -27.5, 7.2767790242068875}	{2.8, -27.4, 7.2767790242068875}	{2.8, -27.3, 7.2767790242068875}	{2.8, -27.2, 7.2767790242068875}	{2.8, -27.1, 7.2767790242068875}	{2.8, -27., 7.2767790242068875}	{2.8, -26.9, 7.2767790242068875}	{2.8, -26.8, 7.2767790242068875}	{2.8, -26.7, 7.2767790242068875}	{2.8, -26.6, 7.2767790242068875}	{2.8, -26.5, 7.2767790242068875}	{2.8, -26.4, 7.2767790242068875}	{2.8, -26.3, 7.2767790242068875}	{2.8, -26.2, 7.2767790242068875}	{2.8, -26.1, 7.2767790242068875}	{2.8, -26., 7.2767790242068875}	{2.8, -25.9, 7.2767790242068875}	{2.8, -25.8, 7.2767790242068875}	{2.8, -25.7, 7.2767790242068875}	{2.8, -25.6, 7.2767790242068875}	{2.8, -25.5, 7.2767790242068875}	{2.8, -25.4, 7.2767790242068875}	{2.8, -25.3, 7.2767790242068875}	{2.8, -25.2, 7.2767790242068875}	{2.8, -25.1, 7.2767790242068875}	{2.8, -25., 7.2767790242068875}	{2.8, -24.9, 7.2767790242068875}	{2.8, -24.799999999999997, 7.2767790242068875}	{2.8, -24.7, 7.2767790242068875}	{2.8, -24.6, 7.2767790242068875}	{2.8, -24.5, 7.2767790242068875}	{2.8, -24.4, 7.2767790242068875}	{2.8, -24.299999999999997, 7.2767790242068875}	{2.8, -24.2, 7.2767790242068875}	{2.8, -24.1, 7.2767790242068875}	{2.8, -24., 7.2767790242068875}
{2.8200000000000003, -33., 0.025867336163880685}	{2.8200000000000003, -32.9, 0.03256504683213167}	{2.8200000000000003, -32.8, 0.04099696499323785}	{2.8200000000000003, -32.7, 0.05161212103642221}	{2.8200000000000003, -32.6, 0.06497581072934856}	{2.8200000000000003, -32.5, 0.0817996992791053}	{2.8200000000000003, -32.4, 0.10297972009958706}	{2.8200000000000003, -32.3, 0.1296437865328211}	{2.8200000000000003, -32.2, 0.16321185734738483}	{2.8200000000000003, -32.1, 0.20547155472074796}	{2.8200000000000003, -32., 0.25867336163880617}	{2.8200000000000003, -31.9, 0.32565046832131667}	{2.8200000000000003, -31.8, 0.40996964993237495}	{2.8200000000000003, -31.7, 0.5161212103642274}	{2.8200000000000003, -31.6, 0.649758107293486}	{2.8200000000000003, -31.5, 0.8179969927910533}	{2.8200000000000003, -31.4, 1.0297972009958702}	{2.8200000000000003, -31.3, 1.2964378653282003}	{2.8200000000000003, -31.2, 1.6321185734738615}	{2.8200000000000003, -31.1, 2.0547155472074796}	{2.8200000000000003, -31., Indeterminate}	{2.8200000000000003, -30.9, 6.023779518484345}	{2.8200000000000003, -30.8, 6.123779518484342}	{2.8200000000000003, -30.7, 6.223779518484344}	{2.8200000000000003, -30.6, 6.323779518484342}	{2.8200000000000003, -30.5, 6.423779518484343}	{2.8200000000000003, -30.4, 6.523779518484345}	{2.8200000000000003, -30.3, 6.623779518484342}	{2.8200000000000003, -30.2, 6.723779518484344}	{2.8200000000000003, -30.1, 6.823779518484342}	{2.8200000000000003, -30., 6.923779518484343}	{2.8200000000000003, -29.9, 7.023779518484345}	{2.8200000000000003, -29.8, 7.123779518484342}	{2.8200000000000003, -29.7, 7.223779518484344}	{2.8200000000000003, -29.6, 7.257614358869481}	{2.8200000000000003, -29.5, 7.257614358869481}	{2.8200000000000003, -29.4, 7.257614358869481}	{2.8200000000000003, -29.3, 7.257614358869481}	{2.8200000000000003, -29.2, 7.257614358869481}	{2.8200000000000003, -29.1, 7.257614358869481}	{2.8200000000000003, -29., 7.257614358869481}	{2.8200000000000003, -28.9, 7.257614358869481}	{2.8200000000000003, -28.8, 7.257614358869481}	{2.8200000000000003, -28.7, 7.257614358869481}	{2.8200000000000003, -28.6, 7.257614358869481}	{2.8200000000000003, -28.5, 7.257614358869481}	{2.8200000000000003, -28.4, 7.257614358869481}	{2.8200000000000003, -28.3, 7.257614358869481}	{2.8200000000000003, -28.2, 7.257614358869481}	{2.8200000000000003, -28.1, 7.257614358869481}	{2.8200000000000003, -28., 7.257614358869481}	{2.8200000000000003, -27.9, 7.257614358869481}	{2.8200000000000003, -27.8, 7.257614358869481}	{2.8200000000000003, -27.7, 7.257614358869481}	{2.8200000000000003, -27.6, 7.257614358869481}	{2.8200000000000003, -27.5, 7.257614358869481}	{2.8200000000000003, -27.4, 7.257614358869481}	{2.8200000000000003, -27.3, 7.257614358869481}	{2.8200000000000003, -27.2, 7.257614358869481}	{2.8200000000000003, -27.1, 7.257614358869481}	{2.8200000000000003, -27., 7.257614358869481}	{2.8200000000000003, -26.9, 7.257614358869481}	{2.8200000000000003, -26.8, 7.257614358869481}	{2.8200000000000003, -26.7, 7.257614358869481}	{2.8200000000000003, -26.6, 7.257614358869481}	{2.8200000000000003, -26.5, 7.257614358869481}	{2.8200000000000003, -26.4, 7.257614358869481}	{2.8200000000000003, -26.3, 7.257614358869481}	{2.8200000000000003, -26.2, 7.257614358869481}	{2.8200000000000003, -26.1, 7.257614358869481}	{2.8200000000000003, -26., 7.257614358869481}	{2.8200000000000003, -25.9, 7.257614358869481}	{2.8200000000000003, -25.8, 7.257614358869481}	{2.8200000000000003, -25.7, 7.257614358869481}	{2.8200000000000003, -25.6, 7.257614358869481}	{2.8200000000000003, -25.5, 7.257614358869481}	{2.8200000000000003, -25.4, 7.257614358869481}	{2.8200000000000003, -25.3, 7.257614358869481}	{2.8200000000000003, -25.2, 7.257614358869481}	{2.8200000000000003, -25.1, 7.257614358869481}	{2.8200000000000003, -25., 7.257614358869481}	{2.8200000000000003, -24.9, 7.257614358869481}	{2.8200000000000003, -24.799999999999997, 7.257614358869481}	{2.8200000000000003, -24.7, 7.257614358869481}	{2.8200000000000003, -24.6, 7.257614358869481}	{2.8200000000000003, -24.5, 7.257614358869481}	{2.8200000000000003, -24.4, 7.257614358869481}	{2.8200000000000003, -24.299999999999997, 7.257614358869481}	{2.8200000000000003, -24.2, 7.257614358869481}	{2.8200000000000003, -24.1, 7.257614358869481}	{2.8200000000000003, -24., 7.257614358869481}
{2.84, -33., 0.024748617763792054}	{2.84, -32.9, 0.03115666380961851}	{2.84, -32.8, 0.03922391581665638}	{2.84, -32.7, 0.04937998437166331}	{2.84, -32.6, 0.06216571715948602}	{2.84, -32.5, 0.07826200107448579}	{2.84, -32.4, 0.09852602193053309}	{2.84, -32.3, 0.12403691273133775}	{2.84, -32.2, 0.1561532214379746}	{2.84, -32.1, 0.1965852586017886}	{2.84, -32., 0.24748617763792036}	{2.84, -31.9, 0.3115666380961842}	{2.84, -31.8, 0.39223915816656124}	{2.84, -31.7, 0.49379984371663704}	{2.84, -31.6, 0.6216571715948598}	{2.84, -31.5, 0.7826200107448587}	{2.84, -31.4, 0.9852602193053297}	{2.84, -31.3, 1.2403691273133677}	{2.84, -31.2, 1.561532214379759}	{2.84, -31.1, 1.965852586017886}	{2.84, -31., 2.474861776379204}	{2.84, -30.9, 6.004578759561711}	{2.84, -30.8, 6.104578759561709}	{2.84, -30.7, 6.20457875956171}	{2.84, -30.6, 6.304578759561708}	{2.84, -30.5, 6.404578759561709}	{2.84, -30.4, 6.504578759561711}	{2.84, -30.3, 6.604578759561709}	{2.84, -30.2, 6.70457875956171}	{2.84, -30.1, 6.804578759561708}	{2.84, -30., 6.904578759561709}	{2.84, -29.9, 7.004578759561711}	{2.84, -29.8, 7.104578759561709}	{2.84, -29.7, 7.20457875956171}	{2.84, -29.6, 7.238413599946847}	{2.84, -29.5, 7.238413599946847}	{2.84, -29.4, 7.238413599946847}	{2.84, -29.3, 7.238413599946847}	{2.84, -29.2, 7.238413599946847}	{2.84, -29.1, 7.238413599946847}	{2.84, -29., 7.238413599946847}	{2.84, -28.9, 7.238413599946847}	{2.84, -28.8, 7.238413599946847}	{2.84, -28.7, 7.238413599946847}	{2.84, -28.6, 7.238413599946847}	{2.84, -28.5, 7.238413599946847}	{2.84, -28.4, 7.238413599946847}	{2.84, -28.3, 7.238413599946847}	{2.84, -28.2, 7.238413599946847}	{2.84, -28.1, 7.238413599946847}	{2.84, -28., 7.238413599946847}	{2.84, -27.9, 7.238413599946847}	{2.84, -27.8, 7.238413599946847}	{2.84, -27.7, 7.238413599946847}	{2.84, -27.6, 7.238413599946847}	{2.84, -27.5, 7.238413599946847}	{2.84, -27.4, 7.238413599946847}	{2.84, -27.3, 7.238413599946847}	{2.84, -27.2, 7.238413599946847}	{2.84, -27.1, 7.238413599946847}	{2.84, -27., 7.238413599946847}	{2.84, -26.9, 7.238413599946847}	{2.84, -26.8, 7.238413599946847}	{2.84, -26.7, 7.238413599946847}	{2.84, -26.6, 7.238413599946847}	{2.84, -26.5, 7.238413599946847}	{2.84, -26.4, 7.238413599946847}	{2.84, -26.3, 7.238413599946847}	{2.84, -26.2, 7.238413599946847}	{2.84, -26.1, 7.238413599946847}	{2.84, -26., 7.238413599946847}	{2.84, -25.9, 7.238413599946847}	{2.84, -25.8, 7.238413599946847}	{2.84, -25.7, 7.238413599946847}	{2.84, -25.6, 7.238413599946847}	{2.84, -25.5, 7.238413599946847}	{2.84, -25.4, 7.238413599946847}	{2.84, -25.3, 7.238413599946847}	{2.84, -25.2, 7.238413599946847}	{2.84, -25.1, 7.238413599946847}	{2.84, -25., 7.238413599946847}	{2.84, -24.9, 7.238413599946847}	{2.84, -24.799999999999997, 7.238413599946847}	{2.84, -24.7, 7.238413599946847}	{2.84, -24.6, 7.238413599946847}	{2.84, -24.5, 7.238413599946847}	{2.84, -24.4, 7.238413599946847}	{2.84, -24.299999999999997, 7.238413599946847}	{2.84, -24.2, 7.238413599946847}	{2.84, -24.1, 7.238413599946847}	{2.84, -24., 7.238413599946847}
{2.86, -33., 0.023676395879421}	{2.86, -32.9, 0.029806816432301902}	{2.86, -32.8, 0.037524558651309055}	{2.86, -32.7, 0.04724062045249307}	{2.86, -32.6, 0.05947241755656688}	{2.86, -32.5, 0.07487133776279596}	{2.86, -32.4, 0.09425742972460825}	{2.86, -32.3, 0.11866307353071258}	{2.86, -32.2, 0.14938795870941202}	{2.86, -32.1, 0.18806829743533723}	{2.86, -32., 0.2367639587942106}	{2.86, -31.9, 0.2980681643230197}	{2.86, -31.8, 0.3752455865130874}	{2.86, -31.7, 0.4724062045249338}	{2.86, -31.6, 0.594724175565669}	{2.86, -31.5, 0.748713377627959}	{2.86, -31.4, 0.9425742972460831}	{2.86, -31.3, 1.186630735307117}	{2.86, -31.2, 1.493879587094133}	{2.86, -31.1, 1.8806829743533722}	{2.86, -31., 2.3676395879421066}	{2.86, -30.9, 5.985343404370965}	{2.86, -30.8, 6.085343404370962}	{2.86, -30.7, 6.185343404370964}	{2.86, -30.6, 6.285343404370962}	{2.86, -30.5, 6.385343404370963}	{2.86, -30.4, 6.485343404370965}	{2.86, -30.3, 6.585343404370962}	{2.86, -30.2, 6.685343404370964}	{2.86, -30.1, 6.785343404370962}	{2.86, -30., 6.885343404370963}	{2.86, -29.9, 6.985343404370965}	{2.86, -29.8, 7.085343404370962}	{2.86, -29.7, 7.185343404370964}	{2.86, -29.6, 7.219178244756101}	{2.86, -29.5, 7.219178244756101}	{2.86, -29.4, 7.219178244756101}	{2.86, -29.3, 7.219178244756101}	{2.86, -29.2, 7.219178244756101}	{2.86, -29.1, 7.219178244756101}	{2.86, -29., 7.219178244756101}	{2.86, -28.9, 7.219178244756101}	{2.86, -28.8, 7.219178244756101}	{2.86, -28.7, 7.219178244756101}	{2.86, -28.6, 7.219178244756101}	{2.86, -28.5, 7.219178244756101}	{2.86, -28.4, 7.219178244756101}	{2.86, -28.3, 7.219178244756101}	{2.86, -28.2, 7.219178244756101}	{2.86, -28.1, 7.219178244756101}	{2.86, -28., 7.219178244756101}	{2.86, -27.9, 7.219178244756101}	{2.86, -27.8, 7.219178244756101}	{2.86, -27.7, 7.219178244756101}	{2.86, -27.6, 7.219178244756101}	{2.86, -27.5, 7.219178244756101}	{2.86, -27.4, 7.219178244756101}	{2.86, -27.3, 7.219178244756101}	{2.86, -27.2, 7.219178244756101}	{2.86, -27.1, 7.219178244756101}	{2.86, -27., 7.219178244756101}	{2.86, -26.9, 7.219178244756101}	{2.86, -26.8, 7.219178244756101}	{2.86, -26.7, 7.219178244756101}	{2.86, -26.6, 7.219178244756101}	{2.86, -26.5, 7.219178244756101}	{2.86, -26.4, 7.219178244756101}	{2.86, -26.3, 7.219178244756101}	{2.86, -26.2, 7.219178244756101}	{2.86, -26.1, 7.219178244756101}	{2.86, -26., 7.219178244756101}	{2.86, -25.9, 7.219178244756101}	{2.86, -25.8, 7.219178244756101}	{2.86, -25.7, 7.219178244756101}	{2.86, -25.6, 7.219178244756101}	{2.86, -25.5, 7.219178244756101}	{2.86, -25.4, 7.219178244756101}	{2.86, -25.3, 7.219178244756101}	{2.86, -25.2, 7.219178244756101}	{2.86, -25.1, 7.219178244756101}	{2.86, -25., 7.219178244756101}	{2.86, -24.9, 7.219178244756101}	{2.86, -24.799999999999997, 7.219178244756101}	{2.86, -24.7, 7.219178244756101}	{2.86, -24.6, 7.219178244756101}	{2.86, -24.5, 7.219178244756101}	{2.86, -24.4, 7.219178244756101}	{2.86, -24.299999999999997, 7.219178244756101}	{2.86, -24.2, 7.219178244756101}	{2.86, -24.1, 7.219178244756101}	{2.86, -24., 7.219178244756101}
{2.88, -33., 0.022648898315499814}	{2.88, -32.9, 0.028513273638524912}	{2.88, -32.8, 0.03589608475698}	{2.88, -32.7, 0.04519049328447882}	{2.88, -32.6, 0.05689146036734406}	{2.88, -32.5, 0.07162210517053041}	{2.88, -32.4, 0.09016688824537553}	{2.88, -32.3, 0.11351338691450845}	{2.88, -32.2, 0.1429048873654962}	{2.88, -32.1, 0.179906594174007}	{2.88, -32., 0.22648898315499866}	{2.88, -31.9, 0.2851327363852499}	{2.88, -31.8, 0.3589608475697966}	{2.88, -31.7, 0.45190493284479094}	{2.88, -31.6, 0.5689146036734412}	{2.88, -31.5, 0.7162210517053048}	{2.88, -31.4, 0.9016688824537552}	{2.88, -31.3, 1.1351338691450747}	{2.88, -31.2, 1.4290488736549747}	{2.88, -31.1, 1.7990659417400703}	{2.88, -31., 2.2648898315499872}	{2.88, -30.9, 5.966074893399096}	{2.88, -30.8, 6.066074893399094}	{2.88, -30.7, 6.166074893399095}	{2.88, -30.6, 6.266074893399093}	{2.88, -30.5, 6.3660748933990945}	{2.88, -30.4, 6.466074893399096}	{2.88, -30.3, 6.566074893399094}	{2.88, -30.2, 6.666074893399095}	{2.88, -30.1, 6.766074893399093}	{2.88, -30., 6.8660748933990945}	{2.88, -29.9, 6.966074893399096}	{2.88, -29.8, 7.066074893399094}	{2.88, -29.7, 7.166074893399095}	{2.88, -29.6, 7.199909733784232}	{2.88, -29.5, 7.199909733784232}	{2.88, -29.4, 7.199909733784232}	{2.88, -29.3, 7.199909733784232}	{2.88, -29.2, 7.199909733784232}	{2.88, -29.1, 7.199909733784232}	{2.88, -29., 7.199909733784232}	{2.88, -28.9, 7.199909733784232}	{2.88, -28.8, 7.199909733784232}	{2.88, -28.7, 7.199909733784232}	{2.88, -28.6, 7.199909733784232}	{2.88, -28.5, 7.199909733784232}	{2.88, -28.4, 7.199909733784232}	{2.88, -28.3, 7.199909733784232}	{2.88, -28.2, 7.199909733784232}	{2.88, -28.1, 7.199909733784232}	{2.88, -28., 7.199909733784232}	{2.88, -27.9, 7.199909733784232}	{2.88, -27.8, 7.199909733784232}	{2.88, -27.7, 7.199909733784232}	{2.88, -27.6, 7.199909733784232}	{2.88, -27.5, 7.199909733784232}	{2.88, -27.4, 7.199909733784232}	{2.88, -27.3, 7.199909733784232}	{2.88, -27.2, 7.199909733784232}	{2.88, -27.1, 7.199909733784232}	{2.88, -27., 7.199909733784232}	{2.88, -26.9, 7.199909733784232}	{2.88, -26.8, 7.199909733784232}	{2.88, -26.7, 7.199909733784232}	{2.88, -26.6, 7.199909733784232}	{2.88, -26.5, 7.199909733784232}	{2.88, -26.4, 7.199909733784232}	{2.88, -26.3, 7.199909733784232}	{2.88, -26.2, 7.199909733784232}	{2.88, -26.1, 7.199909733784232}	{2.88, -26., 7.199909733784232}	{2.88, -25.9, 7.199909733784232}	{2.88, -25.8, 7.199909733784232}	{2.88, -25.7, 7.199909733784232}	{2.88, -25.6, 7.199909733784232}	{2.88, -25.5, 7.199909733784232}	{2.88, -25.4, 7.199909733784232}	{2.88, -25.3, 7.199909733784232}	{2.88, -25.2, 7.199909733784232}	{2.88, -25.1, 7.199909733784232}	{2.88, -25., 7.199909733784232}	{2.88, -24.9, 7.199909733784232}	{2.88, -24.799999999999997, 7.199909733784232}	{2.88, -24.7, 7.199909733784232}	{2.88, -24.6, 7.199909733784232}	{2.88, -24.5, 7.199909733784232}	{2.88, -24.4, 7.199909733784232}	{2.88, -24.299999999999997, 7.199909733784232}	{2.88, -24.2, 7.199909733784232}	{2.88, -24.1, 7.199909733784232}	{2.88, -24., 7.199909733784232}
{2.9, -33., 0.021664406730087477}	{2.9, -32.9, 0.027273872163951798}	{2.9, -32.8, 0.03433577074522463}	{2.9, -32.7, 0.0432261743247015}	{2.9, -32.6, 0.05441852931201145}	{2.9, -32.5, 0.06850886942335721}	{2.9, -32.4, 0.08624755665035307}	{2.9, -32.3, 0.10857924077228688}	{2.9, -32.2, 0.13669316540154738}	{2.9, -32.1, 0.1720864995425919}	{2.9, -32., 0.2166440673008748}	{2.9, -31.9, 0.27273872163951807}	{2.9, -31.8, 0.34335770745224337}	{2.9, -31.7, 0.43226174324701816}	{2.9, -31.6, 0.5441852931201143}	{2.9, -31.5, 0.6850886942335717}	{2.9, -31.4, 0.8624755665035302}	{2.9, -31.3, 1.0857924077228591}	{2.9, -31.2, 1.3669316540154852}	{2.9, -31.1, 1.7208649954259183}	{2.9, -31., 2.1664406730087498}	{2.9, -30.9, 5.946774612008795}	{2.9, -30.8, 6.046774612008793}	{2.9, -30.7, 6.1467746120087945}	{2.9, -30.6, 6.246774612008792}	{2.9, -30.5, 6.346774612008794}	{2.9, -30.4, 6.446774612008795}	{2.9, -30.3, 6.546774612008793}	{2.9, -30.2, 6.6467746120087945}	{2.9, -30.1, 6.746774612008792}	{2.9, -30., 6.846774612008794}	{2.9, -29.9, 6.946774612008795}	{2.9, -29.8, 7.046774612008793}	{2.9, -29.7, 7.1467746120087945}	{2.9, -29.6, 7.180609452393932}	{2.9, -29.5, 7.180609452393932}	{2.9, -29.4, 7.180609452393932}	{2.9, -29.3, 7.180609452393932}	{2.9, -29.2, 7.180609452393932}	{2.9, -29.1, 7.180609452393932}	{2.9, -29., 7.180609452393932}	{2.9, -28.9, 7.180609452393932}	{2.9, -28.8, 7.180609452393932}	{2.9, -28.7, 7.180609452393932}	{2.9, -28.6, 7.180609452393932}	{2.9, -28.5, 7.180609452393932}	{2.9, -28.4, 7.180609452393932}	{2.9, -28.3, 7.180609452393932}	{2.9, -28.2, 7.180609452393932}	{2.9, -28.1, 7.180609452393932}	{2.9, -28., 7.180609452393932}	{2.9, -27.9, 7.180609452393932}	{2.9, -27.8, 7.180609452393932}	{2.9, -27.7, 7.180609452393932}	{2.9, -27.6, 7.180609452393932}	{2.9, -27.5, 7.180609452393932}	{2.9, -27.4, 7.180609452393932}	{2.9, -27.3, 7.180609452393932}	{2.9, -27.2, 7.180609452393932}	{2.9, -27.1, 7.180609452393932}	{2.9, -27., 7.180609452393932}	{2.9, -26.9, 7.180609452393932}	{2.9, -26.8, 7.180609452393932}	{2.9, -26.7, 7.180609452393932}	{2.9, -26.6, 7.180609452393932}	{2.9, -26.5, 7.180609452393932}	{2.9, -26.4, 7.180609452393932}	{2.9, -26.3, 7.180609452393932}	{2.9, -26.2, 7.180609452393932}	{2.9, -26.1, 7.180609452393932}	{2.9, -26., 7.180609452393932}	{2.9, -25.9, 7.180609452393932}	{2.9, -25.8, 7.180609452393932}	{2.9, -25.7, 7.180609452393932}	{2.9, -25.6, 7.180609452393932}	{2.9, -25.5, 7.180609452393932}	{2.9, -25.4, 7.180609452393932}	{2.9, -25.3, 7.180609452393932}	{2.9, -25.2, 7.180609452393932}	{2.9, -25.1, 7.180609452393932}	{2.9, -25., 7.180609452393932}	{2.9, -24.9, 7.180609452393932}	{2.9, -24.799999999999997, 7.180609452393932}	{2.9, -24.7, 7.180609452393932}	{2.9, -24.6, 7.180609452393932}	{2.9, -24.5, 7.180609452393932}	{2.9, -24.4, 7.180609452393932}	{2.9, -24.299999999999997, 7.180609452393932}	{2.9, -24.2, 7.180609452393932}	{2.9, -24.1, 7.180609452393932}	{2.9, -24., 7.180609452393932}
{2.92, -33., 0.020721256212884807}	{2.92, -32.9, 0.02608651601069851}	{2.92, -32.8, 0.03284097791104387}	{2.92, -32.7, 0.04134434164038353}	{2.92, -32.6, 0.05204944232497882}	{2.92, -32.5, 0.06552636561263084}	{2.92, -32.4, 0.08249280681225672}	{2.92, -32.3, 0.10385229078617737}	{2.92, -32.2, 0.13074228794375417}	{2.92, -32.1, 0.16459478868850275}	{2.92, -32., 0.20721256212884792}	{2.92, -31.9, 0.2608651601069852}	{2.92, -31.8, 0.32840977911043623}	{2.92, -31.7, 0.41344341640383864}	{2.92, -31.6, 0.5204944232497875}	{2.92, -31.5, 0.6552636561263082}	{2.92, -31.4, 0.8249280681225668}	{2.92, -31.3, 1.0385229078617644}	{2.92, -31.2, 1.307422879437552}	{2.92, -31.1, 1.645947886885028}	{2.92, -31., 2.0721256212884795}	{2.92, -30.9, Indeterminate}	{2.92, -30.8, 6.027443892133126}	{2.92, -30.7, 6.127443892133128}	{2.92, -30.6, 6.227443892133126}	{2.92, -30.5, 6.327443892133127}	{2.92, -30.4, 6.4274438921331285}	{2.92, -30.3, 6.527443892133126}	{2.92, -30.2, 6.627443892133128}	{2.92, -30.1, 6.727443892133126}	{2.92, -30., 6.827443892133127}	{2.92, -29.9, 6.9274438921331285}	{2.92, -29.8, 7.027443892133126}	{2.92, -29.7, 7.127443892133128}	{2.92, -29.6, 7.161278732518265}	{2.92, -29.5, 7.161278732518265}	{2.92, -29.4, 7.161278732518265}	{2.92, -29.3, 7.161278732518265}	{2.92, -29.2, 7.161278732518265}	{2.92, -29.1, 7.161278732518265}	{2.92, -29., 7.161278732518265}	{2.92, -28.9, 7.161278732518265}	{2.92, -28.8, 7.161278732518265}	{2.92, -28.7, 7.161278732518265}	{2.92, -28.6, 7.161278732518265}	{2.92, -28.5, 7.161278732518265}	{2.92, -28.4, 7.161278732518265}	{2.92, -28.3, 7.161278732518265}	{2.92, -28.2, 7.161278732518265}	{2.92, -28.1, 7.161278732518265}	{2.92, -28., 7.161278732518265}	{2.92, -27.9, 7.161278732518265}	{2.92, -27.8, 7.161278732518265}	{2.92, -27.7, 7.161278732518265}	{2.92, -27.6, 7.161278732518265}	{2.92, -27.5, 7.161278732518265}	{2.92, -27.4, 7.161278732518265}	{2.92, -27.3, 7.161278732518265}	{2.92, -27.2, 7.161278732518265}	{2.92, -27.1, 7.161278732518265}	{2.92, -27., 7.161278732518265}	{2.92, -26.9, 7.161278732518265}	{2.92, -26.8, 7.161278732518265}	{2.92, -26.7, 7.161278732518265}	{2.92, -26.6, 7.161278732518265}	{2.92, -26.5, 7.161278732518265}	{2.92, -26.4, 7.161278732518265}	{2.92, -26.3, 7.161278732518265}	{2.92, -26.2, 7.161278732518265}	{2.92, -26.1, 7.161278732518265}	{2.92, -26., 7.161278732518265}	{2.92, -25.9, 7.161278732518265}	{2.92, -25.8, 7.161278732518265}	{2.92, -25.7, 7.161278732518265}	{2.92, -25.6, 7.161278732518265}	{2.92, -25.5, 7.161278732518265}	{2.92, -25.4, 7.161278732518265}	{2.92, -25.3, 7.161278732518265}	{2.92, -25.2, 7.161278732518265}	{2.92, -25.1, 7.161278732518265}	{2.92, -25., 7.161278732518265}	{2.92, -24.9, 7.161278732518265}	{2.92, -24.799999999999997, 7.161278732518265}	{2.92, -24.7, 7.161278732518265}	{2.92, -24.6, 7.161278732518265}	{2.92, -24.5, 7.161278732518265}	{2.92, -24.4, 7.161278732518265}	{2.92, -24.299999999999997, 7.161278732518265}	{2.92, -24.2, 7.161278732518265}	{2.92, -24.1, 7.161278732518265}	{2.92, -24., 7.161278732518265}
{2.94, -33., 0.019817834739291558}	{2.94, -32.9, 0.02494917576003155}	{2.94, -32.8, 0.03140915136762277}	{2.94, -32.7, 0.039541778819589306}	{2.94, -32.6, 0.04978015018352556}	{2.94, -32.5, 0.06266949606897063}	{2.94, -32.4, 0.07889622114556209}	{2.94, -32.3, 0.09932445769468068}	{2.94, -32.2, 0.12504208380450665}	{2.94, -32.1, 0.15741865684518977}	{2.94, -32., 0.19817834739291584}	{2.94, -31.9, 0.2494917576003149}	{2.94, -31.8, 0.3140915136762254}	{2.94, -31.7, 0.3954177881958966}	{2.94, -31.6, 0.4978015018352555}	{2.94, -31.5, 0.6266949606897061}	{2.94, -31.4, 0.7889622114556202}	{2.94, -31.3, 0.9932445769467987}	{2.94, -31.2, 1.250420838045076}	{2.94, -31.1, 1.574186568451897}	{2.94, -31., 1.9817834739291584}	{2.94, -30.9, Indeterminate}	{2.94, -30.8, 6.008084013954887}	{2.94, -30.7, 6.108084013954889}	{2.94, -30.6, 6.2080840139548865}	{2.94, -30.5, 6.308084013954887}	{2.94, -30.4, 6.408084013954889}	{2.94, -30.3, 6.508084013954887}	{2.94, -30.2, 6.608084013954888}	{2.94, -30.1, 6.7080840139548865}	{2.94, -30., 6.808084013954888}	{2.94, -29.9, 6.908084013954889}	{2.94, -29.8, 7.008084013954887}	{2.94, -29.7, 7.108084013954889}	{2.94, -29.6, 7.141918854340025}	{2.94, -29.5, 7.141918854340025}	{2.94, -29.4, 7.141918854340025}	{2.94, -29.3, 7.141918854340025}	{2.94, -29.2, 7.141918854340025}	{2.94, -29.1, 7.141918854340025}	{2.94, -29., 7.141918854340025}	{2.94, -28.9, 7.141918854340025}	{2.94, -28.8, 7.141918854340025}	{2.94, -28.7, 7.141918854340025}	{2.94, -28.6, 7.141918854340025}	{2.94, -28.5, 7.141918854340025}	{2.94, -28.4, 7.141918854340025}	{2.94, -28.3, 7.141918854340025}	{2.94, -28.2, 7.141918854340025}	{2.94, -28.1, 7.141918854340025}	{2.94, -28., 7.141918854340025}	{2.94, -27.9, 7.141918854340025}	{2.94, -27.8, 7.141918854340025}	{2.94, -27.7, 7.141918854340025}	{2.94, -27.6, 7.141918854340025}	{2.94, -27.5, 7.141918854340025}	{2.94, -27.4, 7.141918854340025}	{2.94, -27.3, 7.141918854340025}	{2.94, -27.2, 7.141918854340025}	{2.94, -27.1, 7.141918854340025}	{2.94, -27., 7.141918854340025}	{2.94, -26.9, 7.141918854340025}	{2.94, -26.8, 7.141918854340025}	{2.94, -26.7, 7.141918854340025}	{2.94, -26.6, 7.141918854340025}	{2.94, -26.5, 7.141918854340025}	{2.94, -26.4, 7.141918854340025}	{2.94, -26.3, 7.141918854340025}	{2.94, -26.2, 7.141918854340025}	{2.94, -26.1, 7.141918854340025}	{2.94, -26., 7.141918854340025}	{2.94, -25.9, 7.141918854340025}	{2.94, -25.8, 7.141918854340025}	{2.94, -25.7, 7.141918854340025}	{2.94, -25.6, 7.141918854340025}	{2.94, -25.5, 7.141918854340025}	{2.94, -25.4, 7.141918854340025}	{2.94, -25.3, 7.141918854340025}	{2.94, -25.2, 7.141918854340025}	{2.94, -25.1, 7.141918854340025}	{2.94, -25., 7.141918854340025}	{2.94, -24.9, 7.141918854340025}	{2.94, -24.799999999999997, 7.141918854340025}	{2.94, -24.7, 7.141918854340025}	{2.94, -24.6, 7.141918854340025}	{2.94, -24.5, 7.141918854340025}	{2.94, -24.4, 7.141918854340025}	{2.94, -24.299999999999997, 7.141918854340025}	{2.94, -24.2, 7.141918854340025}	{2.94, -24.1, 7.141918854340025}	{2.94, -24., 7.141918854340025}
{2.96, -33., 0.018952582514607925}	{2.96, -32.9, 0.02385988774676582}	{2.96, -32.8, 0.030037819006959857}	{2.96, -32.7, 0.03781537366273519}	{2.96, -32.6, 0.047606734860509335}	{2.96, -32.5, 0.05993332828844265}	{2.96, -32.4, 0.07545158999572305}	{2.96, -32.3, 0.09498792400589053}	{2.96, -32.2, 0.11958271134458721}	{2.96, -32.1, 0.15054571412294798}	{2.96, -32., 0.18952582514607985}	{2.96, -31.9, 0.23859887746765868}	{2.96, -31.8, 0.3003781900695969}	{2.96, -31.7, 0.378153736627355}	{2.96, -31.6, 0.47606734860509375}	{2.96, -31.5, 0.5993332828844271}	{2.96, -31.4, 0.7545158999572298}	{2.96, -31.3, 0.9498792400588975}	{2.96, -31.2, 1.1958271134458822}	{2.96, -31.1, 1.5054571412294802}	{2.96, -31., 1.8952582514607994}	{2.96, -30.9, 2.385988774676588}	{2.96, -30.8, 5.988696207566932}	{2.96, -30.7, 6.088696207566933}	{2.96, -30.6, 6.188696207566932}	{2.96, -30.5, 6.288696207566932}	{2.96, -30.4, 6.388696207566935}	{2.96, -30.3, 6.4886962075669326}	{2.96, -30.2, 6.588696207566933}	{2.96, -30.1, 6.688696207566931}	{2.96, -30., 6.788696207566933}	{2.96, -29.9, 6.888696207566935}	{2.96, -29.8, 6.988696207566932}	{2.96, -29.7, 7.088696207566934}	{2.96, -29.6, 7.12253104795207}	{2.96, -29.5, 7.12253104795207}	{2.96, -29.4, 7.12253104795207}	{2.96, -29.3, 7.12253104795207}	{2.96, -29.2, 7.12253104795207}	{2.96, -29.1, 7.12253104795207}	{2.96, -29., 7.12253104795207}	{2.96, -28.9, 7.12253104795207}	{2.96, -28.8, 7.12253104795207}	{2.96, -28.7, 7.12253104795207}	{2.96, -28.6, 7.12253104795207}	{2.96, -28.5, 7.12253104795207}	{2.96, -28.4, 7.12253104795207}	{2.96, -28.3, 7.12253104795207}	{2.96, -28.2, 7.12253104795207}	{2.96, -28.1, 7.12253104795207}	{2.96, -28., 7.12253104795207}	{2.96, -27.9, 7.12253104795207}	{2.96, -27.8, 7.12253104795207}	{2.96, -27.7, 7.12253104795207}	{2.96, -27.6, 7.12253104795207}	{2.96, -27.5, 7.12253104795207}	{2.96, -27.4, 7.12253104795207}	{2.96, -27.3, 7.12253104795207}	{2.96, -27.2, 7.12253104795207}	{2.96, -27.1, 7.12253104795207}	{2.96, -27., 7.12253104795207}	{2.96, -26.9, 7.12253104795207}	{2.96, -26.8, 7.12253104795207}	{2.96, -26.7, 7.12253104795207}	{2.96, -26.6, 7.12253104795207}	{2.96, -26.5, 7.12253104795207}	{2.96, -26.4, 7.12253104795207}	{2.96, -26.3, 7.12253104795207}	{2.96, -26.2, 7.12253104795207}	{2.96, -26.1, 7.12253104795207}	{2.96, -26., 7.12253104795207}	{2.96, -25.9, 7.12253104795207}	{2.96, -25.8, 7.12253104795207}	{2.96, -25.7, 7.12253104795207}	{2.96, -25.6, 7.12253104795207}	{2.96, -25.5, 7.12253104795207}	{2.96, -25.4, 7.12253104795207}	{2.96, -25.3, 7.12253104795207}	{2.96, -25.2, 7.12253104795207}	{2.96, -25.1, 7.12253104795207}	{2.96, -25., 7.12253104795207}	{2.96, -24.9, 7.12253104795207}	{2.96, -24.799999999999997, 7.12253104795207}	{2.96, -24.7, 7.12253104795207}	{2.96, -24.6, 7.12253104795207}	{2.96, -24.5, 7.12253104795207}	{2.96, -24.4, 7.12253104795207}	{2.96, -24.299999999999997, 7.12253104795207}	{2.96, -24.2, 7.12253104795207}	{2.96, -24.1, 7.12253104795207}	{2.96, -24., 7.12253104795207}
{2.98, -33., 0.01812399122177788}	{2.98, -32.9, 0.022816753112230616}	{2.98, -32.8, 0.02872459030762089}	{2.98, -32.7, 0.03616211668163989}	{2.98, -32.6, 0.04552540763478252}	{2.98, -32.5, 0.057313092553716}	{2.98, -32.4, 0.07215290864438431}	{2.98, -32.3, 0.0908351302272788}	{2.98, -32.2, 0.11435465372675226}	{2.98, -32.1, 0.14396397953353152}	{2.98, -32., 0.18123991221777877}	{2.98, -31.9, 0.22816753112230656}	{2.98, -31.8, 0.2872459030762069}	{2.98, -31.7, 0.36162116681640233}	{2.98, -31.6, 0.4552540763478244}	{2.98, -31.5, 0.5731309255371599}	{2.98, -31.4, 0.7215290864438436}	{2.98, -31.3, 0.9083513022727808}	{2.98, -31.2, 1.1435465372675322}	{2.98, -31.1, 1.4396397953353148}	{2.98, -31., 1.812399122177788}	{2.98, -30.9, 2.2816753112230663}	{2.98, -30.8, 5.96928165461025}	{2.98, -30.7, 6.0692816546102515}	{2.98, -30.6, 6.169281654610249}	{2.98, -30.5, 6.269281654610251}	{2.98, -30.4, 6.369281654610252}	{2.98, -30.3, 6.46928165461025}	{2.98, -30.2, 6.5692816546102515}	{2.98, -30.1, 6.669281654610249}	{2.98, -30., 6.769281654610251}	{2.98, -29.9, 6.869281654610252}	{2.98, -29.8, 6.96928165461025}	{2.98, -29.7, 7.0692816546102515}	{2.98, -29.6, 7.103116494995388}	{2.98, -29.5, 7.103116494995388}	{2.98, -29.4, 7.103116494995388}	{2.98, -29.3, 7.103116494995388}	{2.98, -29.2, 7.103116494995388}	{2.98, -29.1, 7.103116494995388}	{2.98, -29., 7.103116494995388}	{2.98, -28.9, 7.103116494995388}	{2.98, -28.8, 7.103116494995388}	{2.98, -28.7, 7.103116494995388}	{2.98, -28.6, 7.103116494995388}	{2.98, -28.5, 7.103116494995388}	{2.98, -28.4, 7.103116494995388}	{2.98, -28.3, 7.103116494995388}	{2.98, -28.2, 7.103116494995388}	{2.98, -28.1, 7.103116494995388}	{2.98, -28., 7.103116494995388}	{2.98, -27.9, 7.103116494995388}	{2.98, -27.8, 7.103116494995388}	{2.98, -27.7, 7.103116494995388}	{2.98, -27.6, 7.103116494995388}	{2.98, -27.5, 7.103116494995388}	{2.98, -27.4, 7.103116494995388}	{2.98, -27.3, 7.103116494995388}	{2.98, -27.2, 7.103116494995388}	{2.98, -27.1, 7.103116494995388}	{2.98, -27., 7.103116494995388}	{2.98, -26.9, 7.103116494995388}	{2.98, -26.8, 7.103116494995388}	{2.98, -26.7, 7.103116494995388}	{2.98, -26.6, 7.103116494995388}	{2.98, -26.5, 7.103116494995388}	{2.98, -26.4, 7.103116494995388}	{2.98, -26.3, 7.103116494995388}	{2.98, -26.2, 7.103116494995388}	{2.98, -26.1, 7.103116494995388}	{2.98, -26., 7.103116494995388}	{2.98, -25.9, 7.103116494995388}	{2.98, -25.8, 7.103116494995388}	{2.98, -25.7, 7.103116494995388}	{2.98, -25.6, 7.103116494995388}	{2.98, -25.5, 7.103116494995388}	{2.98, -25.4, 7.103116494995388}	{2.98, -25.3, 7.103116494995388}	{2.98, -25.2, 7.103116494995388}	{2.98, -25.1, 7.103116494995388}	{2.98, -25., 7.103116494995388}	{2.98, -24.9, 7.103116494995388}	{2.98, -24.799999999999997, 7.103116494995388}	{2.98, -24.7, 7.103116494995388}	{2.98, -24.6, 7.103116494995388}	{2.98, -24.5, 7.103116494995388}	{2.98, -24.4, 7.103116494995388}	{2.98, -24.299999999999997, 7.103116494995388}	{2.98, -24.2, 7.103116494995388}	{2.98, -24.1, 7.103116494995388}	{2.98, -24., 7.103116494995388}
{3., -33., 0.01733060318510059}	{3., -32.9, 0.021817936751444205}	{3., -32.8, 0.02746715500931113}	{3., -32.7, 0.0345790994309108}	{3., -32.6, 0.04353250699053098}	{3., -32.5, 0.05480417928948672}	{3., -32.4, 0.06899437398005874}	{3., -32.3, 0.08685877067432651}	{3., -32.2, 0.10934871363911022}	{3., -32.1, 0.13766187434727967}	{3., -32., 0.17330603185100654}	{3., -31.9, 0.21817936751444206}	{3., -31.8, 0.27467155009310873}	{3., -31.7, 0.3457909943091102}	{3., -31.6, 0.43532506990530906}	{3., -31.5, 0.5480417928948677}	{3., -31.4, 0.689943739800587}	{3., -31.3, 0.8685877067432576}	{3., -31.2, 1.0934871363911107}	{3., -31.1, 1.3766187434727966}	{3., -31., 1.7330603185100653}	{3., -30.9, 2.1817936751444216}	{3., -30.8, 5.9498414898869045}	{3., -30.7, 6.049841489886905}	{3., -30.6, 6.149841489886904}	{3., -30.5, 6.249841489886904}	{3., -30.4, 6.349841489886906}	{3., -30.3, 6.4498414898869045}	{3., -30.2, 6.549841489886906}	{3., -30.1, 6.649841489886904}	{3., -30., 6.749841489886905}	{3., -29.9, 6.849841489886907}	{3., -29.8, 6.9498414898869045}	{3., -29.7, 7.049841489886906}	{3., -29.6, 7.083676330272042}	{3., -29.5, 7.083676330272042}	{3., -29.4, 7.083676330272042}	{3., -29.3, 7.083676330272042}	{3., -29.2, 7.083676330272042}	{3., -29.1, 7.083676330272042}	{3., -29., 7.083676330272042}	{3., -28.9, 7.083676330272042}	{3., -28.8, 7.083676330272042}	{3., -28.7, 7.083676330272042}	{3., -28.6, 7.083676330272042}	{3., -28.5, 7.083676330272042}	{3., -28.4, 7.083676330272042}	{3., -28.3, 7.083676330272042}	{3., -28.2, 7.083676330272042}	{3., -28.1, 7.083676330272042}	{3., -28., 7.083676330272042}	{3., -27.9, 7.083676330272042}	{3., -27.8, 7.083676330272042}	{3., -27.7, 7.083676330272042}	{3., -27.6, 7.083676330272042}	{3., -27.5, 7.083676330272042}	{3., -27.4, 7.083676330272042}	{3., -27.3, 7.083676330272042}	{3., -27.2, 7.083676330272042}	{3., -27.1, 7.083676330272042}	{3., -27., 7.083676330272042}	{3., -26.9, 7.083676330272042}	{3., -26.8, 7.083676330272042}	{3., -26.7, 7.083676330272042}	{3., -26.6, 7.083676330272042}	{3., -26.5, 7.083676330272042}	{3., -26.4, 7.083676330272042}	{3., -26.3, 7.083676330272042}	{3., -26.2, 7.083676330272042}	{3., -26.1, 7.083676330272042}	{3., -26., 7.083676330272042}	{3., -25.9, 7.083676330272042}	{3., -25.8, 7.083676330272042}	{3., -25.7, 7.083676330272042}	{3., -25.6, 7.083676330272042}	{3., -25.5, 7.083676330272042}	{3., -25.4, 7.083676330272042}	{3., -25.3, 7.083676330272042}	{3., -25.2, 7.083676330272042}	{3., -25.1, 7.083676330272042}	{3., -25., 7.083676330272042}	{3., -24.9, 7.083676330272042}	{3., -24.799999999999997, 7.083676330272042}	{3., -24.7, 7.083676330272042}	{3., -24.6, 7.083676330272042}	{3., -24.5, 7.083676330272042}	{3., -24.4, 7.083676330272042}	{3., -24.299999999999997, 7.083676330272042}	{3., -24.2, 7.083676330272042}	{3., -24.1, 7.083676330272042}	{3., -24., 7.083676330272042}
{3.02, -33., 0.016571010461403586}	{3.02, -32.9, 0.020861666168968146}	{3.02, -32.8, 0.02626328167248077}	{3.02, -32.7, 0.033063512694593594}	{3.02, -32.6, 0.041624496334403085}	{3.02, -32.5, 0.052402136188513415}	{3.02, -32.4, 0.0659703808800185}	{3.02, -32.3, 0.08305178891559557}	{3.02, -32.2, 0.10455600756080709}	{3.02, -32.1, 0.13162821487404353}	{3.02, -32., 0.16571010461403698}	{3.02, -31.9, 0.20861666168968157}	{3.02, -31.8, 0.2626328167248056}	{3.02, -31.7, 0.33063512694593905}	{3.02, -31.6, 0.41624496334403105}	{3.02, -31.5, 0.524021361885134}	{3.02, -31.4, 0.6597038088001846}	{3.02, -31.3, 0.8305178891559489}	{3.02, -31.2, 1.0455600756080794}	{3.02, -31.1, 1.3162821487404353}	{3.02, -31., 1.657101046140369}	{3.02, -30.9, 2.0861666168968163}	{3.02, -30.8, 3.122438520579459}	{3.02, -30.7, 6.030376802945396}	{3.02, -30.6, 6.130376802945394}	{3.02, -30.5, 6.230376802945395}	{3.02, -30.4, 6.330376802945397}	{3.02, -30.3, 6.4303768029453945}	{3.02, -30.2, 6.530376802945396}	{3.02, -30.1, 6.630376802945394}	{3.02, -30., 6.730376802945395}	{3.02, -29.9, 6.830376802945397}	{3.02, -29.8, 6.9303768029453945}	{3.02, -29.7, 7.030376802945396}	{3.02, -29.6, 7.064211643330533}	{3.02, -29.5, 7.064211643330533}	{3.02, -29.4, 7.064211643330533}	{3.02, -29.3, 7.064211643330533}	{3.02, -29.2, 7.064211643330533}	{3.02, -29.1, 7.064211643330533}	{3.02, -29., 7.064211643330533}	{3.02, -28.9, 7.064211643330533}	{3.02, -28.8, 7.064211643330533}	{3.02, -28.7, 7.064211643330533}	{3.02, -28.6, 7.064211643330533}	{3.02, -28.5, 7.064211643330533}	{3.02, -28.4, 7.064211643330533}	{3.02, -28.3, 7.064211643330533}	{3.02, -28.2, 7.064211643330533}	{3.02, -28.1, 7.064211643330533}	{3.02, -28., 7.064211643330533}	{3.02, -27.9, 7.064211643330533}	{3.02, -27.8, 7.064211643330533}	{3.02, -27.7, 7.064211643330533}	{3.02, -27.6, 7.064211643330533}	{3.02, -27.5, 7.064211643330533}	{3.02, -27.4, 7.064211643330533}	{3.02, -27.3, 7.064211643330533}	{3.02, -27.2, 7.064211643330533}	{3.02, -27.1, 7.064211643330533}	{3.02, -27., 7.064211643330533}	{3.02, -26.9, 7.064211643330533}	{3.02, -26.8, 7.064211643330533}	{3.02, -26.7, 7.064211643330533}	{3.02, -26.6, 7.064211643330533}	{3.02, -26.5, 7.064211643330533}	{3.02, -26.4, 7.064211643330533}	{3.02, -26.3, 7.064211643330533}	{3.02, -26.2, 7.064211643330533}	{3.02, -26.1, 7.064211643330533}	{3.02, -26., 7.064211643330533}	{3.02, -25.9, 7.064211643330533}	{3.02, -25.8, 7.064211643330533}	{3.02, -25.7, 7.064211643330533}	{3.02, -25.6, 7.064211643330533}	{3.02, -25.5, 7.064211643330533}	{3.02, -25.4, 7.064211643330533}	{3.02, -25.3, 7.064211643330533}	{3.02, -25.2, 7.064211643330533}	{3.02, -25.1, 7.064211643330533}	{3.02, -25., 7.064211643330533}	{3.02, -24.9, 7.064211643330533}	{3.02, -24.799999999999997, 7.064211643330533}	{3.02, -24.7, 7.064211643330533}	{3.02, -24.6, 7.064211643330533}	{3.02, -24.5, 7.064211643330533}	{3.02, -24.4, 7.064211643330533}	{3.02, -24.299999999999997, 7.064211643330533}	{3.02, -24.2, 7.064211643330533}	{3.02, -24.1, 7.064211643330533}	{3.02, -24., 7.064211643330533}
{3.04, -33., 0.015843853869272315}	{3.04, -32.9, 0.01994623025678034}	{3.04, -32.8, 0.02511081613975853}	{3.04, -32.7, 0.03161264454923268}	{3.04, -32.6, 0.03979796155704553}	{3.04, -32.5, 0.05010266514177216}	{3.04, -32.4, 0.06307551834559098}	{3.04, -32.3, 0.07940737290735402}	{3.04, -32.2, 0.09996795963688224}	{3.04, -32.1, 0.12585220475208514}	{3.04, -32., 0.15843853869272306}	{3.04, -31.9, 0.19946230256780315}	{3.04, -31.8, 0.2511081613975832}	{3.04, -31.7, 0.3161264454923296}	{3.04, -31.6, 0.3979796155704555}	{3.04, -31.5, 0.5010266514177217}	{3.04, -31.4, 0.6307551834559099}	{3.04, -31.3, 0.794073729073533}	{3.04, -31.2, 0.999679596368831}	{3.04, -31.1, 1.2585220475208512}	{3.04, -31., 1.5843853869272313}	{3.04, -30.9, 1.994623025678032}	{3.04, -30.8, Indeterminate}	{3.04, -30.7, 6.0108886396363035}	{3.04, -30.6, 6.110888639636301}	{3.04, -30.5, 6.210888639636303}	{3.04, -30.4, 6.310888639636304}	{3.04, -30.3, 6.410888639636302}	{3.04, -30.2, 6.5108886396363035}	{3.04, -30.1, 6.610888639636301}	{3.04, -30., 6.710888639636303}	{3.04, -29.9, 6.810888639636304}	{3.04, -29.8, 6.910888639636302}	{3.04, -29.7, 7.0108886396363035}	{3.04, -29.6, 7.044723480021441}	{3.04, -29.5, 7.044723480021441}	{3.04, -29.4, 7.044723480021441}	{3.04, -29.3, 7.044723480021441}	{3.04, -29.2, 7.044723480021441}	{3.04, -29.1, 7.044723480021441}	{3.04, -29., 7.044723480021441}	{3.04, -28.9, 7.044723480021441}	{3.04, -28.8, 7.044723480021441}	{3.04, -28.7, 7.044723480021441}	{3.04, -28.6, 7.044723480021441}	{3.04, -28.5, 7.044723480021441}	{3.04, -28.4, 7.044723480021441}	{3.04, -28.3, 7.044723480021441}	{3.04, -28.2, 7.044723480021441}	{3.04, -28.1, 7.044723480021441}	{3.04, -28., 7.044723480021441}	{3.04, -27.9, 7.044723480021441}	{3.04, -27.8, 7.044723480021441}	{3.04, -27.7, 7.044723480021441}	{3.04, -27.6, 7.044723480021441}	{3.04, -27.5, 7.044723480021441}	{3.04, -27.4, 7.044723480021441}	{3.04, -27.3, 7.044723480021441}	{3.04, -27.2, 7.044723480021441}	{3.04, -27.1, 7.044723480021441}	{3.04, -27., 7.044723480021441}	{3.04, -26.9, 7.044723480021441}	{3.04, -26.8, 7.044723480021441}	{3.04, -26.7, 7.044723480021441}	{3.04, -26.6, 7.044723480021441}	{3.04, -26.5, 7.044723480021441}	{3.04, -26.4, 7.044723480021441}	{3.04, -26.3, 7.044723480021441}	{3.04, -26.2, 7.044723480021441}	{3.04, -26.1, 7.044723480021441}	{3.04, -26., 7.044723480021441}	{3.04, -25.9, 7.044723480021441}	{3.04, -25.8, 7.044723480021441}	{3.04, -25.7, 7.044723480021441}	{3.04, -25.6, 7.044723480021441}	{3.04, -25.5, 7.044723480021441}	{3.04, -25.4, 7.044723480021441}	{3.04, -25.3, 7.044723480021441}	{3.04, -25.2, 7.044723480021441}	{3.04, -25.1, 7.044723480021441}	{3.04, -25., 7.044723480021441}	{3.04, -24.9, 7.044723480021441}	{3.04, -24.799999999999997, 7.044723480021441}	{3.04, -24.7, 7.044723480021441}	{3.04, -24.6, 7.044723480021441}	{3.04, -24.5, 7.044723480021441}	{3.04, -24.4, 7.044723480021441}	{3.04, -24.299999999999997, 7.044723480021441}	{3.04, -24.2, 7.044723480021441}	{3.04, -24.1, 7.044723480021441}	{3.04, -24., 7.044723480021441}
{3.06, -33., 0.015147821966080987}	{3.06, -32.9, 0.01906997800643322}	{3.06, -32.8, 0.024007679914654696}	{3.06, -32.7, 0.030223878322778907}	{3.06, -32.6, 0.0380496084635215}	{3.06, -32.5, 0.047901619003545726}	{3.06, -32.4, 0.060304565429646344}	{3.06, -32.3, 0.0759189498665859}	{3.06, -32.2, 0.0955762952237712}	{3.06, -32.1, 0.12032342682234748}	{3.06, -32., 0.15147821966080965}	{3.06, -31.9, 0.1906997800643326}	{3.06, -31.8, 0.24007679914654603}	{3.06, -31.7, 0.3022387832277919}	{3.06, -31.6, 0.38049608463521417}	{3.06, -31.5, 0.47901619003545687}	{3.06, -31.4, 0.6030456542964625}	{3.06, -31.3, 0.7591894986658534}	{3.06, -31.2, 0.95576295223772}	{3.06, -31.1, 1.2032342682234745}	{3.06, -31., 1.5147821966080963}	{3.06, -30.9, 1.9069978006433272}	{3.06, -30.8, 2.4007679914654596}	{3.06, -30.7, 5.9913780036364255}	{3.06, -30.6, 6.091378003636423}	{3.06, -30.5, 6.191378003636425}	{3.06, -30.4, 6.291378003636426}	{3.06, -30.3, 6.391378003636424}	{3.06, -30.2, 6.4913780036364255}	{3.06, -30.1, 6.591378003636423}	{3.06, -30., 6.691378003636425}	{3.06, -29.9, 6.791378003636426}	{3.06, -29.8, 6.891378003636424}	{3.06, -29.7, 6.9913780036364255}	{3.06, -29.6, 7.025212844021563}	{3.06, -29.5, 7.025212844021563}	{3.06, -29.4, 7.025212844021563}	{3.06, -29.3, 7.025212844021563}	{3.06, -29.2, 7.025212844021563}	{3.06, -29.1, 7.025212844021563}	{3.06, -29., 7.025212844021563}	{3.06, -28.9, 7.025212844021563}	{3.06, -28.8, 7.025212844021563}	{3.06, -28.7, 7.025212844021563}	{3.06, -28.6, 7.025212844021563}	{3.06, -28.5, 7.025212844021563}	{3.06, -28.4, 7.025212844021563}	{3.06, -28.3, 7.025212844021563}	{3.06, -28.2, 7.025212844021563}	{3.06, -28.1, 7.025212844021563}	{3.06, -28., 7.025212844021563}	{3.06, -27.9, 7.025212844021563}	{3.06, -27.8, 7.025212844021563}	{3.06, -27.7, 7.025212844021563}	{3.06, -27.6, 7.025212844021563}	{3.06, -27.5, 7.025212844021563}	{3.06, -27.4, 7.025212844021563}	{3.06, -27.3, 7.025212844021563}	{3.06, -27.2, 7.025212844021563}	{3.06, -27.1, 7.025212844021563}	{3.06, -27., 7.025212844021563}	{3.06, -26.9, 7.025212844021563}	{3.06, -26.8, 7.025212844021563}	{3.06, -26.7, 7.025212844021563}	{3.06, -26.6, 7.025212844021563}	{3.06, -26.5, 7.025212844021563}	{3.06, -26.4, 7.025212844021563}	{3.06, -26.3, 7.025212844021563}	{3.06, -26.2, 7.025212844021563}	{3.06, -26.1, 7.025212844021563}	{3.06, -26., 7.025212844021563}	{3.06, -25.9, 7.025212844021563}	{3.06, -25.8, 7.025212844021563}	{3.06, -25.7, 7.025212844021563}	{3.06, -25.6, 7.025212844021563}	{3.06, -25.5, 7.025212844021563}	{3.06, -25.4, 7.025212844021563}	{3.06, -25.3, 7.025212844021563}	{3.06, -25.2, 7.025212844021563}	{3.06, -25.1, 7.025212844021563}	{3.06, -25., 7.025212844021563}	{3.06, -24.9, 7.025212844021563}	{3.06, -24.799999999999997, 7.025212844021563}	{3.06, -24.7, 7.025212844021563}	{3.06, -24.6, 7.025212844021563}	{3.06, -24.5, 7.025212844021563}	{3.06, -24.4, 7.025212844021563}	{3.06, -24.299999999999997, 7.025212844021563}	{3.06, -24.2, 7.025212844021563}	{3.06, -24.1, 7.025212844021563}	{3.06, -24., 7.025212844021563}
{3.08, -33., 0.014481649981757792}	{3.08, -32.9, 0.018231317166743453}	{3.08, -32.8, 0.022951868471692574}	{3.08, -32.7, 0.028894690467170855}	{3.08, -32.6, 0.036376260095048275}	{3.08, -32.5, 0.04579499821969057}	{3.08, -32.4, 0.057652486991837344}	{3.08, -32.3, 0.07258018092715673}	{3.08, -32.2, 0.09137303416181487}	{3.08, -32.1, 0.11503183465904564}	{3.08, -32., 0.14481649981757796}	{3.08, -31.9, 0.1823131716674349}	{3.08, -31.8, 0.22951868471692513}	{3.08, -31.7, 0.2889469046717115}	{3.08, -31.6, 0.36376260095048274}	{3.08, -31.5, 0.45794998219690525}	{3.08, -31.4, 0.5765248699183723}	{3.08, -31.3, 0.7258018092715618}	{3.08, -31.2, 0.9137303416181558}	{3.08, -31.1, 1.1503183465904558}	{3.08, -31., 1.4481649981757805}	{3.08, -30.9, 1.8231317166743495}	{3.08, -30.8, 2.295186847169251}	{3.08, -30.7, 5.971845857939897}	{3.08, -30.6, 6.071845857939895}	{3.08, -30.5, 6.171845857939896}	{3.08, -30.4, 6.271845857939898}	{3.08, -30.3, 6.3718458579398956}	{3.08, -30.2, 6.471845857939897}	{3.08, -30.1, 6.571845857939895}	{3.08, -30., 6.671845857939896}	{3.08, -29.9, 6.771845857939898}	{3.08, -29.8, 6.8718458579398956}	{3.08, -29.7, 6.971845857939897}	{3.08, -29.6, 7.005680698325033}	{3.08, -29.5, 7.005680698325033}	{3.08, -29.4, 7.005680698325033}	{3.08, -29.3, 7.005680698325033}	{3.08, -29.2, 7.005680698325033}	{3.08, -29.1, 7.005680698325033}	{3.08, -29., 7.005680698325033}	{3.08, -28.9, 7.005680698325033}	{3.08, -28.8, 7.005680698325033}	{3.08, -28.7, 7.005680698325033}	{3.08, -28.6, 7.005680698325033}	{3.08, -28.5, 7.005680698325033}	{3.08, -28.4, 7.005680698325033}	{3.08, -28.3, 7.005680698325033}	{3.08, -28.2, 7.005680698325033}	{3.08, -28.1, 7.005680698325033}	{3.08, -28., 7.005680698325033}	{3.08, -27.9, 7.005680698325033}	{3.08, -27.8, 7.005680698325033}	{3.08, -27.7, 7.005680698325033}	{3.08, -27.6, 7.005680698325033}	{3.08, -27.5, 7.005680698325033}	{3.08, -27.4, 7.005680698325033}	{3.08, -27.3, 7.005680698325033}	{3.08, -27.2, 7.005680698325033}	{3.08, -27.1, 7.005680698325033}	{3.08, -27., 7.005680698325033}	{3.08, -26.9, 7.005680698325033}	{3.08, -26.8, 7.005680698325033}	{3.08, -26.7, 7.005680698325033}	{3.08, -26.6, 7.005680698325033}	{3.08, -26.5, 7.005680698325033}	{3.08, -26.4, 7.005680698325033}	{3.08, -26.3, 7.005680698325033}	{3.08, -26.2, 7.005680698325033}	{3.08, -26.1, 7.005680698325033}	{3.08, -26., 7.005680698325033}	{3.08, -25.9, 7.005680698325033}	{3.08, -25.8, 7.005680698325033}	{3.08, -25.7, 7.005680698325033}	{3.08, -25.6, 7.005680698325033}	{3.08, -25.5, 7.005680698325033}	{3.08, -25.4, 7.005680698325033}	{3.08, -25.3, 7.005680698325033}	{3.08, -25.2, 7.005680698325033}	{3.08, -25.1, 7.005680698325033}	{3.08, -25., 7.005680698325033}	{3.08, -24.9, 7.005680698325033}	{3.08, -24.799999999999997, 7.005680698325033}	{3.08, -24.7, 7.005680698325033}	{3.08, -24.6, 7.005680698325033}	{3.08, -24.5, 7.005680698325033}	{3.08, -24.4, 7.005680698325033}	{3.08, -24.299999999999997, 7.005680698325033}	{3.08, -24.2, 7.005680698325033}	{3.08, -24.1, 7.005680698325033}	{3.08, -24., 7.005680698325033}
{3.1, -33., 0.013844118717447344}	{3.1, -32.9, 0.01742871285728985}	{3.1, -32.8, 0.021941449510905944}	{3.1, -32.7, 0.02762264836087775}	{3.1, -32.6, 0.03477485396256372}	{3.1, -32.5, 0.04377894734490259}	{3.1, -32.4, 0.05511442931409695}	{3.1, -32.3, 0.06938495562005019}	{3.1, -32.2, 0.08735048382629053}	{3.1, -32.1, 0.10996774382143298}	{3.1, -32., 0.13844118717447335}	{3.1, -31.9, 0.1742871285728978}	{3.1, -31.8, 0.2194144951090574}	{3.1, -31.7, 0.2762264836087801}	{3.1, -31.6, 0.3477485396256367}	{3.1, -31.5, 0.4377894734490263}	{3.1, -31.4, 0.5511442931409689}	{3.1, -31.3, 0.6938495562004962}	{3.1, -31.2, 0.8735048382629126}	{3.1, -31.1, 1.0996774382143293}	{3.1, -31., 1.384411871744734}	{3.1, -30.9, 1.7428712857289785}	{3.1, -30.8, 2.194144951090573}	{3.1, -30.7, 5.952293126315054}	{3.1, -30.6, 6.0522931263150515}	{3.1, -30.5, 6.152293126315053}	{3.1, -30.4, 6.252293126315054}	{3.1, -30.3, 6.352293126315052}	{3.1, -30.2, 6.452293126315054}	{3.1, -30.1, 6.5522931263150515}	{3.1, -30., 6.652293126315053}	{3.1, -29.9, 6.752293126315054}	{3.1, -29.8, 6.852293126315052}	{3.1, -29.7, 6.952293126315054}	{3.1, -29.6, 6.98612796670019}	{3.1, -29.5, 6.98612796670019}	{3.1, -29.4, 6.98612796670019}	{3.1, -29.3, 6.98612796670019}	{3.1, -29.2, 6.98612796670019}	{3.1, -29.1, 6.98612796670019}	{3.1, -29., 6.98612796670019}	{3.1, -28.9, 6.98612796670019}	{3.1, -28.8, 6.98612796670019}	{3.1, -28.7, 6.98612796670019}	{3.1, -28.6, 6.98612796670019}	{3.1, -28.5, 6.98612796670019}	{3.1, -28.4, 6.98612796670019}	{3.1, -28.3, 6.98612796670019}	{3.1, -28.2, 6.98612796670019}	{3.1, -28.1, 6.98612796670019}	{3.1, -28., 6.98612796670019}	{3.1, -27.9, 6.98612796670019}	{3.1, -27.8, 6.98612796670019}	{3.1, -27.7, 6.98612796670019}	{3.1, -27.6, 6.98612796670019}	{3.1, -27.5, 6.98612796670019}	{3.1, -27.4, 6.98612796670019}	{3.1, -27.3, 6.98612796670019}	{3.1, -27.2, 6.98612796670019}	{3.1, -27.1, 6.98612796670019}	{3.1, -27., 6.98612796670019}	{3.1, -26.9, 6.98612796670019}	{3.1, -26.8, 6.98612796670019}	{3.1, -26.7, 6.98612796670019}	{3.1, -26.6, 6.98612796670019}	{3.1, -26.5, 6.98612796670019}	{3.1, -26.4, 6.98612796670019}	{3.1, -26.3, 6.98612796670019}	{3.1, -26.2, 6.98612796670019}	{3.1, -26.1, 6.98612796670019}	{3.1, -26., 6.98612796670019}	{3.1, -25.9, 6.98612796670019}	{3.1, -25.8, 6.98612796670019}	{3.1, -25.7, 6.98612796670019}	{3.1, -25.6, 6.98612796670019}	{3.1, -25.5, 6.98612796670019}	{3.1, -25.4, 6.98612796670019}	{3.1, -25.3, 6.98612796670019}	{3.1, -25.2, 6.98612796670019}	{3.1, -25.1, 6.98612796670019}	{3.1, -25., 6.98612796670019}	{3.1, -24.9, 6.98612796670019}	{3.1, -24.799999999999997, 6.98612796670019}	{3.1, -24.7, 6.98612796670019}	{3.1, -24.6, 6.98612796670019}	{3.1, -24.5, 6.98612796670019}	{3.1, -24.4, 6.98612796670019}	{3.1, -24.299999999999997, 6.98612796670019}	{3.1, -24.2, 6.98612796670019}	{3.1, -24.1, 6.98612796670019}	{3.1, -24., 6.98612796670019}
{3.12, -33., 0.013234053416510766}	{3.12, -32.9, 0.01666068614708685}	{3.12, -32.8, 0.020974561168494648}	{3.12, -32.7, 0.026405408056248723}	{3.12, -32.6, 0.033242439210806066}	{3.12, -32.5, 0.04184975147250686}	{3.12, -32.4, 0.052685715606009445}	{3.12, -32.3, 0.06632738621496596}	{3.12, -32.2, 0.08350123200390577}	{3.12, -32.1, 0.10512182288583773}	{3.12, -32., 0.13234053416510705}	{3.12, -31.9, 0.16660686147086803}	{3.12, -31.8, 0.20974561168494524}	{3.12, -31.7, 0.26405408056249013}	{3.12, -31.6, 0.33242439210806135}	{3.12, -31.5, 0.41849751472506835}	{3.12, -31.4, 0.5268571560600939}	{3.12, -31.3, 0.6632738621496543}	{3.12, -31.2, 0.835012320039064}	{3.12, -31.1, 1.0512182288583762}	{3.12, -31., 1.323405341651071}	{3.12, -30.9, 1.6660686147086805}	{3.12, -30.8, 2.0974561168494525}	{3.12, -30.7, 3.2211821284919275}	{3.12, -30.6, 6.032720694726057}	{3.12, -30.5, 6.132720694726058}	{3.12, -30.4, 6.232720694726059}	{3.12, -30.3, 6.332720694726057}	{3.12, -30.2, 6.432720694726059}	{3.12, -30.1, 6.5327206947260565}	{3.12, -30., 6.632720694726058}	{3.12, -29.9, 6.732720694726059}	{3.12, -29.8, 6.832720694726057}	{3.12, -29.7, 6.932720694726059}	{3.12, -29.6, 6.966555535111196}	{3.12, -29.5, 6.966555535111196}	{3.12, -29.4, 6.966555535111196}	{3.12, -29.3, 6.966555535111196}	{3.12, -29.2, 6.966555535111196}	{3.12, -29.1, 6.966555535111196}	{3.12, -29., 6.966555535111196}	{3.12, -28.9, 6.966555535111196}	{3.12, -28.8, 6.966555535111196}	{3.12, -28.7, 6.966555535111196}	{3.12, -28.6, 6.966555535111196}	{3.12, -28.5, 6.966555535111196}	{3.12, -28.4, 6.966555535111196}	{3.12, -28.3, 6.966555535111196}	{3.12, -28.2, 6.966555535111196}	{3.12, -28.1, 6.966555535111196}	{3.12, -28., 6.966555535111196}	{3.12, -27.9, 6.966555535111196}	{3.12, -27.8, 6.966555535111196}	{3.12, -27.7, 6.966555535111196}	{3.12, -27.6, 6.966555535111196}	{3.12, -27.5, 6.966555535111196}	{3.12, -27.4, 6.966555535111196}	{3.12, -27.3, 6.966555535111196}	{3.12, -27.2, 6.966555535111196}	{3.12, -27.1, 6.966555535111196}	{3.12, -27., 6.966555535111196}	{3.12, -26.9, 6.966555535111196}	{3.12, -26.8, 6.966555535111196}	{3.12, -26.7, 6.966555535111196}	{3.12, -26.6, 6.966555535111196}	{3.12, -26.5, 6.966555535111196}	{3.12, -26.4, 6.966555535111196}	{3.12, -26.3, 6.966555535111196}	{3.12, -26.2, 6.966555535111196}	{3.12, -26.1, 6.966555535111196}	{3.12, -26., 6.966555535111196}	{3.12, -25.9, 6.966555535111196}	{3.12, -25.8, 6.966555535111196}	{3.12, -25.7, 6.966555535111196}	{3.12, -25.6, 6.966555535111196}	{3.12, -25.5, 6.966555535111196}	{3.12, -25.4, 6.966555535111196}	{3.12, -25.3, 6.966555535111196}	{3.12, -25.2, 6.966555535111196}	{3.12, -25.1, 6.966555535111196}	{3.12, -25., 6.966555535111196}	{3.12, -24.9, 6.966555535111196}	{3.12, -24.799999999999997, 6.966555535111196}	{3.12, -24.7, 6.966555535111196}	{3.12, -24.6, 6.966555535111196}	{3.12, -24.5, 6.966555535111196}	{3.12, -24.4, 6.966555535111196}	{3.12, -24.299999999999997, 6.966555535111196}	{3.12, -24.2, 6.966555535111196}	{3.12, -24.1, 6.966555535111196}	{3.12, -24., 6.966555535111196}
{3.1399999999999997, -33., 0.01265032261462187}	{3.1399999999999997, -32.9, 0.01592581260694199}	{3.1399999999999997, -32.8, 0.020049410194351237}	{3.1399999999999997, -32.7, 0.02524071198515341}	{3.1399999999999997, -32.6, 0.031776173729887384}	{3.1399999999999997, -32.5, 0.04000383259814165}	{3.1399999999999997, -32.4, 0.05036184142696054}	{3.1399999999999997, -32.3, 0.06340180195714909}	{3.1399999999999997, -32.2, 0.07981813963739508}	{3.1399999999999997, -32.1, 0.10048508431165229}	{3.1399999999999997, -32., 0.126503226146219}	{3.1399999999999997, -31.9, 0.15925812606941978}	{3.1399999999999997, -31.8, 0.20049410194351072}	{3.1399999999999997, -31.7, 0.25240711985153685}	{3.1399999999999997, -31.6, 0.31776173729887414}	{3.1399999999999997, -31.5, 0.40003832598141664}	{3.1399999999999997, -31.4, 0.5036184142696056}	{3.1399999999999997, -31.3, 0.6340180195714857}	{3.1399999999999997, -31.2, 0.7981813963739578}	{3.1399999999999997, -31.1, 1.004850843116523}	{3.1399999999999997, -31., 1.2650322614621894}	{3.1399999999999997, -30.9, 1.5925812606941985}	{3.1399999999999997, -30.8, 2.0049410194351074}	{3.1399999999999997, -30.7, Indeterminate}	{3.1399999999999997, -30.6, 6.01312941271852}	{3.1399999999999997, -30.5, 6.113129412718521}	{3.1399999999999997, -30.4, 6.213129412718523}	{3.1399999999999997, -30.3, 6.313129412718521}	{3.1399999999999997, -30.2, 6.413129412718522}	{3.1399999999999997, -30.1, 6.51312941271852}	{3.1399999999999997, -30., 6.613129412718521}	{3.1399999999999997, -29.9, 6.713129412718523}	{3.1399999999999997, -29.8, 6.813129412718521}	{3.1399999999999997, -29.7, 6.913129412718522}	{3.1399999999999997, -29.6, 6.946964253103659}	{3.1399999999999997, -29.5, 6.946964253103659}	{3.1399999999999997, -29.4, 6.946964253103659}	{3.1399999999999997, -29.3, 6.946964253103659}	{3.1399999999999997, -29.2, 6.946964253103659}	{3.1399999999999997, -29.1, 6.946964253103659}	{3.1399999999999997, -29., 6.946964253103659}	{3.1399999999999997, -28.9, 6.946964253103659}	{3.1399999999999997, -28.8, 6.946964253103659}	{3.1399999999999997, -28.7, 6.946964253103659}	{3.1399999999999997, -28.6, 6.946964253103659}	{3.1399999999999997, -28.5, 6.946964253103659}	{3.1399999999999997, -28.4, 6.946964253103659}	{3.1399999999999997, -28.3, 6.946964253103659}	{3.1399999999999997, -28.2, 6.946964253103659}	{3.1399999999999997, -28.1, 6.946964253103659}	{3.1399999999999997, -28., 6.946964253103659}	{3.1399999999999997, -27.9, 6.946964253103659}	{3.1399999999999997, -27.8, 6.946964253103659}	{3.1399999999999997, -27.7, 6.946964253103659}	{3.1399999999999997, -27.6, 6.946964253103659}	{3.1399999999999997, -27.5, 6.946964253103659}	{3.1399999999999997, -27.4, 6.946964253103659}	{3.1399999999999997, -27.3, 6.946964253103659}	{3.1399999999999997, -27.2, 6.946964253103659}	{3.1399999999999997, -27.1, 6.946964253103659}	{3.1399999999999997, -27., 6.946964253103659}	{3.1399999999999997, -26.9, 6.946964253103659}	{3.1399999999999997, -26.8, 6.946964253103659}	{3.1399999999999997, -26.7, 6.946964253103659}	{3.1399999999999997, -26.6, 6.946964253103659}	{3.1399999999999997, -26.5, 6.946964253103659}	{3.1399999999999997, -26.4, 6.946964253103659}	{3.1399999999999997, -26.3, 6.946964253103659}	{3.1399999999999997, -26.2, 6.946964253103659}	{3.1399999999999997, -26.1, 6.946964253103659}	{3.1399999999999997, -26., 6.946964253103659}	{3.1399999999999997, -25.9, 6.946964253103659}	{3.1399999999999997, -25.8, 6.946964253103659}	{3.1399999999999997, -25.7, 6.946964253103659}	{3.1399999999999997, -25.6, 6.946964253103659}	{3.1399999999999997, -25.5, 6.946964253103659}	{3.1399999999999997, -25.4, 6.946964253103659}	{3.1399999999999997, -25.3, 6.946964253103659}	{3.1399999999999997, -25.2, 6.946964253103659}	{3.1399999999999997, -25.1, 6.946964253103659}	{3.1399999999999997, -25., 6.946964253103659}	{3.1399999999999997, -24.9, 6.946964253103659}	{3.1399999999999997, -24.799999999999997, 6.946964253103659}	{3.1399999999999997, -24.7, 6.946964253103659}	{3.1399999999999997, -24.6, 6.946964253103659}	{3.1399999999999997, -24.5, 6.946964253103659}	{3.1399999999999997, -24.4, 6.946964253103659}	{3.1399999999999997, -24.299999999999997, 6.946964253103659}	{3.1399999999999997, -24.2, 6.946964253103659}	{3.1399999999999997, -24.1, 6.946964253103659}	{3.1399999999999997, -24., 6.946964253103659}
{3.16, -33., 0.012091836975078438}	{3.16, -32.9, 0.015222720843198591}	{3.16, -32.8, 0.019164270106151536}	{3.16, -32.7, 0.024126386635120928}	{3.16, -32.6, 0.03037332122972519}	{3.16, -32.5, 0.03823774593668839}	{3.16, -32.4, 0.04813847004942626}	{3.16, -32.3, 0.06060274323011535}	{3.16, -32.2, 0.0762943334768282}	{3.16, -32.1, 0.0960488751898777}	{3.16, -32., 0.12091836975078377}	{3.16, -31.9, 0.15222720843198537}	{3.16, -31.8, 0.19164270106151274}	{3.16, -31.7, 0.2412638663512123}	{3.16, -31.6, 0.30373321229725136}	{3.16, -31.5, 0.38237745936688367}	{3.16, -31.4, 0.48138470049426285}	{3.16, -31.3, 0.6060274323011489}	{3.16, -31.2, 0.7629433347682882}	{3.16, -31.1, 0.9604887518987776}	{3.16, -31., 1.2091836975078385}	{3.16, -30.9, 1.522272084319854}	{3.16, -30.8, 1.9164270106151278}	{3.16, -30.7, 2.4126386635121224}	{3.16, -30.6, 5.993520094768541}	{3.16, -30.5, 6.093520094768542}	{3.16, -30.4, 6.193520094768544}	{3.16, -30.3, 6.2935200947685415}	{3.16, -30.2, 6.393520094768543}	{3.16, -30.1, 6.493520094768541}	{3.16, -30., 6.593520094768542}	{3.16, -29.9, 6.693520094768544}	{3.16, -29.8, 6.7935200947685415}	{3.16, -29.7, 6.893520094768543}	{3.16, -29.6, 6.92735493515368}	{3.16, -29.5, 6.92735493515368}	{3.16, -29.4, 6.92735493515368}	{3.16, -29.3, 6.92735493515368}	{3.16, -29.2, 6.92735493515368}	{3.16, -29.1, 6.92735493515368}	{3.16, -29., 6.92735493515368}	{3.16, -28.9, 6.92735493515368}	{3.16, -28.8, 6.92735493515368}	{3.16, -28.7, 6.92735493515368}	{3.16, -28.6, 6.92735493515368}	{3.16, -28.5, 6.92735493515368}	{3.16, -28.4, 6.92735493515368}	{3.16, -28.3, 6.92735493515368}	{3.16, -28.2, 6.92735493515368}	{3.16, -28.1, 6.92735493515368}	{3.16, -28., 6.92735493515368}	{3.16, -27.9, 6.92735493515368}	{3.16, -27.8, 6.92735493515368}	{3.16, -27.7, 6.92735493515368}	{3.16, -27.6, 6.92735493515368}	{3.16, -27.5, 6.92735493515368}	{3.16, -27.4, 6.92735493515368}	{3.16, -27.3, 6.92735493515368}	{3.16, -27.2, 6.92735493515368}	{3.16, -27.1, 6.92735493515368}	{3.16, -27., 6.92735493515368}	{3.16, -26.9, 6.92735493515368}	{3.16, -26.8, 6.92735493515368}	{3.16, -26.7, 6.92735493515368}	{3.16, -26.6, 6.92735493515368}	{3.16, -26.5, 6.92735493515368}	{3.16, -26.4, 6.92735493515368}	{3.16, -26.3, 6.92735493515368}	{3.16, -26.2, 6.92735493515368}	{3.16, -26.1, 6.92735493515368}	{3.16, -26., 6.92735493515368}	{3.16, -25.9, 6.92735493515368}	{3.16, -25.8, 6.92735493515368}	{3.16, -25.7, 6.92735493515368}	{3.16, -25.6, 6.92735493515368}	{3.16, -25.5, 6.92735493515368}	{3.16, -25.4, 6.92735493515368}	{3.16, -25.3, 6.92735493515368}	{3.16, -25.2, 6.92735493515368}	{3.16, -25.1, 6.92735493515368}	{3.16, -25., 6.92735493515368}	{3.16, -24.9, 6.92735493515368}	{3.16, -24.799999999999997, 6.92735493515368}	{3.16, -24.7, 6.92735493515368}	{3.16, -24.6, 6.92735493515368}	{3.16, -24.5, 6.92735493515368}	{3.16, -24.4, 6.92735493515368}	{3.16, -24.299999999999997, 6.92735493515368}	{3.16, -24.2, 6.92735493515368}	{3.16, -24.1, 6.92735493515368}	{3.16, -24., 6.92735493515368}
{3.1799999999999997, -33., 0.011557548114847542}	{3.1799999999999997, -32.9, 0.014550091019815296}	{3.1799999999999997, -32.8, 0.018317479328763642}	{3.1799999999999997, -32.7, 0.023060340206994573}	{3.1799999999999997, -32.6, 0.029031248291204438}	{3.1799999999999997, -32.5, 0.036548176209903444}	{3.1799999999999997, -32.4, 0.046011427785378575}	{3.1799999999999997, -32.3, 0.05792495567194553}	{3.1799999999999997, -32.2, 0.07292319867246187}	{3.1799999999999997, -32.1, 0.09180486791807728}	{3.1799999999999997, -32., 0.11557548114847477}	{3.1799999999999997, -31.9, 0.14550091019815323}	{3.1799999999999997, -31.8, 0.1831747932876352}	{3.1799999999999997, -31.7, 0.2306034020699483}	{3.1799999999999997, -31.6, 0.29031248291204426}	{3.1799999999999997, -31.5, 0.36548176209903366}	{3.1799999999999997, -31.4, 0.4601142778537852}	{3.1799999999999997, -31.3, 0.5792495567194497}	{3.1799999999999997, -31.2, 0.7292319867246244}	{3.1799999999999997, -31.1, 0.9180486791807719}	{3.1799999999999997, -31., 1.1557548114847487}	{3.1799999999999997, -30.9, 1.4550091019815319}	{3.1799999999999997, -30.8, 1.8317479328763524}	{3.1799999999999997, -30.7, 2.3060340206994834}	{3.1799999999999997, -30.6, 5.973893521594814}	{3.1799999999999997, -30.5, 6.073893521594815}	{3.1799999999999997, -30.4, 6.173893521594817}	{3.1799999999999997, -30.3, 6.273893521594815}	{3.1799999999999997, -30.2, 6.373893521594816}	{3.1799999999999997, -30.1, 6.473893521594814}	{3.1799999999999997, -30., 6.573893521594815}	{3.1799999999999997, -29.9, 6.673893521594817}	{3.1799999999999997, -29.8, 6.773893521594815}	{3.1799999999999997, -29.7, 6.873893521594816}	{3.1799999999999997, -29.6, 6.907728361979953}	{3.1799999999999997, -29.5, 6.907728361979953}	{3.1799999999999997, -29.4, 6.907728361979953}	{3.1799999999999997, -29.3, 6.907728361979953}	{3.1799999999999997, -29.2, 6.907728361979953}	{3.1799999999999997, -29.1, 6.907728361979953}	{3.1799999999999997, -29., 6.907728361979953}	{3.1799999999999997, -28.9, 6.907728361979953}	{3.1799999999999997, -28.8, 6.907728361979953}	{3.1799999999999997, -28.7, 6.907728361979953}	{3.1799999999999997, -28.6, 6.907728361979953}	{3.1799999999999997, -28.5, 6.907728361979953}	{3.1799999999999997, -28.4, 6.907728361979953}	{3.1799999999999997, -28.3, 6.907728361979953}	{3.1799999999999997, -28.2, 6.907728361979953}	{3.1799999999999997, -28.1, 6.907728361979953}	{3.1799999999999997, -28., 6.907728361979953}	{3.1799999999999997, -27.9, 6.907728361979953}	{3.1799999999999997, -27.8, 6.907728361979953}	{3.1799999999999997, -27.7, 6.907728361979953}	{3.1799999999999997, -27.6, 6.907728361979953}	{3.1799999999999997, -27.5, 6.907728361979953}	{3.1799999999999997, -27.4, 6.907728361979953}	{3.1799999999999997, -27.3, 6.907728361979953}	{3.1799999999999997, -27.2, 6.907728361979953}	{3.1799999999999997, -27.1, 6.907728361979953}	{3.1799999999999997, -27., 6.907728361979953}	{3.1799999999999997, -26.9, 6.907728361979953}	{3.1799999999999997, -26.8, 6.907728361979953}	{3.1799999999999997, -26.7, 6.907728361979953}	{3.1799999999999997, -26.6, 6.907728361979953}	{3.1799999999999997, -26.5, 6.907728361979953}	{3.1799999999999997, -26.4, 6.907728361979953}	{3.1799999999999997, -26.3, 6.907728361979953}	{3.1799999999999997, -26.2, 6.907728361979953}	{3.1799999999999997, -26.1, 6.907728361979953}	{3.1799999999999997, -26., 6.907728361979953}	{3.1799999999999997, -25.9, 6.907728361979953}	{3.1799999999999997, -25.8, 6.907728361979953}	{3.1799999999999997, -25.7, 6.907728361979953}	{3.1799999999999997, -25.6, 6.907728361979953}	{3.1799999999999997, -25.5, 6.907728361979953}	{3.1799999999999997, -25.4, 6.907728361979953}	{3.1799999999999997, -25.3, 6.907728361979953}	{3.1799999999999997, -25.2, 6.907728361979953}	{3.1799999999999997, -25.1, 6.907728361979953}	{3.1799999999999997, -25., 6.907728361979953}	{3.1799999999999997, -24.9, 6.907728361979953}	{3.1799999999999997, -24.799999999999997, 6.907728361979953}	{3.1799999999999997, -24.7, 6.907728361979953}	{3.1799999999999997, -24.6, 6.907728361979953}	{3.1799999999999997, -24.5, 6.907728361979953}	{3.1799999999999997, -24.4, 6.907728361979953}	{3.1799999999999997, -24.299999999999997, 6.907728361979953}	{3.1799999999999997, -24.2, 6.907728361979953}	{3.1799999999999997, -24.1, 6.907728361979953}	{3.1799999999999997, -24., 6.907728361979953}
{3.2, -33., 0.01104644742631044}	{3.2, -32.9, 0.01390665337503077}	{3.2, -32.8, 0.017507439326839257}	{3.2, -32.7, 0.022040560264002293}	{3.2, -32.6, 0.02774742140653331}	{3.2, -32.5, 0.03493193392044634}	{3.2, -32.4, 0.04397669929556474}	{3.2, -32.3, 0.0553633842700174}	{3.2, -32.2, 0.06969837134044934}	{3.2, -32.1, 0.0877450508411582}	{3.2, -32., 0.11046447426310571}	{3.2, -31.9, 0.13906653375030695}	{3.2, -31.8, 0.17507439326839175}	{3.2, -31.7, 0.22040560264002473}	{3.2, -31.6, 0.2774742140653333}	{3.2, -31.5, 0.3493193392044639}	{3.2, -31.4, 0.43976699295564736}	{3.2, -31.3, 0.5536338427001685}	{3.2, -31.2, 0.696983713404499}	{3.2, -31.1, 0.8774505084115825}	{3.2, -31., 1.1046447426310566}	{3.2, -30.9, 1.390665337503069}	{3.2, -30.8, 1.7507439326839171}	{3.2, -30.7, 2.2040560264002473}	{3.2, -30.6, 5.954250441433568}	{3.2, -30.5, 6.054250441433569}	{3.2, -30.4, 6.154250441433571}	{3.2, -30.3, 6.254250441433569}	{3.2, -30.2, 6.35425044143357}	{3.2, -30.1, 6.454250441433568}	{3.2, -30., 6.554250441433569}	{3.2, -29.9, 6.654250441433571}	{3.2, -29.8, 6.754250441433569}	{3.2, -29.7, 6.85425044143357}	{3.2, -29.6, 6.888085281818707}	{3.2, -29.5, 6.888085281818707}	{3.2, -29.4, 6.888085281818707}	{3.2, -29.3, 6.888085281818707}	{3.2, -29.2, 6.888085281818707}	{3.2, -29.1, 6.888085281818707}	{3.2, -29., 6.888085281818707}	{3.2, -28.9, 6.888085281818707}	{3.2, -28.8, 6.888085281818707}	{3.2, -28.7, 6.888085281818707}	{3.2, -28.6, 6.888085281818707}	{3.2, -28.5, 6.888085281818707}	{3.2, -28.4, 6.888085281818707}	{3.2, -28.3, 6.888085281818707}	{3.2, -28.2, 6.888085281818707}	{3.2, -28.1, 6.888085281818707}	{3.2, -28., 6.888085281818707}	{3.2, -27.9, 6.888085281818707}	{3.2, -27.8, 6.888085281818707}	{3.2, -27.7, 6.888085281818707}	{3.2, -27.6, 6.888085281818707}	{3.2, -27.5, 6.888085281818707}	{3.2, -27.4, 6.888085281818707}	{3.2, -27.3, 6.888085281818707}	{3.2, -27.2, 6.888085281818707}	{3.2, -27.1, 6.888085281818707}	{3.2, -27., 6.888085281818707}	{3.2, -26.9, 6.888085281818707}	{3.2, -26.8, 6.888085281818707}	{3.2, -26.7, 6.888085281818707}	{3.2, -26.6, 6.888085281818707}	{3.2, -26.5, 6.888085281818707}	{3.2, -26.4, 6.888085281818707}	{3.2, -26.3, 6.888085281818707}	{3.2, -26.2, 6.888085281818707}	{3.2, -26.1, 6.888085281818707}	{3.2, -26., 6.888085281818707}	{3.2, -25.9, 6.888085281818707}	{3.2, -25.8, 6.888085281818707}	{3.2, -25.7, 6.888085281818707}	{3.2, -25.6, 6.888085281818707}	{3.2, -25.5, 6.888085281818707}	{3.2, -25.4, 6.888085281818707}	{3.2, -25.3, 6.888085281818707}	{3.2, -25.2, 6.888085281818707}	{3.2, -25.1, 6.888085281818707}	{3.2, -25., 6.888085281818707}	{3.2, -24.9, 6.888085281818707}	{3.2, -24.799999999999997, 6.888085281818707}	{3.2, -24.7, 6.888085281818707}	{3.2, -24.6, 6.888085281818707}	{3.2, -24.5, 6.888085281818707}	{3.2, -24.4, 6.888085281818707}	{3.2, -24.299999999999997, 6.888085281818707}	{3.2, -24.2, 6.888085281818707}	{3.2, -24.1, 6.888085281818707}	{3.2, -24., 6.888085281818707}
{3.22, -33., 0.010557564899150109}	{3.22, -32.9, 0.013291186738206314}	{3.22, -32.8, 0.01673261273762959}	{3.22, -32.7, 0.02106511138111227}	{3.22, -32.6, 0.02651940401995696}	{3.22, -32.5, 0.03338595162636037}	{3.22, -32.4, 0.04203042289935585}	{3.22, -32.3, 0.052913167456454795}	{3.22, -32.2, 0.06661373112945013}	{3.22, -32.1, 0.08386171889328932}	{3.22, -32., 0.10557564899150122}	{3.22, -31.9, 0.13291186738206254}	{3.22, -31.8, 0.16732612737629401}	{3.22, -31.7, 0.2106511138111248}	{3.22, -31.6, 0.26519404019956905}	{3.22, -31.5, 0.3338595162636026}	{3.22, -31.4, 0.4203042289935586}	{3.22, -31.3, 0.5291316745645431}	{3.22, -31.2, 0.666137311294507}	{3.22, -31.1, 0.8386171889328923}	{3.22, -31., 1.055756489915012}	{3.22, -30.9, 1.3291186738206255}	{3.22, -30.8, 1.6732612737629402}	{3.22, -30.7, 2.1065111381112485}	{3.22, -30.6, 3.3206365764854047}	{3.22, -30.5, 6.034591571276284}	{3.22, -30.4, 6.134591571276285}	{3.22, -30.3, 6.234591571276283}	{3.22, -30.2, 6.334591571276285}	{3.22, -30.1, 6.4345915712762825}	{3.22, -30., 6.534591571276284}	{3.22, -29.9, 6.634591571276285}	{3.22, -29.8, 6.734591571276283}	{3.22, -29.7, 6.834591571276285}	{3.22, -29.6, 6.868426411661422}	{3.22, -29.5, 6.868426411661422}	{3.22, -29.4, 6.868426411661422}	{3.22, -29.3, 6.868426411661422}	{3.22, -29.2, 6.868426411661422}	{3.22, -29.1, 6.868426411661422}	{3.22, -29., 6.868426411661422}	{3.22, -28.9, 6.868426411661422}	{3.22, -28.8, 6.868426411661422}	{3.22, -28.7, 6.868426411661422}	{3.22, -28.6, 6.868426411661422}	{3.22, -28.5, 6.868426411661422}	{3.22, -28.4, 6.868426411661422}	{3.22, -28.3, 6.868426411661422}	{3.22, -28.2, 6.868426411661422}	{3.22, -28.1, 6.868426411661422}	{3.22, -28., 6.868426411661422}	{3.22, -27.9, 6.868426411661422}	{3.22, -27.8, 6.868426411661422}	{3.22, -27.7, 6.868426411661422}	{3.22, -27.6, 6.868426411661422}	{3.22, -27.5, 6.868426411661422}	{3.22, -27.4, 6.868426411661422}	{3.22, -27.3, 6.868426411661422}	{3.22, -27.2, 6.868426411661422}	{3.22, -27.1, 6.868426411661422}	{3.22, -27., 6.868426411661422}	{3.22, -26.9, 6.868426411661422}	{3.22, -26.8, 6.868426411661422}	{3.22, -26.7, 6.868426411661422}	{3.22, -26.6, 6.868426411661422}	{3.22, -26.5, 6.868426411661422}	{3.22, -26.4, 6.868426411661422}	{3.22, -26.3, 6.868426411661422}	{3.22, -26.2, 6.868426411661422}	{3.22, -26.1, 6.868426411661422}	{3.22, -26., 6.868426411661422}	{3.22, -25.9, 6.868426411661422}	{3.22, -25.8, 6.868426411661422}	{3.22, -25.7, 6.868426411661422}	{3.22, -25.6, 6.868426411661422}	{3.22, -25.5, 6.868426411661422}	{3.22, -25.4, 6.868426411661422}	{3.22, -25.3, 6.868426411661422}	{3.22, -25.2, 6.868426411661422}	{3.22, -25.1, 6.868426411661422}	{3.22, -25., 6.868426411661422}	{3.22, -24.9, 6.868426411661422}	{3.22, -24.799999999999997, 6.868426411661422}	{3.22, -24.7, 6.868426411661422}	{3.22, -24.6, 6.868426411661422}	{3.22, -24.5, 6.868426411661422}	{3.22, -24.4, 6.868426411661422}	{3.22, -24.299999999999997, 6.868426411661422}	{3.22, -24.2, 6.868426411661422}	{3.22, -24.1, 6.868426411661422}	{3.22, -24., 6.868426411661422}
{3.24, -33., 0.010089967946341469}	{3.24, -32.9, 0.012702517051837892}	{3.24, -32.8, 0.0159915215103076}	{3.24, -32.7, 0.020132132802578834}	{3.24, -32.6, 0.025344853578781606}	{3.24, -32.5, 0.03190728022853059}	{3.24, -32.4, 0.04016888590093487}	{3.24, -32.3, 0.05056963122414762}	{3.24, -32.2, 0.06366339381313842}	{3.24, -32.1, 0.08014746427241964}	{3.24, -32., 0.10089967946341453}	{3.24, -31.9, 0.1270251705183791}	{3.24, -31.8, 0.159915215103074}	{3.24, -31.7, 0.20132132802579084}	{3.24, -31.6, 0.253448535787816}	{3.24, -31.5, 0.3190728022853061}	{3.24, -31.4, 0.40168885900934925}	{3.24, -31.3, 0.5056963122414716}	{3.24, -31.2, 0.6366339381313887}	{3.24, -31.1, 0.8014746427241968}	{3.24, -31., 1.008996794634146}	{3.24, -30.9, 1.270251705183791}	{3.24, -30.8, 1.5991521510307392}	{3.24, -30.7, 2.013213280257908}	{3.24, -30.6, Indeterminate}	{3.24, -30.5, 6.014917598070247}	{3.24, -30.4, 6.114917598070249}	{3.24, -30.3, 6.2149175980702465}	{3.24, -30.2, 6.314917598070248}	{3.24, -30.1, 6.414917598070246}	{3.24, -30., 6.514917598070247}	{3.24, -29.9, 6.614917598070249}	{3.24, -29.8, 6.7149175980702465}	{3.24, -29.7, 6.814917598070248}	{3.24, -29.6, 6.848752438455385}	{3.24, -29.5, 6.848752438455385}	{3.24, -29.4, 6.848752438455385}	{3.24, -29.3, 6.848752438455385}	{3.24, -29.2, 6.848752438455385}	{3.24, -29.1, 6.848752438455385}	{3.24, -29., 6.848752438455385}	{3.24, -28.9, 6.848752438455385}	{3.24, -28.8, 6.848752438455385}	{3.24, -28.7, 6.848752438455385}	{3.24, -28.6, 6.848752438455385}	{3.24, -28.5, 6.848752438455385}	{3.24, -28.4, 6.848752438455385}	{3.24, -28.3, 6.848752438455385}	{3.24, -28.2, 6.848752438455385}	{3.24, -28.1, 6.848752438455385}	{3.24, -28., 6.848752438455385}	{3.24, -27.9, 6.848752438455385}	{3.24, -27.8, 6.848752438455385}	{3.24, -27.7, 6.848752438455385}	{3.24, -27.6, 6.848752438455385}	{3.24, -27.5, 6.848752438455385}	{3.24, -27.4, 6.848752438455385}	{3.24, -27.3, 6.848752438455385}	{3.24, -27.2, 6.848752438455385}	{3.24, -27.1, 6.848752438455385}	{3.24, -27., 6.848752438455385}	{3.24, -26.9, 6.848752438455385}	{3.24, -26.8, 6.848752438455385}	{3.24, -26.7, 6.848752438455385}	{3.24, -26.6, 6.848752438455385}	{3.24, -26.5, 6.848752438455385}	{3.24, -26.4, 6.848752438455385}	{3.24, -26.3, 6.848752438455385}	{3.24, -26.2, 6.848752438455385}	{3.24, -26.1, 6.848752438455385}	{3.24, -26., 6.848752438455385}	{3.24, -25.9, 6.848752438455385}	{3.24, -25.8, 6.848752438455385}	{3.24, -25.7, 6.848752438455385}	{3.24, -25.6, 6.848752438455385}	{3.24, -25.5, 6.848752438455385}	{3.24, -25.4, 6.848752438455385}	{3.24, -25.3, 6.848752438455385}	{3.24, -25.2, 6.848752438455385}	{3.24, -25.1, 6.848752438455385}	{3.24, -25., 6.848752438455385}	{3.24, -24.9, 6.848752438455385}	{3.24, -24.799999999999997, 6.848752438455385}	{3.24, -24.7, 6.848752438455385}	{3.24, -24.6, 6.848752438455385}	{3.24, -24.5, 6.848752438455385}	{3.24, -24.4, 6.848752438455385}	{3.24, -24.299999999999997, 6.848752438455385}	{3.24, -24.2, 6.848752438455385}	{3.24, -24.1, 6.848752438455385}	{3.24, -24., 6.848752438455385}
{3.2600000000000002, -33., 0.009642760237766201}	{3.2600000000000002, -32.9, 0.012139515903162246}	{3.2600000000000002, -32.8, 0.015282745057370465}	{3.2600000000000002, -32.7, 0.019239836114695073}	{3.2600000000000002, -32.6, 0.024221518603544885}	{3.2600000000000002, -32.5, 0.03049308528224794}	{3.2600000000000002, -32.4, 0.03838851994582874}	{3.2600000000000002, -32.3, 0.048328283280971204}	{3.2600000000000002, -32.2, 0.06084170393080111}	{3.2600000000000002, -32.1, 0.0765951671753428}	{3.2600000000000002, -32., 0.09642760237766193}	{3.2600000000000002, -31.9, 0.12139515903162247}	{3.2600000000000002, -31.8, 0.15282745057370314}	{3.2600000000000002, -31.7, 0.19239836114695255}	{3.2600000000000002, -31.6, 0.242215186035449}	{3.2600000000000002, -31.5, 0.30493085282247945}	{3.2600000000000002, -31.4, 0.38388519945828775}	{3.2600000000000002, -31.3, 0.4832828328097084}	{3.2600000000000002, -31.2, 0.608417039308016}	{3.2600000000000002, -31.1, 0.7659516717534282}	{3.2600000000000002, -31., 0.9642760237766187}	{3.2600000000000002, -30.9, 1.213951590316226}	{3.2600000000000002, -30.8, 1.528274505737031}	{3.2600000000000002, -30.7, 1.9239836114695255}	{3.2600000000000002, -30.6, 2.4221518603544903}	{3.2600000000000002, -30.5, 5.995229179882148}	{3.2600000000000002, -30.4, 6.095229179882151}	{3.2600000000000002, -30.3, 6.195229179882149}	{3.2600000000000002, -30.2, 6.295229179882149}	{3.2600000000000002, -30.1, 6.395229179882148}	{3.2600000000000002, -30., 6.495229179882149}	{3.2600000000000002, -29.9, 6.595229179882151}	{3.2600000000000002, -29.8, 6.695229179882149}	{3.2600000000000002, -29.7, 6.79522917988215}	{3.2600000000000002, -29.6, 6.829064020267286}	{3.2600000000000002, -29.5, 6.829064020267286}	{3.2600000000000002, -29.4, 6.829064020267286}	{3.2600000000000002, -29.3, 6.829064020267286}	{3.2600000000000002, -29.2, 6.829064020267286}	{3.2600000000000002, -29.1, 6.829064020267286}	{3.2600000000000002, -29., 6.829064020267286}	{3.2600000000000002, -28.9, 6.829064020267286}	{3.2600000000000002, -28.8, 6.829064020267286}	{3.2600000000000002, -28.7, 6.829064020267286}	{3.2600000000000002, -28.6, 6.829064020267286}	{3.2600000000000002, -28.5, 6.829064020267286}	{3.2600000000000002, -28.4, 6.829064020267286}	{3.2600000000000002, -28.3, 6.829064020267286}	{3.2600000000000002, -28.2, 6.829064020267286}	{3.2600000000000002, -28.1, 6.829064020267286}	{3.2600000000000002, -28., 6.829064020267286}	{3.2600000000000002, -27.9, 6.829064020267286}	{3.2600000000000002, -27.8, 6.829064020267286}	{3.2600000000000002, -27.7, 6.829064020267286}	{3.2600000000000002, -27.6, 6.829064020267286}	{3.2600000000000002, -27.5, 6.829064020267286}	{3.2600000000000002, -27.4, 6.829064020267286}	{3.2600000000000002, -27.3, 6.829064020267286}	{3.2600000000000002, -27.2, 6.829064020267286}	{3.2600000000000002, -27.1, 6.829064020267286}	{3.2600000000000002, -27., 6.829064020267286}	{3.2600000000000002, -26.9, 6.829064020267286}	{3.2600000000000002, -26.8, 6.829064020267286}	{3.2600000000000002, -26.7, 6.829064020267286}	{3.2600000000000002, -26.6, 6.829064020267286}	{3.2600000000000002, -26.5, 6.829064020267286}	{3.2600000000000002, -26.4, 6.829064020267286}	{3.2600000000000002, -26.3, 6.829064020267286}	{3.2600000000000002, -26.2, 6.829064020267286}	{3.2600000000000002, -26.1, 6.829064020267286}	{3.2600000000000002, -26., 6.829064020267286}	{3.2600000000000002, -25.9, 6.829064020267286}	{3.2600000000000002, -25.8, 6.829064020267286}	{3.2600000000000002, -25.7, 6.829064020267286}	{3.2600000000000002, -25.6, 6.829064020267286}	{3.2600000000000002, -25.5, 6.829064020267286}	{3.2600000000000002, -25.4, 6.829064020267286}	{3.2600000000000002, -25.3, 6.829064020267286}	{3.2600000000000002, -25.2, 6.829064020267286}	{3.2600000000000002, -25.1, 6.829064020267286}	{3.2600000000000002, -25., 6.829064020267286}	{3.2600000000000002, -24.9, 6.829064020267286}	{3.2600000000000002, -24.799999999999997, 6.829064020267286}	{3.2600000000000002, -24.7, 6.829064020267286}	{3.2600000000000002, -24.6, 6.829064020267286}	{3.2600000000000002, -24.5, 6.829064020267286}	{3.2600000000000002, -24.4, 6.829064020267286}	{3.2600000000000002, -24.299999999999997, 6.829064020267286}	{3.2600000000000002, -24.2, 6.829064020267286}	{3.2600000000000002, -24.1, 6.829064020267286}	{3.2600000000000002, -24., 6.829064020267286}
{3.2800000000000002, -33., 0.009215080544552222}	{3.2800000000000002, -32.9, 0.011601099069266919}	{3.2800000000000002, -32.8, 0.014604918423041879}	{3.2800000000000002, -32.7, 0.018386502939947907}	{3.2800000000000002, -32.6, 0.023147235785128673}	{3.2800000000000002, -32.5, 0.029140643342689933}	{3.2800000000000002, -32.4, 0.03668589642014284}	{3.2800000000000002, -32.3, 0.04618480725776676}	{3.2800000000000002, -32.2, 0.0581432274956175}	{3.2800000000000002, -32.1, 0.07319798661796247}	{3.2800000000000002, -32., 0.0921508054455226}	{3.2800000000000002, -31.9, 0.1160109906926691}	{3.2800000000000002, -31.8, 0.14604918423041707}	{3.2800000000000002, -31.7, 0.1838650293994805}	{3.2800000000000002, -31.6, 0.23147235785128664}	{3.2800000000000002, -31.5, 0.29140643342689876}	{3.2800000000000002, -31.4, 0.36685896420142927}	{3.2800000000000002, -31.3, 0.4618480725776638}	{3.2800000000000002, -31.2, 0.5814322749561798}	{3.2800000000000002, -31.1, 0.7319798661796244}	{3.2800000000000002, -31., 0.9215080544552261}	{3.2800000000000002, -30.9, 1.1601099069266911}	{3.2800000000000002, -30.8, 1.4604918423041704}	{3.2800000000000002, -30.7, 1.8386502939948053}	{3.2800000000000002, -30.6, 2.314723578512866}	{3.2800000000000002, -30.5, 5.975526947024987}	{3.2800000000000002, -30.4, 6.075526947024988}	{3.2800000000000002, -30.3, 6.175526947024986}	{3.2800000000000002, -30.2, 6.2755269470249875}	{3.2800000000000002, -30.1, 6.375526947024985}	{3.2800000000000002, -30., 6.475526947024987}	{3.2800000000000002, -29.9, 6.575526947024988}	{3.2800000000000002, -29.8, 6.675526947024986}	{3.2800000000000002, -29.7, 6.7755269470249875}	{3.2800000000000002, -29.6, 6.809361787410125}	{3.2800000000000002, -29.5, 6.809361787410125}	{3.2800000000000002, -29.4, 6.809361787410125}	{3.2800000000000002, -29.3, 6.809361787410125}	{3.2800000000000002, -29.2, 6.809361787410125}	{3.2800000000000002, -29.1, 6.809361787410125}	{3.2800000000000002, -29., 6.809361787410125}	{3.2800000000000002, -28.9, 6.809361787410125}	{3.2800000000000002, -28.8, 6.809361787410125}	{3.2800000000000002, -28.7, 6.809361787410125}	{3.2800000000000002, -28.6, 6.809361787410125}	{3.2800000000000002, -28.5, 6.809361787410125}	{3.2800000000000002, -28.4, 6.809361787410125}	{3.2800000000000002, -28.3, 6.809361787410125}	{3.2800000000000002, -28.2, 6.809361787410125}	{3.2800000000000002, -28.1, 6.809361787410125}	{3.2800000000000002, -28., 6.809361787410125}	{3.2800000000000002, -27.9, 6.809361787410125}	{3.2800000000000002, -27.8, 6.809361787410125}	{3.2800000000000002, -27.7, 6.809361787410125}	{3.2800000000000002, -27.6, 6.809361787410125}	{3.2800000000000002, -27.5, 6.809361787410125}	{3.2800000000000002, -27.4, 6.809361787410125}	{3.2800000000000002, -27.3, 6.809361787410125}	{3.2800000000000002, -27.2, 6.809361787410125}	{3.2800000000000002, -27.1, 6.809361787410125}	{3.2800000000000002, -27., 6.809361787410125}	{3.2800000000000002, -26.9, 6.809361787410125}	{3.2800000000000002, -26.8, 6.809361787410125}	{3.2800000000000002, -26.7, 6.809361787410125}	{3.2800000000000002, -26.6, 6.809361787410125}	{3.2800000000000002, -26.5, 6.809361787410125}	{3.2800000000000002, -26.4, 6.809361787410125}	{3.2800000000000002, -26.3, 6.809361787410125}	{3.2800000000000002, -26.2, 6.809361787410125}	{3.2800000000000002, -26.1, 6.809361787410125}	{3.2800000000000002, -26., 6.809361787410125}	{3.2800000000000002, -25.9, 6.809361787410125}	{3.2800000000000002, -25.8, 6.809361787410125}	{3.2800000000000002, -25.7, 6.809361787410125}	{3.2800000000000002, -25.6, 6.809361787410125}	{3.2800000000000002, -25.5, 6.809361787410125}	{3.2800000000000002, -25.4, 6.809361787410125}	{3.2800000000000002, -25.3, 6.809361787410125}	{3.2800000000000002, -25.2, 6.809361787410125}	{3.2800000000000002, -25.1, 6.809361787410125}	{3.2800000000000002, -25., 6.809361787410125}	{3.2800000000000002, -24.9, 6.809361787410125}	{3.2800000000000002, -24.799999999999997, 6.809361787410125}	{3.2800000000000002, -24.7, 6.809361787410125}	{3.2800000000000002, -24.6, 6.809361787410125}	{3.2800000000000002, -24.5, 6.809361787410125}	{3.2800000000000002, -24.4, 6.809361787410125}	{3.2800000000000002, -24.299999999999997, 6.809361787410125}	{3.2800000000000002, -24.2, 6.809361787410125}	{3.2800000000000002, -24.1, 6.809361787410125}	{3.2800000000000002, -24., 6.809361787410125}
{3.3000000000000003, -33., 0.008806101596866463}	{3.3000000000000003, -32.9, 0.011086225079136437}	{3.3000000000000003, -32.8, 0.013956730472994696}	{3.3000000000000003, -32.7, 0.017570482658014818}	{3.3000000000000003, -32.6, 0.02211992711566349}	{3.3000000000000003, -32.5, 0.02784733835294385}	{3.3000000000000003, -32.4, 0.03505772190335139}	{3.3000000000000003, -32.3, 0.044135056983742184}	{3.3000000000000003, -32.2, 0.05556274478781595}	{3.3000000000000003, -32.1, 0.0699493513624156}	{3.3000000000000003, -32., 0.08806101596866424}	{3.3000000000000003, -31.9, 0.11086225079136375}	{3.3000000000000003, -31.8, 0.13956730472994514}	{3.3000000000000003, -31.7, 0.17570482658014877}	{3.3000000000000003, -31.6, 0.22119927115663549}	{3.3000000000000003, -31.5, 0.2784733835294379}	{3.3000000000000003, -31.4, 0.3505772190335137}	{3.3000000000000003, -31.3, 0.441350569837418}	{3.3000000000000003, -31.2, 0.5556274478781638}	{3.3000000000000003, -31.1, 0.699493513624156}	{3.3000000000000003, -31., 0.8806101596866424}	{3.3000000000000003, -30.9, 1.1086225079136371}	{3.3000000000000003, -30.8, 1.3956730472994512}	{3.3000000000000003, -30.7, 1.7570482658014877}	{3.3000000000000003, -30.6, 2.2119927115663547}	{3.3000000000000003, -30.5, 5.955811503148685}	{3.3000000000000003, -30.4, 6.0558115031486865}	{3.3000000000000003, -30.3, 6.155811503148684}	{3.3000000000000003, -30.2, 6.255811503148686}	{3.3000000000000003, -30.1, 6.355811503148684}	{3.3000000000000003, -30., 6.455811503148685}	{3.3000000000000003, -29.9, 6.5558115031486865}	{3.3000000000000003, -29.8, 6.655811503148684}	{3.3000000000000003, -29.7, 6.755811503148686}	{3.3000000000000003, -29.6, 6.789646343533823}	{3.3000000000000003, -29.5, 6.789646343533823}	{3.3000000000000003, -29.4, 6.789646343533823}	{3.3000000000000003, -29.3, 6.789646343533823}	{3.3000000000000003, -29.2, 6.789646343533823}	{3.3000000000000003, -29.1, 6.789646343533823}	{3.3000000000000003, -29., 6.789646343533823}	{3.3000000000000003, -28.9, 6.789646343533823}	{3.3000000000000003, -28.8, 6.789646343533823}	{3.3000000000000003, -28.7, 6.789646343533823}	{3.3000000000000003, -28.6, 6.789646343533823}	{3.3000000000000003, -28.5, 6.789646343533823}	{3.3000000000000003, -28.4, 6.789646343533823}	{3.3000000000000003, -28.3, 6.789646343533823}	{3.3000000000000003, -28.2, 6.789646343533823}	{3.3000000000000003, -28.1, 6.789646343533823}	{3.3000000000000003, -28., 6.789646343533823}	{3.3000000000000003, -27.9, 6.789646343533823}	{3.3000000000000003, -27.8, 6.789646343533823}	{3.3000000000000003, -27.7, 6.789646343533823}	{3.3000000000000003, -27.6, 6.789646343533823}	{3.3000000000000003, -27.5, 6.789646343533823}	{3.3000000000000003, -27.4, 6.789646343533823}	{3.3000000000000003, -27.3, 6.789646343533823}	{3.3000000000000003, -27.2, 6.789646343533823}	{3.3000000000000003, -27.1, 6.789646343533823}	{3.3000000000000003, -27., 6.789646343533823}	{3.3000000000000003, -26.9, 6.789646343533823}	{3.3000000000000003, -26.8, 6.789646343533823}	{3.3000000000000003, -26.7, 6.789646343533823}	{3.3000000000000003, -26.6, 6.789646343533823}	{3.3000000000000003, -26.5, 6.789646343533823}	{3.3000000000000003, -26.4, 6.789646343533823}	{3.3000000000000003, -26.3, 6.789646343533823}	{3.3000000000000003, -26.2, 6.789646343533823}	{3.3000000000000003, -26.1, 6.789646343533823}	{3.3000000000000003, -26., 6.789646343533823}	{3.3000000000000003, -25.9, 6.789646343533823}	{3.3000000000000003, -25.8, 6.789646343533823}	{3.3000000000000003, -25.7, 6.789646343533823}	{3.3000000000000003, -25.6, 6.789646343533823}	{3.3000000000000003, -25.5, 6.789646343533823}	{3.3000000000000003, -25.4, 6.789646343533823}	{3.3000000000000003, -25.3, 6.789646343533823}	{3.3000000000000003, -25.2, 6.789646343533823}	{3.3000000000000003, -25.1, 6.789646343533823}	{3.3000000000000003, -25., 6.789646343533823}	{3.3000000000000003, -24.9, 6.789646343533823}	{3.3000000000000003, -24.799999999999997, 6.789646343533823}	{3.3000000000000003, -24.7, 6.789646343533823}	{3.3000000000000003, -24.6, 6.789646343533823}	{3.3000000000000003, -24.5, 6.789646343533823}	{3.3000000000000003, -24.4, 6.789646343533823}	{3.3000000000000003, -24.299999999999997, 6.789646343533823}	{3.3000000000000003, -24.2, 6.789646343533823}	{3.3000000000000003, -24.1, 6.789646343533823}	{3.3000000000000003, -24., 6.789646343533823}
{3.3200000000000003, -33., 0.00841502895753599}	{3.3200000000000003, -32.9, 0.010593893795625869}	{3.3200000000000003, -32.8, 0.013336922109161965}	{3.3200000000000003, -32.7, 0.01679019015834329}	{3.3200000000000003, -32.6, 0.02113759705919472}	{3.3200000000000003, -32.5, 0.026610658082086038}	{3.3200000000000003, -32.4, 0.033500833684104066}	{3.3200000000000003, -32.3, 0.042175050841208796}	{3.3200000000000003, -32.2, 0.053095243247707966}	{3.3200000000000003, -32.1, 0.06684295096993248}	{3.3200000000000003, -32., 0.08415028957535978}	{3.3200000000000003, -31.9, 0.10593893795625874}	{3.3200000000000003, -31.8, 0.13336922109161917}	{3.3200000000000003, -31.7, 0.16790190158343438}	{3.3200000000000003, -31.6, 0.2113759705919479}	{3.3200000000000003, -31.5, 0.2661065808208607}	{3.3200000000000003, -31.4, 0.3350083368410408}	{3.3200000000000003, -31.3, 0.4217505084120844}	{3.3200000000000003, -31.2, 0.5309524324770847}	{3.3200000000000003, -31.1, 0.6684295096993251}	{3.3200000000000003, -31., 0.8415028957535989}	{3.3200000000000003, -30.9, 1.059389379562587}	{3.3200000000000003, -30.8, 1.3336922109161906}	{3.3200000000000003, -30.7, 1.6790190158343439}	{3.3200000000000003, -30.6, 2.1137597059194784}	{3.3200000000000003, -30.5, 3.420757903534904}	{3.3200000000000003, -30.4, 6.036083426294873}	{3.3200000000000003, -30.3, 6.136083426294871}	{3.3200000000000003, -30.2, 6.236083426294872}	{3.3200000000000003, -30.1, 6.33608342629487}	{3.3200000000000003, -30., 6.436083426294872}	{3.3200000000000003, -29.9, 6.536083426294874}	{3.3200000000000003, -29.8, 6.636083426294872}	{3.3200000000000003, -29.7, 6.736083426294873}	{3.3200000000000003, -29.6, 6.769918266680009}	{3.3200000000000003, -29.5, 6.769918266680009}	{3.3200000000000003, -29.4, 6.769918266680009}	{3.3200000000000003, -29.3, 6.769918266680009}	{3.3200000000000003, -29.2, 6.769918266680009}	{3.3200000000000003, -29.1, 6.769918266680009}	{3.3200000000000003, -29., 6.769918266680009}	{3.3200000000000003, -28.9, 6.769918266680009}	{3.3200000000000003, -28.8, 6.769918266680009}	{3.3200000000000003, -28.7, 6.769918266680009}	{3.3200000000000003, -28.6, 6.769918266680009}	{3.3200000000000003, -28.5, 6.769918266680009}	{3.3200000000000003, -28.4, 6.769918266680009}	{3.3200000000000003, -28.3, 6.769918266680009}	{3.3200000000000003, -28.2, 6.769918266680009}	{3.3200000000000003, -28.1, 6.769918266680009}	{3.3200000000000003, -28., 6.769918266680009}	{3.3200000000000003, -27.9, 6.769918266680009}	{3.3200000000000003, -27.8, 6.769918266680009}	{3.3200000000000003, -27.7, 6.769918266680009}	{3.3200000000000003, -27.6, 6.769918266680009}	{3.3200000000000003, -27.5, 6.769918266680009}	{3.3200000000000003, -27.4, 6.769918266680009}	{3.3200000000000003, -27.3, 6.769918266680009}	{3.3200000000000003, -27.2, 6.769918266680009}	{3.3200000000000003, -27.1, 6.769918266680009}	{3.3200000000000003, -27., 6.769918266680009}	{3.3200000000000003, -26.9, 6.769918266680009}	{3.3200000000000003, -26.8, 6.769918266680009}	{3.3200000000000003, -26.7, 6.769918266680009}	{3.3200000000000003, -26.6, 6.769918266680009}	{3.3200000000000003, -26.5, 6.769918266680009}	{3.3200000000000003, -26.4, 6.769918266680009}	{3.3200000000000003, -26.3, 6.769918266680009}	{3.3200000000000003, -26.2, 6.769918266680009}	{3.3200000000000003, -26.1, 6.769918266680009}	{3.3200000000000003, -26., 6.769918266680009}	{3.3200000000000003, -25.9, 6.769918266680009}	{3.3200000000000003, -25.8, 6.769918266680009}	{3.3200000000000003, -25.7, 6.769918266680009}	{3.3200000000000003, -25.6, 6.769918266680009}	{3.3200000000000003, -25.5, 6.769918266680009}	{3.3200000000000003, -25.4, 6.769918266680009}	{3.3200000000000003, -25.3, 6.769918266680009}	{3.3200000000000003, -25.2, 6.769918266680009}	{3.3200000000000003, -25.1, 6.769918266680009}	{3.3200000000000003, -25., 6.769918266680009}	{3.3200000000000003, -24.9, 6.769918266680009}	{3.3200000000000003, -24.799999999999997, 6.769918266680009}	{3.3200000000000003, -24.7, 6.769918266680009}	{3.3200000000000003, -24.6, 6.769918266680009}	{3.3200000000000003, -24.5, 6.769918266680009}	{3.3200000000000003, -24.4, 6.769918266680009}	{3.3200000000000003, -24.299999999999997, 6.769918266680009}	{3.3200000000000003, -24.2, 6.769918266680009}	{3.3200000000000003, -24.1, 6.769918266680009}	{3.3200000000000003, -24., 6.769918266680009}
{3.3400000000000003, -33., 0.00804109991355737}	{3.3400000000000003, -32.9, 0.010123145019953326}	{3.3400000000000003, -32.8, 0.01274428451289676}	{3.3400000000000003, -32.7, 0.016044103628420348}	{3.3400000000000003, -32.6, 0.020198329767277468}	{3.3400000000000003, -32.5, 0.025428190619824334}	{3.3400000000000003, -32.4, 0.03201219534724297}	{3.3400000000000003, -32.3, 0.04030096620996338}	{3.3400000000000003, -32.2, 0.050735910481580215}	{3.3400000000000003, -32.1, 0.06387272699577556}	{3.3400000000000003, -32., 0.08041099913557354}	{3.3400000000000003, -31.9, 0.10123145019953254}	{3.3400000000000003, -31.8, 0.12744284512896667}	{3.3400000000000003, -31.7, 0.16044103628420514}	{3.3400000000000003, -31.6, 0.20198329767277495}	{3.3400000000000003, -31.5, 0.2542819061982428}	{3.3400000000000003, -31.4, 0.3201219534724298}	{3.3400000000000003, -31.3, 0.40300966209962985}	{3.3400000000000003, -31.2, 0.5073591048158064}	{3.3400000000000003, -31.1, 0.638727269957756}	{3.3400000000000003, -31., 0.8041099913557348}	{3.3400000000000003, -30.9, 1.012314501995326}	{3.3400000000000003, -30.8, 1.2744284512896666}	{3.3400000000000003, -30.7, 1.6044103628420516}	{3.3400000000000003, -30.6, 2.0198329767277494}	{3.3400000000000003, -30.5, Indeterminate}	{3.3400000000000003, -30.4, 6.016343269916363}	{3.3400000000000003, -30.3, 6.116343269916361}	{3.3400000000000003, -30.2, 6.216343269916362}	{3.3400000000000003, -30.1, 6.31634326991636}	{3.3400000000000003, -30., 6.416343269916362}	{3.3400000000000003, -29.9, 6.516343269916363}	{3.3400000000000003, -29.8, 6.616343269916361}	{3.3400000000000003, -29.7, 6.716343269916362}	{3.3400000000000003, -29.6, 6.7501781103014995}	{3.3400000000000003, -29.5, 6.7501781103014995}	{3.3400000000000003, -29.4, 6.7501781103014995}	{3.3400000000000003, -29.3, 6.7501781103014995}	{3.3400000000000003, -29.2, 6.7501781103014995}	{3.3400000000000003, -29.1, 6.7501781103014995}	{3.3400000000000003, -29., 6.7501781103014995}	{3.3400000000000003, -28.9, 6.7501781103014995}	{3.3400000000000003, -28.8, 6.7501781103014995}	{3.3400000000000003, -28.7, 6.7501781103014995}	{3.3400000000000003, -28.6, 6.7501781103014995}	{3.3400000000000003, -28.5, 6.7501781103014995}	{3.3400000000000003, -28.4, 6.7501781103014995}	{3.3400000000000003, -28.3, 6.7501781103014995}	{3.3400000000000003, -28.2, 6.7501781103014995}	{3.3400000000000003, -28.1, 6.7501781103014995}	{3.3400000000000003, -28., 6.7501781103014995}	{3.3400000000000003, -27.9, 6.7501781103014995}	{3.3400000000000003, -27.8, 6.7501781103014995}	{3.3400000000000003, -27.7, 6.7501781103014995}	{3.3400000000000003, -27.6, 6.7501781103014995}	{3.3400000000000003, -27.5, 6.7501781103014995}	{3.3400000000000003, -27.4, 6.7501781103014995}	{3.3400000000000003, -27.3, 6.7501781103014995}	{3.3400000000000003, -27.2, 6.7501781103014995}	{3.3400000000000003, -27.1, 6.7501781103014995}	{3.3400000000000003, -27., 6.7501781103014995}	{3.3400000000000003, -26.9, 6.7501781103014995}	{3.3400000000000003, -26.8, 6.7501781103014995}	{3.3400000000000003, -26.7, 6.7501781103014995}	{3.3400000000000003, -26.6, 6.7501781103014995}	{3.3400000000000003, -26.5, 6.7501781103014995}	{3.3400000000000003, -26.4, 6.7501781103014995}	{3.3400000000000003, -26.3, 6.7501781103014995}	{3.3400000000000003, -26.2, 6.7501781103014995}	{3.3400000000000003, -26.1, 6.7501781103014995}	{3.3400000000000003, -26., 6.7501781103014995}	{3.3400000000000003, -25.9, 6.7501781103014995}	{3.3400000000000003, -25.8, 6.7501781103014995}	{3.3400000000000003, -25.7, 6.7501781103014995}	{3.3400000000000003, -25.6, 6.7501781103014995}	{3.3400000000000003, -25.5, 6.7501781103014995}	{3.3400000000000003, -25.4, 6.7501781103014995}	{3.3400000000000003, -25.3, 6.7501781103014995}	{3.3400000000000003, -25.2, 6.7501781103014995}	{3.3400000000000003, -25.1, 6.7501781103014995}	{3.3400000000000003, -25., 6.7501781103014995}	{3.3400000000000003, -24.9, 6.7501781103014995}	{3.3400000000000003, -24.799999999999997, 6.7501781103014995}	{3.3400000000000003, -24.7, 6.7501781103014995}	{3.3400000000000003, -24.6, 6.7501781103014995}	{3.3400000000000003, -24.5, 6.7501781103014995}	{3.3400000000000003, -24.4, 6.7501781103014995}	{3.3400000000000003, -24.299999999999997, 6.7501781103014995}	{3.3400000000000003, -24.2, 6.7501781103014995}	{3.3400000000000003, -24.1, 6.7501781103014995}	{3.3400000000000003, -24., 6.7501781103014995}
{3.3600000000000003, -33., 0.007683582387256048}	{3.3600000000000003, -32.9, 0.009673057120930752}	{3.3600000000000003, -32.8, 0.012177657419276254}	{3.3600000000000003, -32.7, 0.015330762381250434}	{3.3600000000000003, -32.6, 0.019300286343934377}	{3.3600000000000003, -32.5, 0.02429762093328291}	{3.3600000000000003, -32.4, 0.030588892439052016}	{3.3600000000000003, -32.3, 0.03850913401016109}	{3.3600000000000003, -32.2, 0.048480127391578115}	{3.3600000000000003, -32.1, 0.061032864340276397}	{3.3600000000000003, -32., 0.07683582387256022}	{3.3600000000000003, -31.9, 0.0967305712093074}	{3.3600000000000003, -31.8, 0.12177657419276172}	{3.3600000000000003, -31.7, 0.15330762381250598}	{3.3600000000000003, -31.6, 0.1930028634393435}	{3.3600000000000003, -31.5, 0.2429762093328297}	{3.3600000000000003, -31.4, 0.30588892439051935}	{3.3600000000000003, -31.3, 0.3850913401016075}	{3.3600000000000003, -31.2, 0.48480127391578565}	{3.3600000000000003, -31.1, 0.6103286434027643}	{3.3600000000000003, -31., 0.768358238725603}	{3.3600000000000003, -30.9, 0.9673057120930738}	{3.3600000000000003, -30.8, 1.2177657419276173}	{3.3600000000000003, -30.7, 1.5330762381250598}	{3.3600000000000003, -30.6, 1.9300286343934347}	{3.3600000000000003, -30.5, 2.4297620933282964}	{3.3600000000000003, -30.4, 5.9965915638619345}	{3.3600000000000003, -30.3, 6.096591563861932}	{3.3600000000000003, -30.2, 6.196591563861933}	{3.3600000000000003, -30.1, 6.296591563861932}	{3.3600000000000003, -30., 6.396591563861933}	{3.3600000000000003, -29.9, 6.496591563861934}	{3.3600000000000003, -29.8, 6.596591563861932}	{3.3600000000000003, -29.7, 6.696591563861934}	{3.3600000000000003, -29.6, 6.73042640424707}	{3.3600000000000003, -29.5, 6.73042640424707}	{3.3600000000000003, -29.4, 6.73042640424707}	{3.3600000000000003, -29.3, 6.73042640424707}	{3.3600000000000003, -29.2, 6.73042640424707}	{3.3600000000000003, -29.1, 6.73042640424707}	{3.3600000000000003, -29., 6.73042640424707}	{3.3600000000000003, -28.9, 6.73042640424707}	{3.3600000000000003, -28.8, 6.73042640424707}	{3.3600000000000003, -28.7, 6.73042640424707}	{3.3600000000000003, -28.6, 6.73042640424707}	{3.3600000000000003, -28.5, 6.73042640424707}	{3.3600000000000003, -28.4, 6.73042640424707}	{3.3600000000000003, -28.3, 6.73042640424707}	{3.3600000000000003, -28.2, 6.73042640424707}	{3.3600000000000003, -28.1, 6.73042640424707}	{3.3600000000000003, -28., 6.73042640424707}	{3.3600000000000003, -27.9, 6.73042640424707}	{3.3600000000000003, -27.8, 6.73042640424707}	{3.3600000000000003, -27.7, 6.73042640424707}	{3.3600000000000003, -27.6, 6.73042640424707}	{3.3600000000000003, -27.5, 6.73042640424707}	{3.3600000000000003, -27.4, 6.73042640424707}	{3.3600000000000003, -27.3, 6.73042640424707}	{3.3600000000000003, -27.2, 6.73042640424707}	{3.3600000000000003, -27.1, 6.73042640424707}	{3.3600000000000003, -27., 6.73042640424707}	{3.3600000000000003, -26.9, 6.73042640424707}	{3.3600000000000003, -26.8, 6.73042640424707}	{3.3600000000000003, -26.7, 6.73042640424707}	{3.3600000000000003, -26.6, 6.73042640424707}	{3.3600000000000003, -26.5, 6.73042640424707}	{3.3600000000000003, -26.4, 6.73042640424707}	{3.3600000000000003, -26.3, 6.73042640424707}	{3.3600000000000003, -26.2, 6.73042640424707}	{3.3600000000000003, -26.1, 6.73042640424707}	{3.3600000000000003, -26., 6.73042640424707}	{3.3600000000000003, -25.9, 6.73042640424707}	{3.3600000000000003, -25.8, 6.73042640424707}	{3.3600000000000003, -25.7, 6.73042640424707}	{3.3600000000000003, -25.6, 6.73042640424707}	{3.3600000000000003, -25.5, 6.73042640424707}	{3.3600000000000003, -25.4, 6.73042640424707}	{3.3600000000000003, -25.3, 6.73042640424707}	{3.3600000000000003, -25.2, 6.73042640424707}	{3.3600000000000003, -25.1, 6.73042640424707}	{3.3600000000000003, -25., 6.73042640424707}	{3.3600000000000003, -24.9, 6.73042640424707}	{3.3600000000000003, -24.799999999999997, 6.73042640424707}	{3.3600000000000003, -24.7, 6.73042640424707}	{3.3600000000000003, -24.6, 6.73042640424707}	{3.3600000000000003, -24.5, 6.73042640424707}	{3.3600000000000003, -24.4, 6.73042640424707}	{3.3600000000000003, -24.299999999999997, 6.73042640424707}	{3.3600000000000003, -24.2, 6.73042640424707}	{3.3600000000000003, -24.1, 6.73042640424707}	{3.3600000000000003, -24., 6.73042640424707}
{3.3800000000000003, -33., 0.007341773868596183}	{3.3800000000000003, -32.9, 0.009242745690822072}	{3.3800000000000003, -32.8, 0.01163592742492705}	{3.3800000000000003, -32.7, 0.014648764725033047}	{3.3800000000000003, -32.6, 0.018441702163738114}	{3.3800000000000003, -32.5, 0.02321672749066956}	{3.3800000000000003, -32.4, 0.029228128216704178}	{3.3800000000000003, -32.3, 0.036796033351187106}	{3.3800000000000003, -32.2, 0.04632346143903458}	{3.3800000000000003, -32.1, 0.058317782767868045}	{3.3800000000000003, -32., 0.07341773868596135}	{3.3800000000000003, -31.9, 0.09242745690822068}	{3.3800000000000003, -31.8, 0.11635927424926884}	{3.3800000000000003, -31.7, 0.14648764725033173}	{3.3800000000000003, -31.6, 0.1844170216373817}	{3.3800000000000003, -31.5, 0.2321672749066953}	{3.3800000000000003, -31.4, 0.292281282167042}	{3.3800000000000003, -31.3, 0.3679603335118687}	{3.3800000000000003, -31.2, 0.4632346143903499}	{3.3800000000000003, -31.1, 0.5831778276786808}	{3.3800000000000003, -31., 0.7341773868596133}	{3.3800000000000003, -30.9, 0.9242745690822073}	{3.3800000000000003, -30.8, 1.1635927424926886}	{3.3800000000000003, -30.7, 1.4648764725033172}	{3.3800000000000003, -30.6, 1.8441702163738167}	{3.3800000000000003, -30.5, 2.321672749066953}	{3.3800000000000003, -30.4, 5.976828815327037}	{3.3800000000000003, -30.3, 6.076828815327036}	{3.3800000000000003, -30.2, 6.1768288153270365}	{3.3800000000000003, -30.1, 6.276828815327034}	{3.3800000000000003, -30., 6.376828815327037}	{3.3800000000000003, -29.9, 6.476828815327038}	{3.3800000000000003, -29.8, 6.576828815327036}	{3.3800000000000003, -29.7, 6.676828815327037}	{3.3800000000000003, -29.6, 6.710663655712174}	{3.3800000000000003, -29.5, 6.710663655712174}	{3.3800000000000003, -29.4, 6.710663655712174}	{3.3800000000000003, -29.3, 6.710663655712174}	{3.3800000000000003, -29.2, 6.710663655712174}	{3.3800000000000003, -29.1, 6.710663655712174}	{3.3800000000000003, -29., 6.710663655712174}	{3.3800000000000003, -28.9, 6.710663655712174}	{3.3800000000000003, -28.8, 6.710663655712174}	{3.3800000000000003, -28.7, 6.710663655712174}	{3.3800000000000003, -28.6, 6.710663655712174}	{3.3800000000000003, -28.5, 6.710663655712174}	{3.3800000000000003, -28.4, 6.710663655712174}	{3.3800000000000003, -28.3, 6.710663655712174}	{3.3800000000000003, -28.2, 6.710663655712174}	{3.3800000000000003, -28.1, 6.710663655712174}	{3.3800000000000003, -28., 6.710663655712174}	{3.3800000000000003, -27.9, 6.710663655712174}	{3.3800000000000003, -27.8, 6.710663655712174}	{3.3800000000000003, -27.7, 6.710663655712174}	{3.3800000000000003, -27.6, 6.710663655712174}	{3.3800000000000003, -27.5, 6.710663655712174}	{3.3800000000000003, -27.4, 6.710663655712174}	{3.3800000000000003, -27.3, 6.710663655712174}	{3.3800000000000003, -27.2, 6.710663655712174}	{3.3800000000000003, -27.1, 6.710663655712174}	{3.3800000000000003, -27., 6.710663655712174}	{3.3800000000000003, -26.9, 6.710663655712174}	{3.3800000000000003, -26.8, 6.710663655712174}	{3.3800000000000003, -26.7, 6.710663655712174}	{3.3800000000000003, -26.6, 6.710663655712174}	{3.3800000000000003, -26.5, 6.710663655712174}	{3.3800000000000003, -26.4, 6.710663655712174}	{3.3800000000000003, -26.3, 6.710663655712174}	{3.3800000000000003, -26.2, 6.710663655712174}	{3.3800000000000003, -26.1, 6.710663655712174}	{3.3800000000000003, -26., 6.710663655712174}	{3.3800000000000003, -25.9, 6.710663655712174}	{3.3800000000000003, -25.8, 6.710663655712174}	{3.3800000000000003, -25.7, 6.710663655712174}	{3.3800000000000003, -25.6, 6.710663655712174}	{3.3800000000000003, -25.5, 6.710663655712174}	{3.3800000000000003, -25.4, 6.710663655712174}	{3.3800000000000003, -25.3, 6.710663655712174}	{3.3800000000000003, -25.2, 6.710663655712174}	{3.3800000000000003, -25.1, 6.710663655712174}	{3.3800000000000003, -25., 6.710663655712174}	{3.3800000000000003, -24.9, 6.710663655712174}	{3.3800000000000003, -24.799999999999997, 6.710663655712174}	{3.3800000000000003, -24.7, 6.710663655712174}	{3.3800000000000003, -24.6, 6.710663655712174}	{3.3800000000000003, -24.5, 6.710663655712174}	{3.3800000000000003, -24.4, 6.710663655712174}	{3.3800000000000003, -24.299999999999997, 6.710663655712174}	{3.3800000000000003, -24.2, 6.710663655712174}	{3.3800000000000003, -24.1, 6.710663655712174}	{3.3800000000000003, -24., 6.710663655712174}
{3.4000000000000004, -33., 0.0070150003698940065}	{3.4000000000000004, -32.9, 0.008831362229405147}	{3.4000000000000004, -32.8, 0.011118026331357266}	{3.4000000000000004, -32.7, 0.01399676587754215}	{3.4000000000000004, -32.6, 0.017620884246171444}	{3.4000000000000004, -32.5, 0.022183378955788723}	{3.4000000000000004, -32.4, 0.02792721948690254}	{3.4000000000000004, -32.3, 0.035158286292814964}	{3.4000000000000004, -32.2, 0.044261660049158706}	{3.4000000000000004, -32.1, 0.05572212860408081}	{3.4000000000000004, -32., 0.07015000369894019}	{3.4000000000000004, -31.9, 0.08831362229405089}	{3.4000000000000004, -31.8, 0.11118026331357207}	{3.4000000000000004, -31.7, 0.13996765877542292}	{3.4000000000000004, -31.6, 0.1762088424617141}	{3.4000000000000004, -31.5, 0.2218337895578877}	{3.4000000000000004, -31.4, 0.2792721948690253}	{3.4000000000000004, -31.3, 0.35158286292814694}	{3.4000000000000004, -31.2, 0.4426166004915911}	{3.4000000000000004, -31.1, 0.5572212860408079}	{3.4000000000000004, -31., 0.7015000369894019}	{3.4000000000000004, -30.9, 0.8831362229405091}	{3.4000000000000004, -30.8, 1.1118026331357205}	{3.4000000000000004, -30.7, 1.3996765877542303}	{3.4000000000000004, -30.6, 1.7620884246171413}	{3.4000000000000004, -30.5, 2.2183378955788764}	{3.4000000000000004, -30.4, 5.957055509771143}	{3.4000000000000004, -30.3, 6.057055509771141}	{3.4000000000000004, -30.2, 6.157055509771142}	{3.4000000000000004, -30.1, 6.25705550977114}	{3.4000000000000004, -30., 6.357055509771142}	{3.4000000000000004, -29.9, 6.457055509771143}	{3.4000000000000004, -29.8, 6.557055509771141}	{3.4000000000000004, -29.7, 6.657055509771142}	{3.4000000000000004, -29.6, 6.6908903501562795}	{3.4000000000000004, -29.5, 6.6908903501562795}	{3.4000000000000004, -29.4, 6.6908903501562795}	{3.4000000000000004, -29.3, 6.6908903501562795}	{3.4000000000000004, -29.2, 6.6908903501562795}	{3.4000000000000004, -29.1, 6.6908903501562795}	{3.4000000000000004, -29., 6.6908903501562795}	{3.4000000000000004, -28.9, 6.6908903501562795}	{3.4000000000000004, -28.8, 6.6908903501562795}	{3.4000000000000004, -28.7, 6.6908903501562795}	{3.4000000000000004, -28.6, 6.6908903501562795}	{3.4000000000000004, -28.5, 6.6908903501562795}	{3.4000000000000004, -28.4, 6.6908903501562795}	{3.4000000000000004, -28.3, 6.6908903501562795}	{3.4000000000000004, -28.2, 6.6908903501562795}	{3.4000000000000004, -28.1, 6.6908903501562795}	{3.4000000000000004, -28., 6.6908903501562795}	{3.4000000000000004, -27.9, 6.6908903501562795}	{3.4000000000000004, -27.8, 6.6908903501562795}	{3.4000000000000004, -27.7, 6.6908903501562795}	{3.4000000000000004, -27.6, 6.6908903501562795}	{3.4000000000000004, -27.5, 6.6908903501562795}	{3.4000000000000004, -27.4, 6.6908903501562795}	{3.4000000000000004, -27.3, 6.6908903501562795}	{3.4000000000000004, -27.2, 6.6908903501562795}	{3.4000000000000004, -27.1, 6.6908903501562795}	{3.4000000000000004, -27., 6.6908903501562795}	{3.4000000000000004, -26.9, 6.6908903501562795}	{3.4000000000000004, -26.8, 6.6908903501562795}	{3.4000000000000004, -26.7, 6.6908903501562795}	{3.4000000000000004, -26.6, 6.6908903501562795}	{3.4000000000000004, -26.5, 6.6908903501562795}	{3.4000000000000004, -26.4, 6.6908903501562795}	{3.4000000000000004, -26.3, 6.6908903501562795}	{3.4000000000000004, -26.2, 6.6908903501562795}	{3.4000000000000004, -26.1, 6.6908903501562795}	{3.4000000000000004, -26., 6.6908903501562795}	{3.4000000000000004, -25.9, 6.6908903501562795}	{3.4000000000000004, -25.8, 6.6908903501562795}	{3.4000000000000004, -25.7, 6.6908903501562795}	{3.4000000000000004, -25.6, 6.6908903501562795}	{3.4000000000000004, -25.5, 6.6908903501562795}	{3.4000000000000004, -25.4, 6.6908903501562795}	{3.4000000000000004, -25.3, 6.6908903501562795}	{3.4000000000000004, -25.2, 6.6908903501562795}	{3.4000000000000004, -25.1, 6.6908903501562795}	{3.4000000000000004, -25., 6.6908903501562795}	{3.4000000000000004, -24.9, 6.6908903501562795}	{3.4000000000000004, -24.799999999999997, 6.6908903501562795}	{3.4000000000000004, -24.7, 6.6908903501562795}	{3.4000000000000004, -24.6, 6.6908903501562795}	{3.4000000000000004, -24.5, 6.6908903501562795}	{3.4000000000000004, -24.4, 6.6908903501562795}	{3.4000000000000004, -24.299999999999997, 6.6908903501562795}	{3.4000000000000004, -24.2, 6.6908903501562795}	{3.4000000000000004, -24.1, 6.6908903501562795}	{3.4000000000000004, -24., 6.6908903501562795}
{3.4200000000000004, -33., 0.006702615403970314}	{3.4200000000000004, -32.9, 0.008438092857541298}	{3.4200000000000004, -32.8, 0.010622929525437667}	{3.4200000000000004, -32.7, 0.013373475927271823}	{3.4200000000000004, -32.6, 0.016836208688860044}	{3.4200000000000004, -32.5, 0.021195530956675826}	{3.4200000000000004, -32.4, 0.02668359253782921}	{3.4200000000000004, -32.3, 0.03359265272383454}	{3.4200000000000004, -32.2, 0.04229064416361134}	{3.4200000000000004, -32.1, 0.05324076661871511}	{3.4200000000000004, -32., 0.06702615403970318}	{3.4200000000000004, -31.9, 0.08438092857541293}	{3.4200000000000004, -31.8, 0.10622929525437548}	{3.4200000000000004, -31.7, 0.13373475927271936}	{3.4200000000000004, -31.6, 0.16836208688860102}	{3.4200000000000004, -31.5, 0.21195530956675823}	{3.4200000000000004, -31.4, 0.26683592537829204}	{3.4200000000000004, -31.3, 0.33592652723834243}	{3.4200000000000004, -31.2, 0.4229064416361163}	{3.4200000000000004, -31.1, 0.5324076661871509}	{3.4200000000000004, -31., 0.6702615403970328}	{3.4200000000000004, -30.9, 0.84380928575413}	{3.4200000000000004, -30.8, 1.0622929525437548}	{3.4200000000000004, -30.7, 1.3373475927271925}	{3.4200000000000004, -30.6, 1.6836208688860113}	{3.4200000000000004, -30.5, 2.119553095667581}	{3.4200000000000004, -30.4, 3.5215303426598625}	{3.4200000000000004, -30.3, 6.037272111802427}	{3.4200000000000004, -30.2, 6.137272111802428}	{3.4200000000000004, -30.1, 6.237272111802426}	{3.4200000000000004, -30., 6.337272111802428}	{3.4200000000000004, -29.9, 6.43727211180243}	{3.4200000000000004, -29.8, 6.537272111802427}	{3.4200000000000004, -29.7, 6.637272111802428}	{3.4200000000000004, -29.6, 6.671106952187565}	{3.4200000000000004, -29.5, 6.671106952187565}	{3.4200000000000004, -29.4, 6.671106952187565}	{3.4200000000000004, -29.3, 6.671106952187565}	{3.4200000000000004, -29.2, 6.671106952187565}	{3.4200000000000004, -29.1, 6.671106952187565}	{3.4200000000000004, -29., 6.671106952187565}	{3.4200000000000004, -28.9, 6.671106952187565}	{3.4200000000000004, -28.8, 6.671106952187565}	{3.4200000000000004, -28.7, 6.671106952187565}	{3.4200000000000004, -28.6, 6.671106952187565}	{3.4200000000000004, -28.5, 6.671106952187565}	{3.4200000000000004, -28.4, 6.671106952187565}	{3.4200000000000004, -28.3, 6.671106952187565}	{3.4200000000000004, -28.2, 6.671106952187565}	{3.4200000000000004, -28.1, 6.671106952187565}	{3.4200000000000004, -28., 6.671106952187565}	{3.4200000000000004, -27.9, 6.671106952187565}	{3.4200000000000004, -27.8, 6.671106952187565}	{3.4200000000000004, -27.7, 6.671106952187565}	{3.4200000000000004, -27.6, 6.671106952187565}	{3.4200000000000004, -27.5, 6.671106952187565}	{3.4200000000000004, -27.4, 6.671106952187565}	{3.4200000000000004, -27.3, 6.671106952187565}	{3.4200000000000004, -27.2, 6.671106952187565}	{3.4200000000000004, -27.1, 6.671106952187565}	{3.4200000000000004, -27., 6.671106952187565}	{3.4200000000000004, -26.9, 6.671106952187565}	{3.4200000000000004, -26.8, 6.671106952187565}	{3.4200000000000004, -26.7, 6.671106952187565}	{3.4200000000000004, -26.6, 6.671106952187565}	{3.4200000000000004, -26.5, 6.671106952187565}	{3.4200000000000004, -26.4, 6.671106952187565}	{3.4200000000000004, -26.3, 6.671106952187565}	{3.4200000000000004, -26.2, 6.671106952187565}	{3.4200000000000004, -26.1, 6.671106952187565}	{3.4200000000000004, -26., 6.671106952187565}	{3.4200000000000004, -25.9, 6.671106952187565}	{3.4200000000000004, -25.8, 6.671106952187565}	{3.4200000000000004, -25.7, 6.671106952187565}	{3.4200000000000004, -25.6, 6.671106952187565}	{3.4200000000000004, -25.5, 6.671106952187565}	{3.4200000000000004, -25.4, 6.671106952187565}	{3.4200000000000004, -25.3, 6.671106952187565}	{3.4200000000000004, -25.2, 6.671106952187565}	{3.4200000000000004, -25.1, 6.671106952187565}	{3.4200000000000004, -25., 6.671106952187565}	{3.4200000000000004, -24.9, 6.671106952187565}	{3.4200000000000004, -24.799999999999997, 6.671106952187565}	{3.4200000000000004, -24.7, 6.671106952187565}	{3.4200000000000004, -24.6, 6.671106952187565}	{3.4200000000000004, -24.5, 6.671106952187565}	{3.4200000000000004, -24.4, 6.671106952187565}	{3.4200000000000004, -24.299999999999997, 6.671106952187565}	{3.4200000000000004, -24.2, 6.671106952187565}	{3.4200000000000004, -24.1, 6.671106952187565}	{3.4200000000000004, -24., 6.671106952187565}
{3.4400000000000004, -33., 0.0064039989865745306}	{3.4400000000000004, -32.9, 0.008062157061302725}	{3.4400000000000004, -32.8, 0.010149654398349856}	{3.4400000000000004, -32.7, 0.012777657843010892}	{3.4400000000000004, -32.6, 0.01608611816177756}	{3.4400000000000004, -32.5, 0.0202512229309855}	{3.4400000000000004, -32.4, 0.025494779167726477}	{3.4400000000000004, -32.3, 0.032096025362331485}	{3.4400000000000004, -32.2, 0.040406501946228676}	{3.4400000000000004, -32.1, 0.05086877210181792}	{3.4400000000000004, -32., 0.06403998986574488}	{3.4400000000000004, -31.9, 0.08062157061302745}	{3.4400000000000004, -31.8, 0.10149654398349767}	{3.4400000000000004, -31.7, 0.12777657843011003}	{3.4400000000000004, -31.6, 0.16086118161777518}	{3.4400000000000004, -31.5, 0.20251222930985452}	{3.4400000000000004, -31.4, 0.25494779167726433}	{3.4400000000000004, -31.3, 0.32096025362331204}	{3.4400000000000004, -31.2, 0.4040650194622897}	{3.4400000000000004, -31.1, 0.5086877210181787}	{3.4400000000000004, -31., 0.6403998986574493}	{3.4400000000000004, -30.9, 0.8062157061302749}	{3.4400000000000004, -30.8, 1.0149654398349766}	{3.4400000000000004, -30.7, 1.2777657843010999}	{3.4400000000000004, -30.6, 1.6086118161777516}	{3.4400000000000004, -30.5, 2.025122293098545}	{3.4400000000000004, -30.4, Indeterminate}	{3.4400000000000004, -30.3, 6.01747906603058}	{3.4400000000000004, -30.2, 6.117479066030581}	{3.4400000000000004, -30.1, 6.217479066030579}	{3.4400000000000004, -30., 6.317479066030581}	{3.4400000000000004, -29.9, 6.417479066030582}	{3.4400000000000004, -29.8, 6.51747906603058}	{3.4400000000000004, -29.7, 6.617479066030581}	{3.4400000000000004, -29.6, 6.6513139064157185}	{3.4400000000000004, -29.5, 6.6513139064157185}	{3.4400000000000004, -29.4, 6.6513139064157185}	{3.4400000000000004, -29.3, 6.6513139064157185}	{3.4400000000000004, -29.2, 6.6513139064157185}	{3.4400000000000004, -29.1, 6.6513139064157185}	{3.4400000000000004, -29., 6.6513139064157185}	{3.4400000000000004, -28.9, 6.6513139064157185}	{3.4400000000000004, -28.8, 6.6513139064157185}	{3.4400000000000004, -28.7, 6.6513139064157185}	{3.4400000000000004, -28.6, 6.6513139064157185}	{3.4400000000000004, -28.5, 6.6513139064157185}	{3.4400000000000004, -28.4, 6.6513139064157185}	{3.4400000000000004, -28.3, 6.6513139064157185}	{3.4400000000000004, -28.2, 6.6513139064157185}	{3.4400000000000004, -28.1, 6.6513139064157185}	{3.4400000000000004, -28., 6.6513139064157185}	{3.4400000000000004, -27.9, 6.6513139064157185}	{3.4400000000000004, -27.8, 6.6513139064157185}	{3.4400000000000004, -27.7, 6.6513139064157185}	{3.4400000000000004, -27.6, 6.6513139064157185}	{3.4400000000000004, -27.5, 6.6513139064157185}	{3.4400000000000004, -27.4, 6.6513139064157185}	{3.4400000000000004, -27.3, 6.6513139064157185}	{3.4400000000000004, -27.2, 6.6513139064157185}	{3.4400000000000004, -27.1, 6.6513139064157185}	{3.4400000000000004, -27., 6.6513139064157185}	{3.4400000000000004, -26.9, 6.6513139064157185}	{3.4400000000000004, -26.8, 6.6513139064157185}	{3.4400000000000004, -26.7, 6.6513139064157185}	{3.4400000000000004, -26.6, 6.6513139064157185}	{3.4400000000000004, -26.5, 6.6513139064157185}	{3.4400000000000004, -26.4, 6.6513139064157185}	{3.4400000000000004, -26.3, 6.6513139064157185}	{3.4400000000000004, -26.2, 6.6513139064157185}	{3.4400000000000004, -26.1, 6.6513139064157185}	{3.4400000000000004, -26., 6.6513139064157185}	{3.4400000000000004, -25.9, 6.6513139064157185}	{3.4400000000000004, -25.8, 6.6513139064157185}	{3.4400000000000004, -25.7, 6.6513139064157185}	{3.4400000000000004, -25.6, 6.6513139064157185}	{3.4400000000000004, -25.5, 6.6513139064157185}	{3.4400000000000004, -25.4, 6.6513139064157185}	{3.4400000000000004, -25.3, 6.6513139064157185}	{3.4400000000000004, -25.2, 6.6513139064157185}	{3.4400000000000004, -25.1, 6.6513139064157185}	{3.4400000000000004, -25., 6.6513139064157185}	{3.4400000000000004, -24.9, 6.6513139064157185}	{3.4400000000000004, -24.799999999999997, 6.6513139064157185}	{3.4400000000000004, -24.7, 6.6513139064157185}	{3.4400000000000004, -24.6, 6.6513139064157185}	{3.4400000000000004, -24.5, 6.6513139064157185}	{3.4400000000000004, -24.4, 6.6513139064157185}	{3.4400000000000004, -24.299999999999997, 6.6513139064157185}	{3.4400000000000004, -24.2, 6.6513139064157185}	{3.4400000000000004, -24.1, 6.6513139064157185}	{3.4400000000000004, -24., 6.6513139064157185}
{3.46, -33., 0.006118556663735256}	{3.46, -32.9, 0.0077028064674789275}	{3.46, -32.8, 0.009697258804041783}	{3.46, -32.7, 0.012208125533152661}	{3.46, -32.6, 0.015369119464059148}	{3.46, -32.5, 0.019348575050204497}	{3.46, -32.4, 0.024358412812709132}	{3.46, -32.3, 0.030665424880892342}	{3.46, -32.2, 0.03860548264601987}	{3.46, -32.1, 0.0486014231376534}	{3.46, -32., 0.0611855666373531}	{3.46, -31.9, 0.07702806467478941}	{3.46, -31.8, 0.09697258804041652}	{3.46, -31.7, 0.12208125533152792}	{3.46, -31.6, 0.15369119464059192}	{3.46, -31.5, 0.1934857505020454}	{3.46, -31.4, 0.24358412812709165}	{3.46, -31.3, 0.3066542488089206}	{3.46, -31.2, 0.3860548264602028}	{3.46, -31.1, 0.48601423137653404}	{3.46, -31., 0.611855666373531}	{3.46, -30.9, 0.7702806467478943}	{3.46, -30.8, 0.9697258804041655}	{3.46, -30.7, 1.2208125533152792}	{3.46, -30.6, 1.5369119464059193}	{3.46, -30.5, 1.934857505020453}	{3.46, -30.4, 2.435841281270917}	{3.46, -30.3, 5.997676797888478}	{3.46, -30.2, 6.09767679788848}	{3.46, -30.1, 6.1976767978884775}	{3.46, -30., 6.297676797888479}	{3.46, -29.9, 6.39767679788848}	{3.46, -29.8, 6.497676797888478}	{3.46, -29.7, 6.59767679788848}	{3.46, -29.6, 6.631511638273616}	{3.46, -29.5, 6.631511638273616}	{3.46, -29.4, 6.631511638273616}	{3.46, -29.3, 6.631511638273616}	{3.46, -29.2, 6.631511638273616}	{3.46, -29.1, 6.631511638273616}	{3.46, -29., 6.631511638273616}	{3.46, -28.9, 6.631511638273616}	{3.46, -28.8, 6.631511638273616}	{3.46, -28.7, 6.631511638273616}	{3.46, -28.6, 6.631511638273616}	{3.46, -28.5, 6.631511638273616}	{3.46, -28.4, 6.631511638273616}	{3.46, -28.3, 6.631511638273616}	{3.46, -28.2, 6.631511638273616}	{3.46, -28.1, 6.631511638273616}	{3.46, -28., 6.631511638273616}	{3.46, -27.9, 6.631511638273616}	{3.46, -27.8, 6.631511638273616}	{3.46, -27.7, 6.631511638273616}	{3.46, -27.6, 6.631511638273616}	{3.46, -27.5, 6.631511638273616}	{3.46, -27.4, 6.631511638273616}	{3.46, -27.3, 6.631511638273616}	{3.46, -27.2, 6.631511638273616}	{3.46, -27.1, 6.631511638273616}	{3.46, -27., 6.631511638273616}	{3.46, -26.9, 6.631511638273616}	{3.46, -26.8, 6.631511638273616}	{3.46, -26.7, 6.631511638273616}	{3.46, -26.6, 6.631511638273616}	{3.46, -26.5, 6.631511638273616}	{3.46, -26.4, 6.631511638273616}	{3.46, -26.3, 6.631511638273616}	{3.46, -26.2, 6.631511638273616}	{3.46, -26.1, 6.631511638273616}	{3.46, -26., 6.631511638273616}	{3.46, -25.9, 6.631511638273616}	{3.46, -25.8, 6.631511638273616}	{3.46, -25.7, 6.631511638273616}	{3.46, -25.6, 6.631511638273616}	{3.46, -25.5, 6.631511638273616}	{3.46, -25.4, 6.631511638273616}	{3.46, -25.3, 6.631511638273616}	{3.46, -25.2, 6.631511638273616}	{3.46, -25.1, 6.631511638273616}	{3.46, -25., 6.631511638273616}	{3.46, -24.9, 6.631511638273616}	{3.46, -24.799999999999997, 6.631511638273616}	{3.46, -24.7, 6.631511638273616}	{3.46, -24.6, 6.631511638273616}	{3.46, -24.5, 6.631511638273616}	{3.46, -24.4, 6.631511638273616}	{3.46, -24.299999999999997, 6.631511638273616}	{3.46, -24.2, 6.631511638273616}	{3.46, -24.1, 6.631511638273616}	{3.46, -24., 6.631511638273616}
{3.4800000000000004, -33., 0.005845718564528292}	{3.4800000000000004, -32.9, 0.0073593236510816964}	{3.4800000000000004, -32.8, 0.009264839557964531}	{3.4800000000000004, -32.7, 0.01166374195571717}	{3.4800000000000004, -32.6, 0.014683781144662306}	{3.4800000000000004, -32.5, 0.018485785224239458}	{3.4800000000000004, -32.4, 0.023272224775764242}	{3.4800000000000004, -32.3, 0.029297995159195508}	{3.4800000000000004, -32.2, 0.03688399062053323}	{3.4800000000000004, -32.1, 0.04643419308056719}	{3.4800000000000004, -32., 0.058457185645283134}	{3.4800000000000004, -31.9, 0.07359323651081637}	{3.4800000000000004, -31.8, 0.09264839557964462}	{3.4800000000000004, -31.7, 0.11663741955717341}	{3.4800000000000004, -31.6, 0.1468378114466228}	{3.4800000000000004, -31.5, 0.18485785224239454}	{3.4800000000000004, -31.4, 0.23272224775764255}	{3.4800000000000004, -31.3, 0.2929799515919529}	{3.4800000000000004, -31.2, 0.36883990620533585}	{3.4800000000000004, -31.1, 0.46434193080567204}	{3.4800000000000004, -31., 0.5845718564528314}	{3.4800000000000004, -30.9, 0.7359323651081641}	{3.4800000000000004, -30.8, 0.9264839557964463}	{3.4800000000000004, -30.7, 1.1663741955717337}	{3.4800000000000004, -30.6, 1.4683781144662282}	{3.4800000000000004, -30.5, 1.848578522423945}	{3.4800000000000004, -30.4, 2.3272224775764263}	{3.4800000000000004, -30.3, 5.9778657144235465}	{3.4800000000000004, -30.2, 6.077865714423548}	{3.4800000000000004, -30.1, 6.177865714423546}	{3.4800000000000004, -30., 6.277865714423547}	{3.4800000000000004, -29.9, 6.377865714423549}	{3.4800000000000004, -29.8, 6.4778657144235465}	{3.4800000000000004, -29.7, 6.577865714423548}	{3.4800000000000004, -29.6, 6.611700554808684}	{3.4800000000000004, -29.5, 6.611700554808684}	{3.4800000000000004, -29.4, 6.611700554808684}	{3.4800000000000004, -29.3, 6.611700554808684}	{3.4800000000000004, -29.2, 6.611700554808684}	{3.4800000000000004, -29.1, 6.611700554808684}	{3.4800000000000004, -29., 6.611700554808684}	{3.4800000000000004, -28.9, 6.611700554808684}	{3.4800000000000004, -28.8, 6.611700554808684}	{3.4800000000000004, -28.7, 6.611700554808684}	{3.4800000000000004, -28.6, 6.611700554808684}	{3.4800000000000004, -28.5, 6.611700554808684}	{3.4800000000000004, -28.4, 6.611700554808684}	{3.4800000000000004, -28.3, 6.611700554808684}	{3.4800000000000004, -28.2, 6.611700554808684}	{3.4800000000000004, -28.1, 6.611700554808684}	{3.4800000000000004, -28., 6.611700554808684}	{3.4800000000000004, -27.9, 6.611700554808684}	{3.4800000000000004, -27.8, 6.611700554808684}	{3.4800000000000004, -27.7, 6.611700554808684}	{3.4800000000000004, -27.6, 6.611700554808684}	{3.4800000000000004, -27.5, 6.611700554808684}	{3.4800000000000004, -27.4, 6.611700554808684}	{3.4800000000000004, -27.3, 6.611700554808684}	{3.4800000000000004, -27.2, 6.611700554808684}	{3.4800000000000004, -27.1, 6.611700554808684}	{3.4800000000000004, -27., 6.611700554808684}	{3.4800000000000004, -26.9, 6.611700554808684}	{3.4800000000000004, -26.8, 6.611700554808684}	{3.4800000000000004, -26.7, 6.611700554808684}	{3.4800000000000004, -26.6, 6.611700554808684}	{3.4800000000000004, -26.5, 6.611700554808684}	{3.4800000000000004, -26.4, 6.611700554808684}	{3.4800000000000004, -26.3, 6.611700554808684}	{3.4800000000000004, -26.2, 6.611700554808684}	{3.4800000000000004, -26.1, 6.611700554808684}	{3.4800000000000004, -26., 6.611700554808684}	{3.4800000000000004, -25.9, 6.611700554808684}	{3.4800000000000004, -25.8, 6.611700554808684}	{3.4800000000000004, -25.7, 6.611700554808684}	{3.4800000000000004, -25.6, 6.611700554808684}	{3.4800000000000004, -25.5, 6.611700554808684}	{3.4800000000000004, -25.4, 6.611700554808684}	{3.4800000000000004, -25.3, 6.611700554808684}	{3.4800000000000004, -25.2, 6.611700554808684}	{3.4800000000000004, -25.1, 6.611700554808684}	{3.4800000000000004, -25., 6.611700554808684}	{3.4800000000000004, -24.9, 6.611700554808684}	{3.4800000000000004, -24.799999999999997, 6.611700554808684}	{3.4800000000000004, -24.7, 6.611700554808684}	{3.4800000000000004, -24.6, 6.611700554808684}	{3.4800000000000004, -24.5, 6.611700554808684}	{3.4800000000000004, -24.4, 6.611700554808684}	{3.4800000000000004, -24.299999999999997, 6.611700554808684}	{3.4800000000000004, -24.2, 6.611700554808684}	{3.4800000000000004, -24.1, 6.611700554808684}	{3.4800000000000004, -24., 6.611700554808684}
{3.5, -33., 0.005584938479604879}	{3.5, -32.9, 0.0070310209752816495}	{3.5, -32.8, 0.008851530976639887}	{3.5, -32.7, 0.011143417279775148}	{3.5, -32.6, 0.01402873118773527}	{3.5, -32.5, 0.0176611261874693}	{3.5, -32.4, 0.02223404055830867}	{3.5, -32.3, 0.027990998665717012}	{3.5, -32.2, 0.035238579521767316}	{3.5, -32.1, 0.044362743235482664}	{3.5, -32., 0.05584938479604891}	{3.5, -31.9, 0.07031020975281718}	{3.5, -31.8, 0.08851530976639911}	{3.5, -31.7, 0.1114341727977527}	{3.5, -31.6, 0.14028731187735252}	{3.5, -31.5, 0.17661126187469325}	{3.5, -31.4, 0.2223404055830865}	{3.5, -31.3, 0.2799099866571679}	{3.5, -31.2, 0.35238579521767616}	{3.5, -31.1, 0.4436274323548257}	{3.5, -31., 0.55849384796049}	{3.5, -30.9, 0.7031020975281712}	{3.5, -30.8, 0.8851530976639911}	{3.5, -30.7, 1.1143417279775263}	{3.5, -30.6, 1.4028731187735242}	{3.5, -30.5, 1.766112618746932}	{3.5, -30.4, 2.2234040558308643}	{3.5, -30.3, 5.958046205059612}	{3.5, -30.2, 6.058046205059614}	{3.5, -30.1, 6.158046205059612}	{3.5, -30., 6.258046205059614}	{3.5, -29.9, 6.358046205059615}	{3.5, -29.8, 6.458046205059612}	{3.5, -29.7, 6.558046205059615}	{3.5, -29.6, 6.591881045444751}	{3.5, -29.5, 6.591881045444751}	{3.5, -29.4, 6.591881045444751}	{3.5, -29.3, 6.591881045444751}	{3.5, -29.2, 6.591881045444751}	{3.5, -29.1, 6.591881045444751}	{3.5, -29., 6.591881045444751}	{3.5, -28.9, 6.591881045444751}	{3.5, -28.8, 6.591881045444751}	{3.5, -28.7, 6.591881045444751}	{3.5, -28.6, 6.591881045444751}	{3.5, -28.5, 6.591881045444751}	{3.5, -28.4, 6.591881045444751}	{3.5, -28.3, 6.591881045444751}	{3.5, -28.2, 6.591881045444751}	{3.5, -28.1, 6.591881045444751}	{3.5, -28., 6.591881045444751}	{3.5, -27.9, 6.591881045444751}	{3.5, -27.8, 6.591881045444751}	{3.5, -27.7, 6.591881045444751}	{3.5, -27.6, 6.591881045444751}	{3.5, -27.5, 6.591881045444751}	{3.5, -27.4, 6.591881045444751}	{3.5, -27.3, 6.591881045444751}	{3.5, -27.2, 6.591881045444751}	{3.5, -27.1, 6.591881045444751}	{3.5, -27., 6.591881045444751}	{3.5, -26.9, 6.591881045444751}	{3.5, -26.8, 6.591881045444751}	{3.5, -26.7, 6.591881045444751}	{3.5, -26.6, 6.591881045444751}	{3.5, -26.5, 6.591881045444751}	{3.5, -26.4, 6.591881045444751}	{3.5, -26.3, 6.591881045444751}	{3.5, -26.2, 6.591881045444751}	{3.5, -26.1, 6.591881045444751}	{3.5, -26., 6.591881045444751}	{3.5, -25.9, 6.591881045444751}	{3.5, -25.8, 6.591881045444751}	{3.5, -25.7, 6.591881045444751}	{3.5, -25.6, 6.591881045444751}	{3.5, -25.5, 6.591881045444751}	{3.5, -25.4, 6.591881045444751}	{3.5, -25.3, 6.591881045444751}	{3.5, -25.2, 6.591881045444751}	{3.5, -25.1, 6.591881045444751}	{3.5, -25., 6.591881045444751}	{3.5, -24.9, 6.591881045444751}	{3.5, -24.799999999999997, 6.591881045444751}	{3.5, -24.7, 6.591881045444751}	{3.5, -24.6, 6.591881045444751}	{3.5, -24.5, 6.591881045444751}	{3.5, -24.4, 6.591881045444751}	{3.5, -24.299999999999997, 6.591881045444751}	{3.5, -24.2, 6.591881045444751}	{3.5, -24.1, 6.591881045444751}	{3.5, -24., 6.591881045444751}
{3.52, -33., 0.005335692965696838}	{3.52, -32.9, 0.00671723946404705}	{3.52, -32.8, 0.008456503458395416}	{3.52, -32.7, 0.010646107098699155}	{3.52, -32.6, 0.013402654763234777}	{3.52, -32.5, 0.016872942666940397}	{3.52, -32.4, 0.021241776295157343}	{3.52, -32.3, 0.026741811969620652}	{3.52, -32.2, 0.03366594664597649}	{3.52, -32.1, 0.04238291574472649}	{3.52, -32., 0.05335692965696754}	{3.52, -31.9, 0.06717239464047048}	{3.52, -31.8, 0.0845650345839542}	{3.52, -31.7, 0.10646107098699284}	{3.52, -31.6, 0.13402654763234736}	{3.52, -31.5, 0.1687294266694041}	{3.52, -31.4, 0.212417762951574}	{3.52, -31.3, 0.26741811969620477}	{3.52, -31.2, 0.33665946645976746}	{3.52, -31.1, 0.42382915744726524}	{3.52, -31., 0.5335692965696753}	{3.52, -30.9, 0.6717239464047046}	{3.52, -30.8, 0.8456503458395416}	{3.52, -30.7, 1.0646107098699282}	{3.52, -30.6, 1.3402654763234736}	{3.52, -30.5, 1.68729426669404}	{3.52, -30.4, 2.1241776295157386}	{3.52, -30.3, 3.62296487645434}	{3.52, -30.2, 6.038218642330055}	{3.52, -30.1, 6.138218642330052}	{3.52, -30., 6.238218642330054}	{3.52, -29.9, 6.338218642330055}	{3.52, -29.8, 6.438218642330053}	{3.52, -29.7, 6.538218642330055}	{3.52, -29.6, 6.572053482715192}	{3.52, -29.5, 6.572053482715192}	{3.52, -29.4, 6.572053482715192}	{3.52, -29.3, 6.572053482715192}	{3.52, -29.2, 6.572053482715192}	{3.52, -29.1, 6.572053482715192}	{3.52, -29., 6.572053482715192}	{3.52, -28.9, 6.572053482715192}	{3.52, -28.8, 6.572053482715192}	{3.52, -28.7, 6.572053482715192}	{3.52, -28.6, 6.572053482715192}	{3.52, -28.5, 6.572053482715192}	{3.52, -28.4, 6.572053482715192}	{3.52, -28.3, 6.572053482715192}	{3.52, -28.2, 6.572053482715192}	{3.52, -28.1, 6.572053482715192}	{3.52, -28., 6.572053482715192}	{3.52, -27.9, 6.572053482715192}	{3.52, -27.8, 6.572053482715192}	{3.52, -27.7, 6.572053482715192}	{3.52, -27.6, 6.572053482715192}	{3.52, -27.5, 6.572053482715192}	{3.52, -27.4, 6.572053482715192}	{3.52, -27.3, 6.572053482715192}	{3.52, -27.2, 6.572053482715192}	{3.52, -27.1, 6.572053482715192}	{3.52, -27., 6.572053482715192}	{3.52, -26.9, 6.572053482715192}	{3.52, -26.8, 6.572053482715192}	{3.52, -26.7, 6.572053482715192}	{3.52, -26.6, 6.572053482715192}	{3.52, -26.5, 6.572053482715192}	{3.52, -26.4, 6.572053482715192}	{3.52, -26.3, 6.572053482715192}	{3.52, -26.2, 6.572053482715192}	{3.52, -26.1, 6.572053482715192}	{3.52, -26., 6.572053482715192}	{3.52, -25.9, 6.572053482715192}	{3.52, -25.8, 6.572053482715192}	{3.52, -25.7, 6.572053482715192}	{3.52, -25.6, 6.572053482715192}	{3.52, -25.5, 6.572053482715192}	{3.52, -25.4, 6.572053482715192}	{3.52, -25.3, 6.572053482715192}	{3.52, -25.2, 6.572053482715192}	{3.52, -25.1, 6.572053482715192}	{3.52, -25., 6.572053482715192}	{3.52, -24.9, 6.572053482715192}	{3.52, -24.799999999999997, 6.572053482715192}	{3.52, -24.7, 6.572053482715192}	{3.52, -24.6, 6.572053482715192}	{3.52, -24.5, 6.572053482715192}	{3.52, -24.4, 6.572053482715192}	{3.52, -24.299999999999997, 6.572053482715192}	{3.52, -24.2, 6.572053482715192}	{3.52, -24.1, 6.572053482715192}	{3.52, -24., 6.572053482715192}
{3.54, -33., 0.005097480476193189}	{3.54, -32.9, 0.006417347707604188}	{3.54, -32.8, 0.00807896210542207}	{3.54, -32.7, 0.010170810695437845}	{3.54, -32.6, 0.012804292043034654}	{3.54, -32.5, 0.016119648633010252}	{3.54, -32.4, 0.020293435293289624}	{3.54, -32.3, 0.02554792138332312}	{3.54, -32.2, 0.032162927447984734}	{3.54, -32.1, 0.04049072668196018}	{3.54, -32., 0.05097480476193189}	{3.54, -31.9, 0.06417347707604253}	{3.54, -31.8, 0.08078962105422005}	{3.54, -31.7, 0.1017081069543791}	{3.54, -31.6, 0.1280429204303462}	{3.54, -31.5, 0.161196486330102}	{3.54, -31.4, 0.20293435293289716}	{3.54, -31.3, 0.2554792138332292}	{3.54, -31.2, 0.3216292744798492}	{3.54, -31.1, 0.4049072668196013}	{3.54, -31., 0.5097480476193189}	{3.54, -30.9, 0.6417347707604261}	{3.54, -30.8, 0.8078962105422008}	{3.54, -30.7, 1.0170810695437906}	{3.54, -30.6, 1.2804292043034626}	{3.54, -30.5, 1.6119648633010193}	{3.54, -30.4, 2.029343529328971}	{3.54, -30.3, Indeterminate}	{3.54, -30.2, 6.018383382583076}	{3.54, -30.1, 6.118383382583074}	{3.54, -30., 6.218383382583076}	{3.54, -29.9, 6.318383382583077}	{3.54, -29.8, 6.418383382583075}	{3.54, -29.7, 6.518383382583076}	{3.54, -29.6, 6.5522182229682135}	{3.54, -29.5, 6.5522182229682135}	{3.54, -29.4, 6.5522182229682135}	{3.54, -29.3, 6.5522182229682135}	{3.54, -29.2, 6.5522182229682135}	{3.54, -29.1, 6.5522182229682135}	{3.54, -29., 6.5522182229682135}	{3.54, -28.9, 6.5522182229682135}	{3.54, -28.8, 6.5522182229682135}	{3.54, -28.7, 6.5522182229682135}	{3.54, -28.6, 6.5522182229682135}	{3.54, -28.5, 6.5522182229682135}	{3.54, -28.4, 6.5522182229682135}	{3.54, -28.3, 6.5522182229682135}	{3.54, -28.2, 6.5522182229682135}	{3.54, -28.1, 6.5522182229682135}	{3.54, -28., 6.5522182229682135}	{3.54, -27.9, 6.5522182229682135}	{3.54, -27.8, 6.5522182229682135}	{3.54, -27.7, 6.5522182229682135}	{3.54, -27.6, 6.5522182229682135}	{3.54, -27.5, 6.5522182229682135}	{3.54, -27.4, 6.5522182229682135}	{3.54, -27.3, 6.5522182229682135}	{3.54, -27.2, 6.5522182229682135}	{3.54, -27.1, 6.5522182229682135}	{3.54, -27., 6.5522182229682135}	{3.54, -26.9, 6.5522182229682135}	{3.54, -26.8, 6.5522182229682135}	{3.54, -26.7, 6.5522182229682135}	{3.54, -26.6, 6.5522182229682135}	{3.54, -26.5, 6.5522182229682135}	{3.54, -26.4, 6.5522182229682135}	{3.54, -26.3, 6.5522182229682135}	{3.54, -26.2, 6.5522182229682135}	{3.54, -26.1, 6.5522182229682135}	{3.54, -26., 6.5522182229682135}	{3.54, -25.9, 6.5522182229682135}	{3.54, -25.8, 6.5522182229682135}	{3.54, -25.7, 6.5522182229682135}	{3.54, -25.6, 6.5522182229682135}	{3.54, -25.5, 6.5522182229682135}	{3.54, -25.4, 6.5522182229682135}	{3.54, -25.3, 6.5522182229682135}	{3.54, -25.2, 6.5522182229682135}	{3.54, -25.1, 6.5522182229682135}	{3.54, -25., 6.5522182229682135}	{3.54, -24.9, 6.5522182229682135}	{3.54, -24.799999999999997, 6.5522182229682135}	{3.54, -24.7, 6.5522182229682135}	{3.54, -24.6, 6.5522182229682135}	{3.54, -24.5, 6.5522182229682135}	{3.54, -24.4, 6.5522182229682135}	{3.54, -24.299999999999997, 6.5522182229682135}	{3.54, -24.2, 6.5522182229682135}	{3.54, -24.1, 6.5522182229682135}	{3.54, -24., 6.5522182229682135}
{3.56, -33., 0.0048698205177846385}	{3.56, -32.9, 0.006130740800715722}	{3.56, -32.8, 0.007718145387144353}	{3.56, -32.7, 0.009716569359797854}	{3.56, -32.6, 0.012232436082510137}	{3.56, -32.5, 0.015399724632419946}	{3.56, -32.4, 0.019387104674386195}	{3.56, -32.3, 0.024406918735698342}	{3.56, -32.2, 0.030726490219965444}	{3.56, -32.1, 0.03868235935315946}	{3.56, -32., 0.04869820517784639}	{3.56, -31.9, 0.061307408007157296}	{3.56, -31.8, 0.07718145387144325}	{3.56, -31.7, 0.09716569359797946}	{3.56, -31.6, 0.12232436082510158}	{3.56, -31.5, 0.15399724632419984}	{3.56, -31.4, 0.19387104674386163}	{3.56, -31.3, 0.24406918735698113}	{3.56, -31.2, 0.3072649021996562}	{3.56, -31.1, 0.38682359353159484}	{3.56, -31., 0.48698205177846426}	{3.56, -30.9, 0.6130740800715735}	{3.56, -30.8, 0.7718145387144321}	{3.56, -30.7, 0.9716569359797947}	{3.56, -30.6, 1.223243608251016}	{3.56, -30.5, 1.539972463241998}	{3.56, -30.4, 1.938710467438617}	{3.56, -30.3, 2.4406918735698113}	{3.56, -30.2, 5.998540766659946}	{3.56, -30.1, 6.098540766659944}	{3.56, -30., 6.198540766659947}	{3.56, -29.9, 6.298540766659947}	{3.56, -29.8, 6.398540766659945}	{3.56, -29.7, 6.498540766659946}	{3.56, -29.6, 6.532375607045084}	{3.56, -29.5, 6.532375607045084}	{3.56, -29.4, 6.532375607045084}	{3.56, -29.3, 6.532375607045084}	{3.56, -29.2, 6.532375607045084}	{3.56, -29.1, 6.532375607045084}	{3.56, -29., 6.532375607045084}	{3.56, -28.9, 6.532375607045084}	{3.56, -28.8, 6.532375607045084}	{3.56, -28.7, 6.532375607045084}	{3.56, -28.6, 6.532375607045084}	{3.56, -28.5, 6.532375607045084}	{3.56, -28.4, 6.532375607045084}	{3.56, -28.3, 6.532375607045084}	{3.56, -28.2, 6.532375607045084}	{3.56, -28.1, 6.532375607045084}	{3.56, -28., 6.532375607045084}	{3.56, -27.9, 6.532375607045084}	{3.56, -27.8, 6.532375607045084}	{3.56, -27.7, 6.532375607045084}	{3.56, -27.6, 6.532375607045084}	{3.56, -27.5, 6.532375607045084}	{3.56, -27.4, 6.532375607045084}	{3.56, -27.3, 6.532375607045084}	{3.56, -27.2, 6.532375607045084}	{3.56, -27.1, 6.532375607045084}	{3.56, -27., 6.532375607045084}	{3.56, -26.9, 6.532375607045084}	{3.56, -26.8, 6.532375607045084}	{3.56, -26.7, 6.532375607045084}	{3.56, -26.6, 6.532375607045084}	{3.56, -26.5, 6.532375607045084}	{3.56, -26.4, 6.532375607045084}	{3.56, -26.3, 6.532375607045084}	{3.56, -26.2, 6.532375607045084}	{3.56, -26.1, 6.532375607045084}	{3.56, -26., 6.532375607045084}	{3.56, -25.9, 6.532375607045084}	{3.56, -25.8, 6.532375607045084}	{3.56, -25.7, 6.532375607045084}	{3.56, -25.6, 6.532375607045084}	{3.56, -25.5, 6.532375607045084}	{3.56, -25.4, 6.532375607045084}	{3.56, -25.3, 6.532375607045084}	{3.56, -25.2, 6.532375607045084}	{3.56, -25.1, 6.532375607045084}	{3.56, -25., 6.532375607045084}	{3.56, -24.9, 6.532375607045084}	{3.56, -24.799999999999997, 6.532375607045084}	{3.56, -24.7, 6.532375607045084}	{3.56, -24.6, 6.532375607045084}	{3.56, -24.5, 6.532375607045084}	{3.56, -24.4, 6.532375607045084}	{3.56, -24.299999999999997, 6.532375607045084}	{3.56, -24.2, 6.532375607045084}	{3.56, -24.1, 6.532375607045084}	{3.56, -24., 6.532375607045084}
{3.58, -33., 0.004652252833074099}	{3.58, -32.9, 0.005856839313648318}	{3.58, -32.8, 0.007373323844747169}	{3.58, -32.7, 0.009282464757539964}	{3.58, -32.6, 0.0116859307673509}	{3.58, -32.5, 0.014711715203485394}	{3.58, -32.4, 0.01852095212074641}	{3.58, -32.3, 0.02331649727543083}	{3.58, -32.2, 0.02935373093406899}	{3.58, -32.1, 0.036954157803868085}	{3.58, -32., 0.04652252833074124}	{3.58, -31.9, 0.05856839313648457}	{3.58, -31.8, 0.07373323844747119}	{3.58, -31.7, 0.09282464757540039}	{3.58, -31.6, 0.11685930767350886}	{3.58, -31.5, 0.14711715203485393}	{3.58, -31.4, 0.1852095212074642}	{3.58, -31.3, 0.2331649727543062}	{3.58, -31.2, 0.2935373093406917}	{3.58, -31.1, 0.3695415780386803}	{3.58, -31., 0.46522528330741364}	{3.58, -30.9, 0.5856839313648456}	{3.58, -30.8, 0.7373323844747114}	{3.58, -30.7, 0.9282464757540042}	{3.58, -30.6, 1.1685930767350887}	{3.58, -30.5, 1.4711715203485387}	{3.58, -30.4, 1.8520952120746417}	{3.58, -30.3, 2.3316497275430623}	{3.58, -30.2, 5.978691120546997}	{3.58, -30.1, 6.078691120546995}	{3.58, -30., 6.178691120546996}	{3.58, -29.9, 6.2786911205469975}	{3.58, -29.8, 6.378691120546995}	{3.58, -29.7, 6.478691120546997}	{3.58, -29.6, 6.512525960932134}	{3.58, -29.5, 6.512525960932134}	{3.58, -29.4, 6.512525960932134}	{3.58, -29.3, 6.512525960932134}	{3.58, -29.2, 6.512525960932134}	{3.58, -29.1, 6.512525960932134}	{3.58, -29., 6.512525960932134}	{3.58, -28.9, 6.512525960932134}	{3.58, -28.8, 6.512525960932134}	{3.58, -28.7, 6.512525960932134}	{3.58, -28.6, 6.512525960932134}	{3.58, -28.5, 6.512525960932134}	{3.58, -28.4, 6.512525960932134}	{3.58, -28.3, 6.512525960932134}	{3.58, -28.2, 6.512525960932134}	{3.58, -28.1, 6.512525960932134}	{3.58, -28., 6.512525960932134}	{3.58, -27.9, 6.512525960932134}	{3.58, -27.8, 6.512525960932134}	{3.58, -27.7, 6.512525960932134}	{3.58, -27.6, 6.512525960932134}	{3.58, -27.5, 6.512525960932134}	{3.58, -27.4, 6.512525960932134}	{3.58, -27.3, 6.512525960932134}	{3.58, -27.2, 6.512525960932134}	{3.58, -27.1, 6.512525960932134}	{3.58, -27., 6.512525960932134}	{3.58, -26.9, 6.512525960932134}	{3.58, -26.8, 6.512525960932134}	{3.58, -26.7, 6.512525960932134}	{3.58, -26.6, 6.512525960932134}	{3.58, -26.5, 6.512525960932134}	{3.58, -26.4, 6.512525960932134}	{3.58, -26.3, 6.512525960932134}	{3.58, -26.2, 6.512525960932134}	{3.58, -26.1, 6.512525960932134}	{3.58, -26., 6.512525960932134}	{3.58, -25.9, 6.512525960932134}	{3.58, -25.8, 6.512525960932134}	{3.58, -25.7, 6.512525960932134}	{3.58, -25.6, 6.512525960932134}	{3.58, -25.5, 6.512525960932134}	{3.58, -25.4, 6.512525960932134}	{3.58, -25.3, 6.512525960932134}	{3.58, -25.2, 6.512525960932134}	{3.58, -25.1, 6.512525960932134}	{3.58, -25., 6.512525960932134}	{3.58, -24.9, 6.512525960932134}	{3.58, -24.799999999999997, 6.512525960932134}	{3.58, -24.7, 6.512525960932134}	{3.58, -24.6, 6.512525960932134}	{3.58, -24.5, 6.512525960932134}	{3.58, -24.4, 6.512525960932134}	{3.58, -24.299999999999997, 6.512525960932134}	{3.58, -24.2, 6.512525960932134}	{3.58, -24.1, 6.512525960932134}	{3.58, -24., 6.512525960932134}
{3.6, -33., 0.004444336608977702}	{3.6, -32.9, 0.005595088295609072}	{3.6, -32.8, 0.007043798836574391}	{3.6, -32.7, 0.008867617350929497}	{3.6, -32.6, 0.011163668825152118}	{3.6, -32.5, 0.014054226372838506}	{3.6, -32.4, 0.017693222723874143}	{3.6, -32.3, 0.02227444770361917}	{3.6, -32.2, 0.02804186824776615}	{3.6, -32.1, 0.03530262053129693}	{3.6, -32., 0.044443366089776344}	{3.6, -31.9, 0.05595088295609081}	{3.6, -31.8, 0.07043798836574343}	{3.6, -31.7, 0.08867617350929667}	{3.6, -31.6, 0.11163668825152172}	{3.6, -31.5, 0.14054226372838455}	{3.6, -31.4, 0.1769322272387414}	{3.6, -31.3, 0.2227444770361907}	{3.6, -31.2, 0.2804186824776638}	{3.6, -31.1, 0.3530262053129689}	{3.6, -31., 0.4444336608977632}	{3.6, -30.9, 0.5595088295609076}	{3.6, -30.8, 0.7043798836574346}	{3.6, -30.7, 0.8867617350929663}	{3.6, -30.6, 1.1163668825152175}	{3.6, -30.5, 1.4054226372838452}	{3.6, -30.4, 1.7693222723874151}	{3.6, -30.3, 2.227444770361908}	{3.6, -30.2, 5.958834756002212}	{3.6, -30.1, 6.058834756002211}	{3.6, -30., 6.1588347560022125}	{3.6, -29.9, 6.258834756002214}	{3.6, -29.8, 6.358834756002212}	{3.6, -29.7, 6.458834756002213}	{3.6, -29.6, 6.4926695963873495}	{3.6, -29.5, 6.4926695963873495}	{3.6, -29.4, 6.4926695963873495}	{3.6, -29.3, 6.4926695963873495}	{3.6, -29.2, 6.4926695963873495}	{3.6, -29.1, 6.4926695963873495}	{3.6, -29., 6.4926695963873495}	{3.6, -28.9, 6.4926695963873495}	{3.6, -28.8, 6.4926695963873495}	{3.6, -28.7, 6.4926695963873495}	{3.6, -28.6, 6.4926695963873495}	{3.6, -28.5, 6.4926695963873495}	{3.6, -28.4, 6.4926695963873495}	{3.6, -28.3, 6.4926695963873495}	{3.6, -28.2, 6.4926695963873495}	{3.6, -28.1, 6.4926695963873495}	{3.6, -28., 6.4926695963873495}	{3.6, -27.9, 6.4926695963873495}	{3.6, -27.8, 6.4926695963873495}	{3.6, -27.7, 6.4926695963873495}	{3.6, -27.6, 6.4926695963873495}	{3.6, -27.5, 6.4926695963873495}	{3.6, -27.4, 6.4926695963873495}	{3.6, -27.3, 6.4926695963873495}	{3.6, -27.2, 6.4926695963873495}	{3.6, -27.1, 6.4926695963873495}	{3.6, -27., 6.4926695963873495}	{3.6, -26.9, 6.4926695963873495}	{3.6, -26.8, 6.4926695963873495}	{3.6, -26.7, 6.4926695963873495}	{3.6, -26.6, 6.4926695963873495}	{3.6, -26.5, 6.4926695963873495}	{3.6, -26.4, 6.4926695963873495}	{3.6, -26.3, 6.4926695963873495}	{3.6, -26.2, 6.4926695963873495}	{3.6, -26.1, 6.4926695963873495}	{3.6, -26., 6.4926695963873495}	{3.6, -25.9, 6.4926695963873495}	{3.6, -25.8, 6.4926695963873495}	{3.6, -25.7, 6.4926695963873495}	{3.6, -25.6, 6.4926695963873495}	{3.6, -25.5, 6.4926695963873495}	{3.6, -25.4, 6.4926695963873495}	{3.6, -25.3, 6.4926695963873495}	{3.6, -25.2, 6.4926695963873495}	{3.6, -25.1, 6.4926695963873495}	{3.6, -25., 6.4926695963873495}	{3.6, -24.9, 6.4926695963873495}	{3.6, -24.799999999999997, 6.4926695963873495}	{3.6, -24.7, 6.4926695963873495}	{3.6, -24.6, 6.4926695963873495}	{3.6, -24.5, 6.4926695963873495}	{3.6, -24.4, 6.4926695963873495}	{3.6, -24.299999999999997, 6.4926695963873495}	{3.6, -24.2, 6.4926695963873495}	{3.6, -24.1, 6.4926695963873495}	{3.6, -24., 6.4926695963873495}
{3.62, -33., 0.004245649710663122}	{3.62, -32.9, 0.00534495631033051}	{3.62, -32.8, 0.006728901324004677}	{3.62, -32.7, 0.008471184870244779}	{3.62, -32.6, 0.010664589901157541}	{3.62, -32.5, 0.013425923232930629}	{3.62, -32.4, 0.016902235934734108}	{3.62, -32.3, 0.02127865433437743}	{3.62, -32.2, 0.02678823867033147}	{3.62, -32.1, 0.03372439439928757}	{3.62, -32., 0.04245649710663216}	{3.62, -31.9, 0.053449563103304884}	{3.62, -31.8, 0.06728901324004613}	{3.62, -31.7, 0.08471184870244856}	{3.62, -31.6, 0.1066458990115748}	{3.62, -31.5, 0.1342592323293063}	{3.62, -31.4, 0.16902235934734125}	{3.62, -31.3, 0.21278654334377226}	{3.62, -31.2, 0.2678823867033168}	{3.62, -31.1, 0.33724394399287577}	{3.62, -31., 0.42456497106632163}	{3.62, -30.9, 0.5344956310330493}	{3.62, -30.8, 0.6728901324004616}	{3.62, -30.7, 0.8471184870244854}	{3.62, -30.6, 1.0664589901157473}	{3.62, -30.5, 1.3425923232930628}	{3.62, -30.4, 1.6902235934734127}	{3.62, -30.3, 2.1278654334377225}	{3.62, -30.2, 3.725098593029221}	{3.62, -30.1, 6.038971971157229}	{3.62, -30., 6.138971971157231}	{3.62, -29.9, 6.238971971157232}	{3.62, -29.8, 6.33897197115723}	{3.62, -29.7, 6.4389719711572315}	{3.62, -29.6, 6.472806811542368}	{3.62, -29.5, 6.472806811542368}	{3.62, -29.4, 6.472806811542368}	{3.62, -29.3, 6.472806811542368}	{3.62, -29.2, 6.472806811542368}	{3.62, -29.1, 6.472806811542368}	{3.62, -29., 6.472806811542368}	{3.62, -28.9, 6.472806811542368}	{3.62, -28.8, 6.472806811542368}	{3.62, -28.7, 6.472806811542368}	{3.62, -28.6, 6.472806811542368}	{3.62, -28.5, 6.472806811542368}	{3.62, -28.4, 6.472806811542368}	{3.62, -28.3, 6.472806811542368}	{3.62, -28.2, 6.472806811542368}	{3.62, -28.1, 6.472806811542368}	{3.62, -28., 6.472806811542368}	{3.62, -27.9, 6.472806811542368}	{3.62, -27.8, 6.472806811542368}	{3.62, -27.7, 6.472806811542368}	{3.62, -27.6, 6.472806811542368}	{3.62, -27.5, 6.472806811542368}	{3.62, -27.4, 6.472806811542368}	{3.62, -27.3, 6.472806811542368}	{3.62, -27.2, 6.472806811542368}	{3.62, -27.1, 6.472806811542368}	{3.62, -27., 6.472806811542368}	{3.62, -26.9, 6.472806811542368}	{3.62, -26.8, 6.472806811542368}	{3.62, -26.7, 6.472806811542368}	{3.62, -26.6, 6.472806811542368}	{3.62, -26.5, 6.472806811542368}	{3.62, -26.4, 6.472806811542368}	{3.62, -26.3, 6.472806811542368}	{3.62, -26.2, 6.472806811542368}	{3.62, -26.1, 6.472806811542368}	{3.62, -26., 6.472806811542368}	{3.62, -25.9, 6.472806811542368}	{3.62, -25.8, 6.472806811542368}	{3.62, -25.7, 6.472806811542368}	{3.62, -25.6, 6.472806811542368}	{3.62, -25.5, 6.472806811542368}	{3.62, -25.4, 6.472806811542368}	{3.62, -25.3, 6.472806811542368}	{3.62, -25.2, 6.472806811542368}	{3.62, -25.1, 6.472806811542368}	{3.62, -25., 6.472806811542368}	{3.62, -24.9, 6.472806811542368}	{3.62, -24.799999999999997, 6.472806811542368}	{3.62, -24.7, 6.472806811542368}	{3.62, -24.6, 6.472806811542368}	{3.62, -24.5, 6.472806811542368}	{3.62, -24.4, 6.472806811542368}	{3.62, -24.299999999999997, 6.472806811542368}	{3.62, -24.2, 6.472806811542368}	{3.62, -24.1, 6.472806811542368}	{3.62, -24., 6.472806811542368}
{3.64, -33., 0.00405578794071748}	{3.64, -32.9, 0.005105934503417544}	{3.64, -32.8, 0.0064279906973090635}	{3.64, -32.7, 0.008092360835618668}	{3.64, -32.6, 0.010187678697368335}	{3.64, -32.5, 0.012825527599311042}	{3.64, -32.4, 0.01614638261444019}	{3.64, -32.3, 0.020327091381870447}	{3.64, -32.2, 0.02559029188849859}	{3.64, -32.1, 0.03221626875366117}	{3.64, -32., 0.04055787940717453}	{3.64, -31.9, 0.051059345034175536}	{3.64, -31.8, 0.06427990697308966}	{3.64, -31.7, 0.08092360835618793}	{3.64, -31.6, 0.10187678697368334}	{3.64, -31.5, 0.1282552759931113}	{3.64, -31.4, 0.16146382614440263}	{3.64, -31.3, 0.203270913818703}	{3.64, -31.2, 0.25590291888498823}	{3.64, -31.1, 0.3221626875366115}	{3.64, -31., 0.4055787940717456}	{3.64, -30.9, 0.5105934503417556}	{3.64, -30.8, 0.6427990697308963}	{3.64, -30.7, 0.8092360835618787}	{3.64, -30.6, 1.0187678697368325}	{3.64, -30.5, 1.2825527599311122}	{3.64, -30.4, 1.6146382614440264}	{3.64, -30.3, 2.03270913818703}	{3.64, -30.2, Indeterminate}	{3.64, -30.1, 6.019103051095533}	{3.64, -30., 6.119103051095535}	{3.64, -29.9, 6.219103051095535}	{3.64, -29.8, 6.319103051095533}	{3.64, -29.7, 6.419103051095536}	{3.64, -29.6, 6.452937891480672}	{3.64, -29.5, 6.452937891480672}	{3.64, -29.4, 6.452937891480672}	{3.64, -29.3, 6.452937891480672}	{3.64, -29.2, 6.452937891480672}	{3.64, -29.1, 6.452937891480672}	{3.64, -29., 6.452937891480672}	{3.64, -28.9, 6.452937891480672}	{3.64, -28.8, 6.452937891480672}	{3.64, -28.7, 6.452937891480672}	{3.64, -28.6, 6.452937891480672}	{3.64, -28.5, 6.452937891480672}	{3.64, -28.4, 6.452937891480672}	{3.64, -28.3, 6.452937891480672}	{3.64, -28.2, 6.452937891480672}	{3.64, -28.1, 6.452937891480672}	{3.64, -28., 6.452937891480672}	{3.64, -27.9, 6.452937891480672}	{3.64, -27.8, 6.452937891480672}	{3.64, -27.7, 6.452937891480672}	{3.64, -27.6, 6.452937891480672}	{3.64, -27.5, 6.452937891480672}	{3.64, -27.4, 6.452937891480672}	{3.64, -27.3, 6.452937891480672}	{3.64, -27.2, 6.452937891480672}	{3.64, -27.1, 6.452937891480672}	{3.64, -27., 6.452937891480672}	{3.64, -26.9, 6.452937891480672}	{3.64, -26.8, 6.452937891480672}	{3.64, -26.7, 6.452937891480672}	{3.64, -26.6, 6.452937891480672}	{3.64, -26.5, 6.452937891480672}	{3.64, -26.4, 6.452937891480672}	{3.64, -26.3, 6.452937891480672}	{3.64, -26.2, 6.452937891480672}	{3.64, -26.1, 6.452937891480672}	{3.64, -26., 6.452937891480672}	{3.64, -25.9, 6.452937891480672}	{3.64, -25.8, 6.452937891480672}	{3.64, -25.7, 6.452937891480672}	{3.64, -25.6, 6.452937891480672}	{3.64, -25.5, 6.452937891480672}	{3.64, -25.4, 6.452937891480672}	{3.64, -25.3, 6.452937891480672}	{3.64, -25.2, 6.452937891480672}	{3.64, -25.1, 6.452937891480672}	{3.64, -25., 6.452937891480672}	{3.64, -24.9, 6.452937891480672}	{3.64, -24.799999999999997, 6.452937891480672}	{3.64, -24.7, 6.452937891480672}	{3.64, -24.6, 6.452937891480672}	{3.64, -24.5, 6.452937891480672}	{3.64, -24.4, 6.452937891480672}	{3.64, -24.299999999999997, 6.452937891480672}	{3.64, -24.2, 6.452937891480672}	{3.64, -24.1, 6.452937891480672}	{3.64, -24., 6.452937891480672}
{3.66, -33., 0.003874364323173751}	{3.66, -32.9, 0.004877535700992193}	{3.66, -32.8, 0.006140453640912397}	{3.66, -32.7, 0.007730373128488471}	{3.66, -32.6, 0.009731963174104876}	{3.66, -32.5, 0.012251815746525759}	{3.66, -32.4, 0.015424122183921274}	{3.66, -32.3, 0.01941781937195664}	{3.66, -32.2, 0.02444558624898502}	{3.66, -32.1, 0.030775169735053308}	{3.66, -32., 0.03874364323173762}	{3.66, -31.9, 0.04877535700992166}	{3.66, -31.8, 0.06140453640912285}	{3.66, -31.7, 0.07730373128488513}	{3.66, -31.6, 0.0973196317410491}	{3.66, -31.5, 0.12251815746525743}	{3.66, -31.4, 0.1542412218392124}	{3.66, -31.3, 0.19417819371956496}	{3.66, -31.2, 0.2444558624898517}	{3.66, -31.1, 0.3077516973505332}	{3.66, -31., 0.3874364323173753}	{3.66, -30.9, 0.48775357009921627}	{3.66, -30.8, 0.614045364091228}	{3.66, -30.7, 0.773037312848851}	{3.66, -30.6, 0.9731963174104916}	{3.66, -30.5, 1.225181574652574}	{3.66, -30.4, 1.5424122183921232}	{3.66, -30.3, 1.941781937195649}	{3.66, -30.2, 2.4445586248985163}	{3.66, -30.1, 5.999228268407642}	{3.66, -30., 6.099228268407644}	{3.66, -29.9, 6.199228268407645}	{3.66, -29.8, 6.299228268407643}	{3.66, -29.7, 6.3992282684076445}	{3.66, -29.6, 6.433063108792782}	{3.66, -29.5, 6.433063108792782}	{3.66, -29.4, 6.433063108792782}	{3.66, -29.3, 6.433063108792782}	{3.66, -29.2, 6.433063108792782}	{3.66, -29.1, 6.433063108792782}	{3.66, -29., 6.433063108792782}	{3.66, -28.9, 6.433063108792782}	{3.66, -28.8, 6.433063108792782}	{3.66, -28.7, 6.433063108792782}	{3.66, -28.6, 6.433063108792782}	{3.66, -28.5, 6.433063108792782}	{3.66, -28.4, 6.433063108792782}	{3.66, -28.3, 6.433063108792782}	{3.66, -28.2, 6.433063108792782}	{3.66, -28.1, 6.433063108792782}	{3.66, -28., 6.433063108792782}	{3.66, -27.9, 6.433063108792782}	{3.66, -27.8, 6.433063108792782}	{3.66, -27.7, 6.433063108792782}	{3.66, -27.6, 6.433063108792782}	{3.66, -27.5, 6.433063108792782}	{3.66, -27.4, 6.433063108792782}	{3.66, -27.3, 6.433063108792782}	{3.66, -27.2, 6.433063108792782}	{3.66, -27.1, 6.433063108792782}	{3.66, -27., 6.433063108792782}	{3.66, -26.9, 6.433063108792782}	{3.66, -26.8, 6.433063108792782}	{3.66, -26.7, 6.433063108792782}	{3.66, -26.6, 6.433063108792782}	{3.66, -26.5, 6.433063108792782}	{3.66, -26.4, 6.433063108792782}	{3.66, -26.3, 6.433063108792782}	{3.66, -26.2, 6.433063108792782}	{3.66, -26.1, 6.433063108792782}	{3.66, -26., 6.433063108792782}	{3.66, -25.9, 6.433063108792782}	{3.66, -25.8, 6.433063108792782}	{3.66, -25.7, 6.433063108792782}	{3.66, -25.6, 6.433063108792782}	{3.66, -25.5, 6.433063108792782}	{3.66, -25.4, 6.433063108792782}	{3.66, -25.3, 6.433063108792782}	{3.66, -25.2, 6.433063108792782}	{3.66, -25.1, 6.433063108792782}	{3.66, -25., 6.433063108792782}	{3.66, -24.9, 6.433063108792782}	{3.66, -24.799999999999997, 6.433063108792782}	{3.66, -24.7, 6.433063108792782}	{3.66, -24.6, 6.433063108792782}	{3.66, -24.5, 6.433063108792782}	{3.66, -24.4, 6.433063108792782}	{3.66, -24.299999999999997, 6.433063108792782}	{3.66, -24.2, 6.433063108792782}	{3.66, -24.1, 6.433063108792782}	{3.66, -24., 6.433063108792782}
{3.68, -33., 0.0037010084119916244}	{3.68, -32.9, 0.004659293539120438}	{3.68, -32.8, 0.0058657030374070634}	{3.68, -32.7, 0.007384482611829816}	{3.68, -32.6, 0.009296512812984818}	{3.68, -32.5, 0.011703616221336633}	{3.68, -32.4, 0.014733979870927174}	{3.68, -32.3, 0.018548981676373956}	{3.68, -32.2, 0.0233517843952914}	{3.68, -32.1, 0.029398154785970857}	{3.68, -32., 0.037010084119917165}	{3.68, -31.9, 0.04659293539120365}	{3.68, -31.8, 0.05865703037406987}	{3.68, -31.7, 0.07384482611829911}	{3.68, -31.6, 0.09296512812984788}	{3.68, -31.5, 0.11703616221336666}	{3.68, -31.4, 0.14733979870927202}	{3.68, -31.3, 0.18548981676373902}	{3.68, -31.2, 0.23351784395291564}	{3.68, -31.1, 0.29398154785970887}	{3.68, -31., 0.37010084119917197}	{3.68, -30.9, 0.46592935391203666}	{3.68, -30.8, 0.5865703037406982}	{3.68, -30.7, 0.7384482611829907}	{3.68, -30.6, 0.9296512812984787}	{3.68, -30.5, 1.1703616221336661}	{3.68, -30.4, 1.4733979870927203}	{3.68, -30.3, 1.854898167637391}	{3.68, -30.2, 2.3351784395291557}	{3.68, -30.1, 5.9793478837240785}	{3.68, -30., 6.07934788372408}	{3.68, -29.9, 6.179347883724081}	{3.68, -29.8, 6.279347883724079}	{3.68, -29.7, 6.379347883724081}	{3.68, -29.6, 6.413182724109218}	{3.68, -29.5, 6.413182724109218}	{3.68, -29.4, 6.413182724109218}	{3.68, -29.3, 6.413182724109218}	{3.68, -29.2, 6.413182724109218}	{3.68, -29.1, 6.413182724109218}	{3.68, -29., 6.413182724109218}	{3.68, -28.9, 6.413182724109218}	{3.68, -28.8, 6.413182724109218}	{3.68, -28.7, 6.413182724109218}	{3.68, -28.6, 6.413182724109218}	{3.68, -28.5, 6.413182724109218}	{3.68, -28.4, 6.413182724109218}	{3.68, -28.3, 6.413182724109218}	{3.68, -28.2, 6.413182724109218}	{3.68, -28.1, 6.413182724109218}	{3.68, -28., 6.413182724109218}	{3.68, -27.9, 6.413182724109218}	{3.68, -27.8, 6.413182724109218}	{3.68, -27.7, 6.413182724109218}	{3.68, -27.6, 6.413182724109218}	{3.68, -27.5, 6.413182724109218}	{3.68, -27.4, 6.413182724109218}	{3.68, -27.3, 6.413182724109218}	{3.68, -27.2, 6.413182724109218}	{3.68, -27.1, 6.413182724109218}	{3.68, -27., 6.413182724109218}	{3.68, -26.9, 6.413182724109218}	{3.68, -26.8, 6.413182724109218}	{3.68, -26.7, 6.413182724109218}	{3.68, -26.6, 6.413182724109218}	{3.68, -26.5, 6.413182724109218}	{3.68, -26.4, 6.413182724109218}	{3.68, -26.3, 6.413182724109218}	{3.68, -26.2, 6.413182724109218}	{3.68, -26.1, 6.413182724109218}	{3.68, -26., 6.413182724109218}	{3.68, -25.9, 6.413182724109218}	{3.68, -25.8, 6.413182724109218}	{3.68, -25.7, 6.413182724109218}	{3.68, -25.6, 6.413182724109218}	{3.68, -25.5, 6.413182724109218}	{3.68, -25.4, 6.413182724109218}	{3.68, -25.3, 6.413182724109218}	{3.68, -25.2, 6.413182724109218}	{3.68, -25.1, 6.413182724109218}	{3.68, -25., 6.413182724109218}	{3.68, -24.9, 6.413182724109218}	{3.68, -24.799999999999997, 6.413182724109218}	{3.68, -24.7, 6.413182724109218}	{3.68, -24.6, 6.413182724109218}	{3.68, -24.5, 6.413182724109218}	{3.68, -24.4, 6.413182724109218}	{3.68, -24.299999999999997, 6.413182724109218}	{3.68, -24.2, 6.413182724109218}	{3.68, -24.1, 6.413182724109218}	{3.68, -24., 6.413182724109218}
{3.7, -33., 0.0035353656235376086}	{3.7, -32.9, 0.004450761623454954}	{3.7, -32.8, 0.0056031769096059}	{3.7, -32.7, 0.007053981798280906}	{3.7, -32.6, 0.00888043694018954}	{3.7, -32.5, 0.011179807731840227}	{3.7, -32.4, 0.014074544052586532}	{3.7, -32.3, 0.017718801167217805}	{3.7, -32.2, 0.02230664905593828}	{3.7, -32.1, 0.028082407348495212}	{3.7, -32., 0.0353536562353761}	{3.7, -31.9, 0.04450761623455028}	{3.7, -31.8, 0.0560317690960578}	{3.7, -31.7, 0.07053981798281056}	{3.7, -31.6, 0.08880436940189484}	{3.7, -31.5, 0.11179807731840219}	{3.7, -31.4, 0.140745440525866}	{3.7, -31.3, 0.17718801167217657}	{3.7, -31.2, 0.2230664905593852}	{3.7, -31.1, 0.2808240734849524}	{3.7, -31., 0.3535365623537604}	{3.7, -30.9, 0.44507616234550346}	{3.7, -30.8, 0.5603176909605777}	{3.7, -30.7, 0.7053981798281046}	{3.7, -30.6, 0.8880436940189483}	{3.7, -30.5, 1.1179807731840214}	{3.7, -30.4, 1.4074544052586604}	{3.7, -30.3, 1.7718801167217653}	{3.7, -30.2, 2.230664905593852}	{3.7, -30.1, 5.9594621462268655}	{3.7, -30., 6.059462146226867}	{3.7, -29.9, 6.159462146226868}	{3.7, -29.8, 6.259462146226866}	{3.7, -29.7, 6.359462146226868}	{3.7, -29.6, 6.393296986612005}	{3.7, -29.5, 6.393296986612005}	{3.7, -29.4, 6.393296986612005}	{3.7, -29.3, 6.393296986612005}	{3.7, -29.2, 6.393296986612005}	{3.7, -29.1, 6.393296986612005}	{3.7, -29., 6.393296986612005}	{3.7, -28.9, 6.393296986612005}	{3.7, -28.8, 6.393296986612005}	{3.7, -28.7, 6.393296986612005}	{3.7, -28.6, 6.393296986612005}	{3.7, -28.5, 6.393296986612005}	{3.7, -28.4, 6.393296986612005}	{3.7, -28.3, 6.393296986612005}	{3.7, -28.2, 6.393296986612005}	{3.7, -28.1, 6.393296986612005}	{3.7, -28., 6.393296986612005}	{3.7, -27.9, 6.393296986612005}	{3.7, -27.8, 6.393296986612005}	{3.7, -27.7, 6.393296986612005}	{3.7, -27.6, 6.393296986612005}	{3.7, -27.5, 6.393296986612005}	{3.7, -27.4, 6.393296986612005}	{3.7, -27.3, 6.393296986612005}	{3.7, -27.2, 6.393296986612005}	{3.7, -27.1, 6.393296986612005}	{3.7, -27., 6.393296986612005}	{3.7, -26.9, 6.393296986612005}	{3.7, -26.8, 6.393296986612005}	{3.7, -26.7, 6.393296986612005}	{3.7, -26.6, 6.393296986612005}	{3.7, -26.5, 6.393296986612005}	{3.7, -26.4, 6.393296986612005}	{3.7, -26.3, 6.393296986612005}	{3.7, -26.2, 6.393296986612005}	{3.7, -26.1, 6.393296986612005}	{3.7, -26., 6.393296986612005}	{3.7, -25.9, 6.393296986612005}	{3.7, -25.8, 6.393296986612005}	{3.7, -25.7, 6.393296986612005}	{3.7, -25.6, 6.393296986612005}	{3.7, -25.5, 6.393296986612005}	{3.7, -25.4, 6.393296986612005}	{3.7, -25.3, 6.393296986612005}	{3.7, -25.2, 6.393296986612005}	{3.7, -25.1, 6.393296986612005}	{3.7, -25., 6.393296986612005}	{3.7, -24.9, 6.393296986612005}	{3.7, -24.799999999999997, 6.393296986612005}	{3.7, -24.7, 6.393296986612005}	{3.7, -24.6, 6.393296986612005}	{3.7, -24.5, 6.393296986612005}	{3.7, -24.4, 6.393296986612005}	{3.7, -24.299999999999997, 6.393296986612005}	{3.7, -24.2, 6.393296986612005}	{3.7, -24.1, 6.393296986612005}	{3.7, -24., 6.393296986612005}
{3.72, -33., 0.003377096592582932}	{3.72, -32.9, 0.004251512718486201}	{3.72, -32.8, 0.005352337399868379}	{3.72, -32.7, 0.0067381935651905644}	{3.72, -32.6, 0.008482883108806401}	{3.72, -32.5, 0.010679317110955914}	{3.72, -32.4, 0.013444463691590594}	{3.72, -32.3, 0.016925576989287486}	{3.72, -32.2, 0.02130803898109244}	{3.72, -32.1, 0.026825231748797997}	{3.72, -32., 0.0337709659258297}	{3.72, -31.9, 0.04251512718486199}	{3.72, -31.8, 0.053523373998683524}	{3.72, -31.7, 0.06738193565190609}	{3.72, -31.6, 0.08482883108806358}	{3.72, -31.5, 0.10679317110955863}	{3.72, -31.4, 0.13444463691590652}	{3.72, -31.3, 0.16925576989287405}	{3.72, -31.2, 0.21308038981092597}	{3.72, -31.1, 0.26825231748798034}	{3.72, -31., 0.3377096592582965}	{3.72, -30.9, 0.42515127184862017}	{3.72, -30.8, 0.5352337399868353}	{3.72, -30.7, 0.6738193565190611}	{3.72, -30.6, 0.8482883108806357}	{3.72, -30.5, 1.0679317110955864}	{3.72, -30.4, 1.3444463691590651}	{3.72, -30.3, 1.6925576989287408}	{3.72, -30.2, 2.1308038981092596}	{3.72, -30.1, 3.8279947807621624}	{3.72, -30., 6.039571294140322}	{3.72, -29.9, 6.139571294140324}	{3.72, -29.8, 6.239571294140322}	{3.72, -29.7, 6.339571294140323}	{3.72, -29.6, 6.37340613452546}	{3.72, -29.5, 6.37340613452546}	{3.72, -29.4, 6.37340613452546}	{3.72, -29.3, 6.37340613452546}	{3.72, -29.2, 6.37340613452546}	{3.72, -29.1, 6.37340613452546}	{3.72, -29., 6.37340613452546}	{3.72, -28.9, 6.37340613452546}	{3.72, -28.8, 6.37340613452546}	{3.72, -28.7, 6.37340613452546}	{3.72, -28.6, 6.37340613452546}	{3.72, -28.5, 6.37340613452546}	{3.72, -28.4, 6.37340613452546}	{3.72, -28.3, 6.37340613452546}	{3.72, -28.2, 6.37340613452546}	{3.72, -28.1, 6.37340613452546}	{3.72, -28., 6.37340613452546}	{3.72, -27.9, 6.37340613452546}	{3.72, -27.8, 6.37340613452546}	{3.72, -27.7, 6.37340613452546}	{3.72, -27.6, 6.37340613452546}	{3.72, -27.5, 6.37340613452546}	{3.72, -27.4, 6.37340613452546}	{3.72, -27.3, 6.37340613452546}	{3.72, -27.2, 6.37340613452546}	{3.72, -27.1, 6.37340613452546}	{3.72, -27., 6.37340613452546}	{3.72, -26.9, 6.37340613452546}	{3.72, -26.8, 6.37340613452546}	{3.72, -26.7, 6.37340613452546}	{3.72, -26.6, 6.37340613452546}	{3.72, -26.5, 6.37340613452546}	{3.72, -26.4, 6.37340613452546}	{3.72, -26.3, 6.37340613452546}	{3.72, -26.2, 6.37340613452546}	{3.72, -26.1, 6.37340613452546}	{3.72, -26., 6.37340613452546}	{3.72, -25.9, 6.37340613452546}	{3.72, -25.8, 6.37340613452546}	{3.72, -25.7, 6.37340613452546}	{3.72, -25.6, 6.37340613452546}	{3.72, -25.5, 6.37340613452546}	{3.72, -25.4, 6.37340613452546}	{3.72, -25.3, 6.37340613452546}	{3.72, -25.2, 6.37340613452546}	{3.72, -25.1, 6.37340613452546}	{3.72, -25., 6.37340613452546}	{3.72, -24.9, 6.37340613452546}	{3.72, -24.799999999999997, 6.37340613452546}	{3.72, -24.7, 6.37340613452546}	{3.72, -24.6, 6.37340613452546}	{3.72, -24.5, 6.37340613452546}	{3.72, -24.4, 6.37340613452546}	{3.72, -24.299999999999997, 6.37340613452546}	{3.72, -24.2, 6.37340613452546}	{3.72, -24.1, 6.37340613452546}	{3.72, -24., 6.37340613452546}
{3.74, -33., 0.0032258765513117193}	{3.74, -32.9, 0.004061137965757304}	{3.74, -32.8, 0.005112669785894012}	{3.74, -32.7, 0.0064364699155740075}	{3.74, -32.6, 0.008103035538964742}	{3.74, -32.5, 0.010201117352674077}	{3.74, -32.4, 0.012842445863975809}	{3.74, -32.3, 0.01616768144775019}	{3.74, -32.2, 0.020353905024365487}	{3.74, -32.1, 0.02562404826441888}	{3.74, -32., 0.03225876551311717}	{3.74, -31.9, 0.04061137965757265}	{3.74, -31.8, 0.05112669785893865}	{3.74, -31.7, 0.06436469915574054}	{3.74, -31.6, 0.08103035538964791}	{3.74, -31.5, 0.10201117352674059}	{3.74, -31.4, 0.12842445863975854}	{3.74, -31.3, 0.16167681447750026}	{3.74, -31.2, 0.20353905024365682}	{3.74, -31.1, 0.25624048264418814}	{3.74, -31., 0.32258765513117177}	{3.74, -30.9, 0.40611379657572644}	{3.74, -30.8, 0.5112669785893866}	{3.74, -30.7, 0.6436469915574051}	{3.74, -30.6, 0.8103035538964795}	{3.74, -30.5, 1.0201117352674056}	{3.74, -30.4, 1.2842445863975853}	{3.74, -30.3, 1.6167681447750024}	{3.74, -30.2, 2.035390502436568}	{3.74, -30.1, Indeterminate}	{3.74, -30., 6.019675555201872}	{3.74, -29.9, 6.119675555201874}	{3.74, -29.8, 6.219675555201872}	{3.74, -29.7, 6.319675555201873}	{3.74, -29.6, 6.35351039558701}	{3.74, -29.5, 6.35351039558701}	{3.74, -29.4, 6.35351039558701}	{3.74, -29.3, 6.35351039558701}	{3.74, -29.2, 6.35351039558701}	{3.74, -29.1, 6.35351039558701}	{3.74, -29., 6.35351039558701}	{3.74, -28.9, 6.35351039558701}	{3.74, -28.8, 6.35351039558701}	{3.74, -28.7, 6.35351039558701}	{3.74, -28.6, 6.35351039558701}	{3.74, -28.5, 6.35351039558701}	{3.74, -28.4, 6.35351039558701}	{3.74, -28.3, 6.35351039558701}	{3.74, -28.2, 6.35351039558701}	{3.74, -28.1, 6.35351039558701}	{3.74, -28., 6.35351039558701}	{3.74, -27.9, 6.35351039558701}	{3.74, -27.8, 6.35351039558701}	{3.74, -27.7, 6.35351039558701}	{3.74, -27.6, 6.35351039558701}	{3.74, -27.5, 6.35351039558701}	{3.74, -27.4, 6.35351039558701}	{3.74, -27.3, 6.35351039558701}	{3.74, -27.2, 6.35351039558701}	{3.74, -27.1, 6.35351039558701}	{3.74, -27., 6.35351039558701}	{3.74, -26.9, 6.35351039558701}	{3.74, -26.8, 6.35351039558701}	{3.74, -26.7, 6.35351039558701}	{3.74, -26.6, 6.35351039558701}	{3.74, -26.5, 6.35351039558701}	{3.74, -26.4, 6.35351039558701}	{3.74, -26.3, 6.35351039558701}	{3.74, -26.2, 6.35351039558701}	{3.74, -26.1, 6.35351039558701}	{3.74, -26., 6.35351039558701}	{3.74, -25.9, 6.35351039558701}	{3.74, -25.8, 6.35351039558701}	{3.74, -25.7, 6.35351039558701}	{3.74, -25.6, 6.35351039558701}	{3.74, -25.5, 6.35351039558701}	{3.74, -25.4, 6.35351039558701}	{3.74, -25.3, 6.35351039558701}	{3.74, -25.2, 6.35351039558701}	{3.74, -25.1, 6.35351039558701}	{3.74, -25., 6.35351039558701}	{3.74, -24.9, 6.35351039558701}	{3.74, -24.799999999999997, 6.35351039558701}	{3.74, -24.7, 6.35351039558701}	{3.74, -24.6, 6.35351039558701}	{3.74, -24.5, 6.35351039558701}	{3.74, -24.4, 6.35351039558701}	{3.74, -24.299999999999997, 6.35351039558701}	{3.74, -24.2, 6.35351039558701}	{3.74, -24.1, 6.35351039558701}	{3.74, -24., 6.35351039558701}
{3.76, -33., 0.003081394730803495}	{3.76, -32.9, 0.003879246130377279}	{3.76, -32.8, 0.004883681532136028}	{3.76, -32.7, 0.006148190783915852}	{3.76, -32.6, 0.007740113614430408}	{3.76, -32.5, 0.009744225719380478}	{3.76, -32.4, 0.012267253376386351}	{3.76, -32.3, 0.015443557008450702}	{3.76, -32.2, 0.019442286366430132}	{3.76, -32.1, 0.024476388370078404}	{3.76, -32., 0.030813947308035064}	{3.76, -31.9, 0.038792461303771786}	{3.76, -31.8, 0.04883681532136007}	{3.76, -31.7, 0.061481907839159106}	{3.76, -31.6, 0.07740113614430402}	{3.76, -31.5, 0.09744225719380464}	{3.76, -31.4, 0.12267253376386394}	{3.76, -31.3, 0.1544355700845057}	{3.76, -31.2, 0.1944228636643039}	{3.76, -31.1, 0.24476388370078375}	{3.76, -31., 0.30813947308034983}	{3.76, -30.9, 0.38792461303771836}	{3.76, -30.8, 0.48836815321360016}	{3.76, -30.7, 0.6148190783915903}	{3.76, -30.6, 0.7740113614430397}	{3.76, -30.5, 0.9744225719380456}	{3.76, -30.4, 1.22672533763864}	{3.76, -30.3, 1.5443557008450561}	{3.76, -30.2, 1.9442286366430377}	{3.76, -30.1, 2.4476388370078372}	{3.76, -30., 5.999775147113607}	{3.76, -29.9, 6.099775147113609}	{3.76, -29.8, 6.199775147113606}	{3.76, -29.7, 6.299775147113608}	{3.76, -29.6, 6.333609987498744}	{3.76, -29.5, 6.333609987498744}	{3.76, -29.4, 6.333609987498744}	{3.76, -29.3, 6.333609987498744}	{3.76, -29.2, 6.333609987498744}	{3.76, -29.1, 6.333609987498744}	{3.76, -29., 6.333609987498744}	{3.76, -28.9, 6.333609987498744}	{3.76, -28.8, 6.333609987498744}	{3.76, -28.7, 6.333609987498744}	{3.76, -28.6, 6.333609987498744}	{3.76, -28.5, 6.333609987498744}	{3.76, -28.4, 6.333609987498744}	{3.76, -28.3, 6.333609987498744}	{3.76, -28.2, 6.333609987498744}	{3.76, -28.1, 6.333609987498744}	{3.76, -28., 6.333609987498744}	{3.76, -27.9, 6.333609987498744}	{3.76, -27.8, 6.333609987498744}	{3.76, -27.7, 6.333609987498744}	{3.76, -27.6, 6.333609987498744}	{3.76, -27.5, 6.333609987498744}	{3.76, -27.4, 6.333609987498744}	{3.76, -27.3, 6.333609987498744}	{3.76, -27.2, 6.333609987498744}	{3.76, -27.1, 6.333609987498744}	{3.76, -27., 6.333609987498744}	{3.76, -26.9, 6.333609987498744}	{3.76, -26.8, 6.333609987498744}	{3.76, -26.7, 6.333609987498744}	{3.76, -26.6, 6.333609987498744}	{3.76, -26.5, 6.333609987498744}	{3.76, -26.4, 6.333609987498744}	{3.76, -26.3, 6.333609987498744}	{3.76, -26.2, 6.333609987498744}	{3.76, -26.1, 6.333609987498744}	{3.76, -26., 6.333609987498744}	{3.76, -25.9, 6.333609987498744}	{3.76, -25.8, 6.333609987498744}	{3.76, -25.7, 6.333609987498744}	{3.76, -25.6, 6.333609987498744}	{3.76, -25.5, 6.333609987498744}	{3.76, -25.4, 6.333609987498744}	{3.76, -25.3, 6.333609987498744}	{3.76, -25.2, 6.333609987498744}	{3.76, -25.1, 6.333609987498744}	{3.76, -25., 6.333609987498744}	{3.76, -24.9, 6.333609987498744}	{3.76, -24.799999999999997, 6.333609987498744}	{3.76, -24.7, 6.333609987498744}	{3.76, -24.6, 6.333609987498744}	{3.76, -24.5, 6.333609987498744}	{3.76, -24.4, 6.333609987498744}	{3.76, -24.299999999999997, 6.333609987498744}	{3.76, -24.2, 6.333609987498744}	{3.76, -24.1, 6.333609987498744}	{3.76, -24., 6.333609987498744}
{3.7800000000000002, -33., 0.002943353784443784}	{3.7800000000000002, -32.9, 0.003705462875136808}	{3.7800000000000002, -32.8, 0.004664901375969592}	{3.7800000000000002, -32.7, 0.005872762885721638}	{3.7800000000000002, -32.6, 0.007393370434276611}	{3.7800000000000002, -32.5, 0.009307701918518612}	{3.7800000000000002, -32.4, 0.011717702470628456}	{3.7800000000000002, -32.3, 0.014751713408117461}	{3.7800000000000002, -32.2, 0.018571306876983575}	{3.7800000000000002, -32.1, 0.023379890157662533}	{3.7800000000000002, -32., 0.02943353784443775}	{3.7800000000000002, -31.9, 0.037054628751368}	{3.7800000000000002, -31.8, 0.04664901375969589}	{3.7800000000000002, -31.7, 0.058727628857217086}	{3.7800000000000002, -31.6, 0.07393370434276672}	{3.7800000000000002, -31.5, 0.09307701918518596}	{3.7800000000000002, -31.4, 0.1171770247062842}	{3.7800000000000002, -31.3, 0.1475171340811735}	{3.7800000000000002, -31.2, 0.18571306876983734}	{3.7800000000000002, -31.1, 0.23379890157662486}	{3.7800000000000002, -31., 0.2943353784443774}	{3.7800000000000002, -30.9, 0.37054628751368107}	{3.7800000000000002, -30.8, 0.46649013759695834}	{3.7800000000000002, -30.7, 0.5872762885721705}	{3.7800000000000002, -30.6, 0.7393370434276664}	{3.7800000000000002, -30.5, 0.9307701918518599}	{3.7800000000000002, -30.4, 1.1717702470628426}	{3.7800000000000002, -30.3, 1.4751713408117353}	{3.7800000000000002, -30.2, 1.857130687698373}	{3.7800000000000002, -30.1, 2.337989015766248}	{3.7800000000000002, -30., 5.979870277975278}	{3.7800000000000002, -29.9, 6.07987027797528}	{3.7800000000000002, -29.8, 6.179870277975278}	{3.7800000000000002, -29.7, 6.279870277975279}	{3.7800000000000002, -29.6, 6.313705118360416}	{3.7800000000000002, -29.5, 6.313705118360416}	{3.7800000000000002, -29.4, 6.313705118360416}	{3.7800000000000002, -29.3, 6.313705118360416}	{3.7800000000000002, -29.2, 6.313705118360416}	{3.7800000000000002, -29.1, 6.313705118360416}	{3.7800000000000002, -29., 6.313705118360416}	{3.7800000000000002, -28.9, 6.313705118360416}	{3.7800000000000002, -28.8, 6.313705118360416}	{3.7800000000000002, -28.7, 6.313705118360416}	{3.7800000000000002, -28.6, 6.313705118360416}	{3.7800000000000002, -28.5, 6.313705118360416}	{3.7800000000000002, -28.4, 6.313705118360416}	{3.7800000000000002, -28.3, 6.313705118360416}	{3.7800000000000002, -28.2, 6.313705118360416}	{3.7800000000000002, -28.1, 6.313705118360416}	{3.7800000000000002, -28., 6.313705118360416}	{3.7800000000000002, -27.9, 6.313705118360416}	{3.7800000000000002, -27.8, 6.313705118360416}	{3.7800000000000002, -27.7, 6.313705118360416}	{3.7800000000000002, -27.6, 6.313705118360416}	{3.7800000000000002, -27.5, 6.313705118360416}	{3.7800000000000002, -27.4, 6.313705118360416}	{3.7800000000000002, -27.3, 6.313705118360416}	{3.7800000000000002, -27.2, 6.313705118360416}	{3.7800000000000002, -27.1, 6.313705118360416}	{3.7800000000000002, -27., 6.313705118360416}	{3.7800000000000002, -26.9, 6.313705118360416}	{3.7800000000000002, -26.8, 6.313705118360416}	{3.7800000000000002, -26.7, 6.313705118360416}	{3.7800000000000002, -26.6, 6.313705118360416}	{3.7800000000000002, -26.5, 6.313705118360416}	{3.7800000000000002, -26.4, 6.313705118360416}	{3.7800000000000002, -26.3, 6.313705118360416}	{3.7800000000000002, -26.2, 6.313705118360416}	{3.7800000000000002, -26.1, 6.313705118360416}	{3.7800000000000002, -26., 6.313705118360416}	{3.7800000000000002, -25.9, 6.313705118360416}	{3.7800000000000002, -25.8, 6.313705118360416}	{3.7800000000000002, -25.7, 6.313705118360416}	{3.7800000000000002, -25.6, 6.313705118360416}	{3.7800000000000002, -25.5, 6.313705118360416}	{3.7800000000000002, -25.4, 6.313705118360416}	{3.7800000000000002, -25.3, 6.313705118360416}	{3.7800000000000002, -25.2, 6.313705118360416}	{3.7800000000000002, -25.1, 6.313705118360416}	{3.7800000000000002, -25., 6.313705118360416}	{3.7800000000000002, -24.9, 6.313705118360416}	{3.7800000000000002, -24.799999999999997, 6.313705118360416}	{3.7800000000000002, -24.7, 6.313705118360416}	{3.7800000000000002, -24.6, 6.313705118360416}	{3.7800000000000002, -24.5, 6.313705118360416}	{3.7800000000000002, -24.4, 6.313705118360416}	{3.7800000000000002, -24.299999999999997, 6.313705118360416}	{3.7800000000000002, -24.2, 6.313705118360416}	{3.7800000000000002, -24.1, 6.313705118360416}	{3.7800000000000002, -24., 6.313705118360416}
{3.8, -33., 0.0028114692326978016}	{3.8, -32.9, 0.003539430061520658}	{3.8, -32.8, 0.0044558784477165036}	{3.8, -32.7, 0.005609618609696344}	{3.8, -32.6, 0.007062091418220137}	{3.8, -32.5, 0.008890646346810796}	{3.8, -32.4, 0.011192660613275314}	{3.8, -32.3, 0.014090724871639893}	{3.8, -32.2, 0.017739171611507343}	{3.8, -32.1, 0.02233229392590435}	{3.8, -32., 0.028114692326977612}	{3.8, -31.9, 0.03539430061520674}	{3.8, -31.8, 0.04455878447716552}	{3.8, -31.7, 0.05609618609696317}	{3.8, -31.6, 0.0706209141822012}	{3.8, -31.5, 0.08890646346810865}	{3.8, -31.4, 0.11192660613275211}	{3.8, -31.3, 0.14090724871639784}	{3.8, -31.2, 0.17739171611507487}	{3.8, -31.1, 0.2233229392590435}	{3.8, -31., 0.28114692326977614}	{3.8, -30.9, 0.35394300615206714}	{3.8, -30.8, 0.4455878447716545}	{3.8, -30.7, 0.5609618609696322}	{3.8, -30.6, 0.7062091418220132}	{3.8, -30.5, 0.8890646346810862}	{3.8, -30.4, 1.1192660613275212}	{3.8, -30.3, 1.4090724871639781}	{3.8, -30.2, 1.7739171611507485}	{3.8, -30.1, 2.233229392590435}	{3.8, -30., 5.959961146699433}	{3.8, -29.9, 6.059961146699434}	{3.8, -29.8, 6.159961146699432}	{3.8, -29.7, 6.259961146699434}	{3.8, -29.6, 6.293795987084571}	{3.8, -29.5, 6.293795987084571}	{3.8, -29.4, 6.293795987084571}	{3.8, -29.3, 6.293795987084571}	{3.8, -29.2, 6.293795987084571}	{3.8, -29.1, 6.293795987084571}	{3.8, -29., 6.293795987084571}	{3.8, -28.9, 6.293795987084571}	{3.8, -28.8, 6.293795987084571}	{3.8, -28.7, 6.293795987084571}	{3.8, -28.6, 6.293795987084571}	{3.8, -28.5, 6.293795987084571}	{3.8, -28.4, 6.293795987084571}	{3.8, -28.3, 6.293795987084571}	{3.8, -28.2, 6.293795987084571}	{3.8, -28.1, 6.293795987084571}	{3.8, -28., 6.293795987084571}	{3.8, -27.9, 6.293795987084571}	{3.8, -27.8, 6.293795987084571}	{3.8, -27.7, 6.293795987084571}	{3.8, -27.6, 6.293795987084571}	{3.8, -27.5, 6.293795987084571}	{3.8, -27.4, 6.293795987084571}	{3.8, -27.3, 6.293795987084571}	{3.8, -27.2, 6.293795987084571}	{3.8, -27.1, 6.293795987084571}	{3.8, -27., 6.293795987084571}	{3.8, -26.9, 6.293795987084571}	{3.8, -26.8, 6.293795987084571}	{3.8, -26.7, 6.293795987084571}	{3.8, -26.6, 6.293795987084571}	{3.8, -26.5, 6.293795987084571}	{3.8, -26.4, 6.293795987084571}	{3.8, -26.3, 6.293795987084571}	{3.8, -26.2, 6.293795987084571}	{3.8, -26.1, 6.293795987084571}	{3.8, -26., 6.293795987084571}	{3.8, -25.9, 6.293795987084571}	{3.8, -25.8, 6.293795987084571}	{3.8, -25.7, 6.293795987084571}	{3.8, -25.6, 6.293795987084571}	{3.8, -25.5, 6.293795987084571}	{3.8, -25.4, 6.293795987084571}	{3.8, -25.3, 6.293795987084571}	{3.8, -25.2, 6.293795987084571}	{3.8, -25.1, 6.293795987084571}	{3.8, -25., 6.293795987084571}	{3.8, -24.9, 6.293795987084571}	{3.8, -24.799999999999997, 6.293795987084571}	{3.8, -24.7, 6.293795987084571}	{3.8, -24.6, 6.293795987084571}	{3.8, -24.5, 6.293795987084571}	{3.8, -24.4, 6.293795987084571}	{3.8, -24.299999999999997, 6.293795987084571}	{3.8, -24.2, 6.293795987084571}	{3.8, -24.1, 6.293795987084571}	{3.8, -24., 6.293795987084571}
{3.8200000000000003, -33., 0.0026854689286752256}	{3.8200000000000003, -32.9, 0.003380805076892898}	{3.8200000000000003, -32.8, 0.004256181423623143}	{3.8200000000000003, -32.7, 0.005358214951405453}	{3.8200000000000003, -32.6, 0.006745592964179684}	{3.8200000000000003, -32.5, 0.008492198400225847}	{3.8200000000000003, -32.4, 0.010691044368042198}	{3.8200000000000003, -32.3, 0.013459227433547211}	{3.8200000000000003, -32.2, 0.016944163439209563}	{3.8200000000000003, -32.1, 0.02133143793521473}	{3.8200000000000003, -32., 0.026854689286751898}	{3.8200000000000003, -31.9, 0.033808050768928684}	{3.8200000000000003, -31.8, 0.04256181423623161}	{3.8200000000000003, -31.7, 0.05358214951405486}	{3.8200000000000003, -31.6, 0.06745592964179775}	{3.8200000000000003, -31.5, 0.08492198400225896}	{3.8200000000000003, -31.4, 0.10691044368042182}	{3.8200000000000003, -31.3, 0.13459227433547147}	{3.8200000000000003, -31.2, 0.1694416343920975}	{3.8200000000000003, -31.1, 0.21331437935214692}	{3.8200000000000003, -31., 0.26854689286751976}	{3.8200000000000003, -30.9, 0.33808050768928744}	{3.8200000000000003, -30.8, 0.4256181423623153}	{3.8200000000000003, -30.7, 0.5358214951405479}	{3.8200000000000003, -30.6, 0.6745592964179775}	{3.8200000000000003, -30.5, 0.8492198400225888}	{3.8200000000000003, -30.4, 1.069104436804218}	{3.8200000000000003, -30.3, 1.345922743354715}	{3.8200000000000003, -30.2, 1.6944163439209747}	{3.8200000000000003, -30.1, 2.13314379352147}	{3.8200000000000003, -30., 3.931743651262635}	{3.8200000000000003, -29.9, 6.0400479434093235}	{3.8200000000000003, -29.8, 6.140047943409321}	{3.8200000000000003, -29.7, 6.240047943409323}	{3.8200000000000003, -29.6, 6.27388278379446}	{3.8200000000000003, -29.5, 6.27388278379446}	{3.8200000000000003, -29.4, 6.27388278379446}	{3.8200000000000003, -29.3, 6.27388278379446}	{3.8200000000000003, -29.2, 6.27388278379446}	{3.8200000000000003, -29.1, 6.27388278379446}	{3.8200000000000003, -29., 6.27388278379446}	{3.8200000000000003, -28.9, 6.27388278379446}	{3.8200000000000003, -28.8, 6.27388278379446}	{3.8200000000000003, -28.7, 6.27388278379446}	{3.8200000000000003, -28.6, 6.27388278379446}	{3.8200000000000003, -28.5, 6.27388278379446}	{3.8200000000000003, -28.4, 6.27388278379446}	{3.8200000000000003, -28.3, 6.27388278379446}	{3.8200000000000003, -28.2, 6.27388278379446}	{3.8200000000000003, -28.1, 6.27388278379446}	{3.8200000000000003, -28., 6.27388278379446}	{3.8200000000000003, -27.9, 6.27388278379446}	{3.8200000000000003, -27.8, 6.27388278379446}	{3.8200000000000003, -27.7, 6.27388278379446}	{3.8200000000000003, -27.6, 6.27388278379446}	{3.8200000000000003, -27.5, 6.27388278379446}	{3.8200000000000003, -27.4, 6.27388278379446}	{3.8200000000000003, -27.3, 6.27388278379446}	{3.8200000000000003, -27.2, 6.27388278379446}	{3.8200000000000003, -27.1, 6.27388278379446}	{3.8200000000000003, -27., 6.27388278379446}	{3.8200000000000003, -26.9, 6.27388278379446}	{3.8200000000000003, -26.8, 6.27388278379446}	{3.8200000000000003, -26.7, 6.27388278379446}	{3.8200000000000003, -26.6, 6.27388278379446}	{3.8200000000000003, -26.5, 6.27388278379446}	{3.8200000000000003, -26.4, 6.27388278379446}	{3.8200000000000003, -26.3, 6.27388278379446}	{3.8200000000000003, -26.2, 6.27388278379446}	{3.8200000000000003, -26.1, 6.27388278379446}	{3.8200000000000003, -26., 6.27388278379446}	{3.8200000000000003, -25.9, 6.27388278379446}	{3.8200000000000003, -25.8, 6.27388278379446}	{3.8200000000000003, -25.7, 6.27388278379446}	{3.8200000000000003, -25.6, 6.27388278379446}	{3.8200000000000003, -25.5, 6.27388278379446}	{3.8200000000000003, -25.4, 6.27388278379446}	{3.8200000000000003, -25.3, 6.27388278379446}	{3.8200000000000003, -25.2, 6.27388278379446}	{3.8200000000000003, -25.1, 6.27388278379446}	{3.8200000000000003, -25., 6.27388278379446}	{3.8200000000000003, -24.9, 6.27388278379446}	{3.8200000000000003, -24.799999999999997, 6.27388278379446}	{3.8200000000000003, -24.7, 6.27388278379446}	{3.8200000000000003, -24.6, 6.27388278379446}	{3.8200000000000003, -24.5, 6.27388278379446}	{3.8200000000000003, -24.4, 6.27388278379446}	{3.8200000000000003, -24.299999999999997, 6.27388278379446}	{3.8200000000000003, -24.2, 6.27388278379446}	{3.8200000000000003, -24.1, 6.27388278379446}	{3.8200000000000003, -24., 6.27388278379446}
{3.8400000000000003, -33., 0.0025650925439067883}	{3.8400000000000003, -32.9, 0.0032292601871279944}	{3.8400000000000003, -32.8, 0.004065397710870564}	{3.8400000000000003, -32.7, 0.005118032487264851}	{3.8400000000000003, -32.6, 0.006443221156605841}	{3.8400000000000003, -32.5, 0.008111534847860924}	{3.8400000000000003, -32.4, 0.010211817348626044}	{3.8400000000000003, -32.3, 0.012855916360785903}	{3.8400000000000003, -32.2, 0.01618463979849355}	{3.8400000000000003, -32.1, 0.020375254323058836}	{3.8400000000000003, -32., 0.02565092543906778}	{3.8400000000000003, -31.9, 0.03229260187127996}	{3.8400000000000003, -31.8, 0.04065397710870611}	{3.8400000000000003, -31.7, 0.05118032487264869}	{3.8400000000000003, -31.6, 0.06443221156605806}	{3.8400000000000003, -31.5, 0.0811153484786089}	{3.8400000000000003, -31.4, 0.10211817348626047}	{3.8400000000000003, -31.3, 0.12855916360785805}	{3.8400000000000003, -31.2, 0.16184639798493697}	{3.8400000000000003, -31.1, 0.2037525432305884}	{3.8400000000000003, -31., 0.25650925439067807}	{3.8400000000000003, -30.9, 0.32292601871280024}	{3.8400000000000003, -30.8, 0.4065397710870611}	{3.8400000000000003, -30.7, 0.5118032487264864}	{3.8400000000000003, -30.6, 0.6443221156605815}	{3.8400000000000003, -30.5, 0.8111534847860891}	{3.8400000000000003, -30.4, 1.0211817348626044}	{3.8400000000000003, -30.3, 1.28559163607858}	{3.8400000000000003, -30.2, 1.6184639798493687}	{3.8400000000000003, -30.1, 2.037525432305883}	{3.8400000000000003, -30., Indeterminate}	{3.8400000000000003, -29.9, 6.020130849820273}	{3.8400000000000003, -29.8, 6.120130849820271}	{3.8400000000000003, -29.7, 6.220130849820272}	{3.8400000000000003, -29.6, 6.253965690205409}	{3.8400000000000003, -29.5, 6.253965690205409}	{3.8400000000000003, -29.4, 6.253965690205409}	{3.8400000000000003, -29.3, 6.253965690205409}	{3.8400000000000003, -29.2, 6.253965690205409}	{3.8400000000000003, -29.1, 6.253965690205409}	{3.8400000000000003, -29., 6.253965690205409}	{3.8400000000000003, -28.9, 6.253965690205409}	{3.8400000000000003, -28.8, 6.253965690205409}	{3.8400000000000003, -28.7, 6.253965690205409}	{3.8400000000000003, -28.6, 6.253965690205409}	{3.8400000000000003, -28.5, 6.253965690205409}	{3.8400000000000003, -28.4, 6.253965690205409}	{3.8400000000000003, -28.3, 6.253965690205409}	{3.8400000000000003, -28.2, 6.253965690205409}	{3.8400000000000003, -28.1, 6.253965690205409}	{3.8400000000000003, -28., 6.253965690205409}	{3.8400000000000003, -27.9, 6.253965690205409}	{3.8400000000000003, -27.8, 6.253965690205409}	{3.8400000000000003, -27.7, 6.253965690205409}	{3.8400000000000003, -27.6, 6.253965690205409}	{3.8400000000000003, -27.5, 6.253965690205409}	{3.8400000000000003, -27.4, 6.253965690205409}	{3.8400000000000003, -27.3, 6.253965690205409}	{3.8400000000000003, -27.2, 6.253965690205409}	{3.8400000000000003, -27.1, 6.253965690205409}	{3.8400000000000003, -27., 6.253965690205409}	{3.8400000000000003, -26.9, 6.253965690205409}	{3.8400000000000003, -26.8, 6.253965690205409}	{3.8400000000000003, -26.7, 6.253965690205409}	{3.8400000000000003, -26.6, 6.253965690205409}	{3.8400000000000003, -26.5, 6.253965690205409}	{3.8400000000000003, -26.4, 6.253965690205409}	{3.8400000000000003, -26.3, 6.253965690205409}	{3.8400000000000003, -26.2, 6.253965690205409}	{3.8400000000000003, -26.1, 6.253965690205409}	{3.8400000000000003, -26., 6.253965690205409}	{3.8400000000000003, -25.9, 6.253965690205409}	{3.8400000000000003, -25.8, 6.253965690205409}	{3.8400000000000003, -25.7, 6.253965690205409}	{3.8400000000000003, -25.6, 6.253965690205409}	{3.8400000000000003, -25.5, 6.253965690205409}	{3.8400000000000003, -25.4, 6.253965690205409}	{3.8400000000000003, -25.3, 6.253965690205409}	{3.8400000000000003, -25.2, 6.253965690205409}	{3.8400000000000003, -25.1, 6.253965690205409}	{3.8400000000000003, -25., 6.253965690205409}	{3.8400000000000003, -24.9, 6.253965690205409}	{3.8400000000000003, -24.799999999999997, 6.253965690205409}	{3.8400000000000003, -24.7, 6.253965690205409}	{3.8400000000000003, -24.6, 6.253965690205409}	{3.8400000000000003, -24.5, 6.253965690205409}	{3.8400000000000003, -24.4, 6.253965690205409}	{3.8400000000000003, -24.299999999999997, 6.253965690205409}	{3.8400000000000003, -24.2, 6.253965690205409}	{3.8400000000000003, -24.1, 6.253965690205409}	{3.8400000000000003, -24., 6.253965690205409}
{3.8600000000000003, -33., 0.0024500910737492183}	{3.8600000000000003, -32.9, 0.003084481913952791}	{3.8600000000000003, -32.8, 0.0038831326636947386}	{3.8600000000000003, -32.7, 0.004888574387693247}	{3.8600000000000003, -32.6, 0.006154350524113094}	{3.8600000000000003, -32.5, 0.007747868267894875}	{3.8600000000000003, -32.4, 0.009753988249686466}	{3.8600000000000003, -32.3, 0.012279543673872129}	{3.8600000000000003, -32.2, 0.015459029576273696}	{3.8600000000000003, -32.1, 0.01946176517524866}	{3.8600000000000003, -32., 0.0245009107374914}	{3.8600000000000003, -31.9, 0.03084481913952856}	{3.8600000000000003, -31.8, 0.03883132663694742}	{3.8600000000000003, -31.7, 0.048885743876933035}	{3.8600000000000003, -31.6, 0.06154350524113179}	{3.8600000000000003, -31.5, 0.07747868267894852}	{3.8600000000000003, -31.4, 0.09753988249686532}	{3.8600000000000003, -31.3, 0.12279543673872022}	{3.8600000000000003, -31.2, 0.1545902957627384}	{3.8600000000000003, -31.1, 0.1946176517524866}	{3.8600000000000003, -31., 0.24500910737491388}	{3.8600000000000003, -30.9, 0.3084481913952858}	{3.8600000000000003, -30.8, 0.3883132663694743}	{3.8600000000000003, -30.7, 0.48885743876933013}	{3.8600000000000003, -30.6, 0.6154350524113178}	{3.8600000000000003, -30.5, 0.7747868267894856}	{3.8600000000000003, -30.4, 0.9753988249686528}	{3.8600000000000003, -30.3, 1.227954367387202}	{3.8600000000000003, -30.2, 1.545902957627384}	{3.8600000000000003, -30.1, 1.9461765175248662}	{3.8600000000000003, -30., 2.450091073749139}	{3.8600000000000003, -29.9, 6.000210039605104}	{3.8600000000000003, -29.8, 6.100210039605102}	{3.8600000000000003, -29.7, 6.200210039605103}	{3.8600000000000003, -29.6, 6.234044879990241}	{3.8600000000000003, -29.5, 6.234044879990241}	{3.8600000000000003, -29.4, 6.234044879990241}	{3.8600000000000003, -29.3, 6.234044879990241}	{3.8600000000000003, -29.2, 6.234044879990241}	{3.8600000000000003, -29.1, 6.234044879990241}	{3.8600000000000003, -29., 6.234044879990241}	{3.8600000000000003, -28.9, 6.234044879990241}	{3.8600000000000003, -28.8, 6.234044879990241}	{3.8600000000000003, -28.7, 6.234044879990241}	{3.8600000000000003, -28.6, 6.234044879990241}	{3.8600000000000003, -28.5, 6.234044879990241}	{3.8600000000000003, -28.4, 6.234044879990241}	{3.8600000000000003, -28.3, 6.234044879990241}	{3.8600000000000003, -28.2, 6.234044879990241}	{3.8600000000000003, -28.1, 6.234044879990241}	{3.8600000000000003, -28., 6.234044879990241}	{3.8600000000000003, -27.9, 6.234044879990241}	{3.8600000000000003, -27.8, 6.234044879990241}	{3.8600000000000003, -27.7, 6.234044879990241}	{3.8600000000000003, -27.6, 6.234044879990241}	{3.8600000000000003, -27.5, 6.234044879990241}	{3.8600000000000003, -27.4, 6.234044879990241}	{3.8600000000000003, -27.3, 6.234044879990241}	{3.8600000000000003, -27.2, 6.234044879990241}	{3.8600000000000003, -27.1, 6.234044879990241}	{3.8600000000000003, -27., 6.234044879990241}	{3.8600000000000003, -26.9, 6.234044879990241}	{3.8600000000000003, -26.8, 6.234044879990241}	{3.8600000000000003, -26.7, 6.234044879990241}	{3.8600000000000003, -26.6, 6.234044879990241}	{3.8600000000000003, -26.5, 6.234044879990241}	{3.8600000000000003, -26.4, 6.234044879990241}	{3.8600000000000003, -26.3, 6.234044879990241}	{3.8600000000000003, -26.2, 6.234044879990241}	{3.8600000000000003, -26.1, 6.234044879990241}	{3.8600000000000003, -26., 6.234044879990241}	{3.8600000000000003, -25.9, 6.234044879990241}	{3.8600000000000003, -25.8, 6.234044879990241}	{3.8600000000000003, -25.7, 6.234044879990241}	{3.8600000000000003, -25.6, 6.234044879990241}	{3.8600000000000003, -25.5, 6.234044879990241}	{3.8600000000000003, -25.4, 6.234044879990241}	{3.8600000000000003, -25.3, 6.234044879990241}	{3.8600000000000003, -25.2, 6.234044879990241}	{3.8600000000000003, -25.1, 6.234044879990241}	{3.8600000000000003, -25., 6.234044879990241}	{3.8600000000000003, -24.9, 6.234044879990241}	{3.8600000000000003, -24.799999999999997, 6.234044879990241}	{3.8600000000000003, -24.7, 6.234044879990241}	{3.8600000000000003, -24.6, 6.234044879990241}	{3.8600000000000003, -24.5, 6.234044879990241}	{3.8600000000000003, -24.4, 6.234044879990241}	{3.8600000000000003, -24.299999999999997, 6.234044879990241}	{3.8600000000000003, -24.2, 6.234044879990241}	{3.8600000000000003, -24.1, 6.234044879990241}	{3.8600000000000003, -24., 6.234044879990241}
{3.8800000000000003, -33., 0.0023402263618343922}	{3.8800000000000003, -32.9, 0.0029461704362639366}	{3.8800000000000003, -32.8, 0.0037090088296893847}	{3.8800000000000003, -32.7, 0.0046693654682648566}	{3.8800000000000003, -32.6, 0.005878382844952917}	{3.8800000000000003, -32.5, 0.007400445543766059}	{3.8800000000000003, -32.4, 0.009316608953645911}	{3.8800000000000003, -32.3, 0.011728915763494063}	{3.8800000000000003, -32.2, 0.014765830107455597}	{3.8800000000000003, -32.1, 0.018589078748511345}	{3.8800000000000003, -32., 0.023402263618343893}	{3.8800000000000003, -31.9, 0.02946170436263929}	{3.8800000000000003, -31.8, 0.037090088296893496}	{3.8800000000000003, -31.7, 0.04669365468264882}	{3.8800000000000003, -31.6, 0.05878382844952803}	{3.8800000000000003, -31.5, 0.07400445543766009}	{3.8800000000000003, -31.4, 0.0931660895364596}	{3.8800000000000003, -31.3, 0.11728915763493913}	{3.8800000000000003, -31.2, 0.14765830107455719}	{3.8800000000000003, -31.1, 0.1858907874851131}	{3.8800000000000003, -31., 0.23402263618343877}	{3.8800000000000003, -30.9, 0.29461704362639307}	{3.8800000000000003, -30.8, 0.37090088296893514}	{3.8800000000000003, -30.7, 0.4669365468264885}	{3.8800000000000003, -30.6, 0.5878382844952807}	{3.8800000000000003, -30.5, 0.7400445543766002}	{3.8800000000000003, -30.4, 0.9316608953645955}	{3.8800000000000003, -30.3, 1.1728915763493903}	{3.8800000000000003, -30.2, 1.4765830107455706}	{3.8800000000000003, -30.1, 1.85890787485113}	{3.8800000000000003, -30., 2.340226361834387}	{3.8800000000000003, -29.9, 5.980285678744246}	{3.8800000000000003, -29.8, 6.080285678744244}	{3.8800000000000003, -29.7, 6.180285678744245}	{3.8800000000000003, -29.6, 6.2141205191293825}	{3.8800000000000003, -29.5, 6.2141205191293825}	{3.8800000000000003, -29.4, 6.2141205191293825}	{3.8800000000000003, -29.3, 6.2141205191293825}	{3.8800000000000003, -29.2, 6.2141205191293825}	{3.8800000000000003, -29.1, 6.2141205191293825}	{3.8800000000000003, -29., 6.2141205191293825}	{3.8800000000000003, -28.9, 6.2141205191293825}	{3.8800000000000003, -28.8, 6.2141205191293825}	{3.8800000000000003, -28.7, 6.2141205191293825}	{3.8800000000000003, -28.6, 6.2141205191293825}	{3.8800000000000003, -28.5, 6.2141205191293825}	{3.8800000000000003, -28.4, 6.2141205191293825}	{3.8800000000000003, -28.3, 6.2141205191293825}	{3.8800000000000003, -28.2, 6.2141205191293825}	{3.8800000000000003, -28.1, 6.2141205191293825}	{3.8800000000000003, -28., 6.2141205191293825}	{3.8800000000000003, -27.9, 6.2141205191293825}	{3.8800000000000003, -27.8, 6.2141205191293825}	{3.8800000000000003, -27.7, 6.2141205191293825}	{3.8800000000000003, -27.6, 6.2141205191293825}	{3.8800000000000003, -27.5, 6.2141205191293825}	{3.8800000000000003, -27.4, 6.2141205191293825}	{3.8800000000000003, -27.3, 6.2141205191293825}	{3.8800000000000003, -27.2, 6.2141205191293825}	{3.8800000000000003, -27.1, 6.2141205191293825}	{3.8800000000000003, -27., 6.2141205191293825}	{3.8800000000000003, -26.9, 6.2141205191293825}	{3.8800000000000003, -26.8, 6.2141205191293825}	{3.8800000000000003, -26.7, 6.2141205191293825}	{3.8800000000000003, -26.6, 6.2141205191293825}	{3.8800000000000003, -26.5, 6.2141205191293825}	{3.8800000000000003, -26.4, 6.2141205191293825}	{3.8800000000000003, -26.3, 6.2141205191293825}	{3.8800000000000003, -26.2, 6.2141205191293825}	{3.8800000000000003, -26.1, 6.2141205191293825}	{3.8800000000000003, -26., 6.2141205191293825}	{3.8800000000000003, -25.9, 6.2141205191293825}	{3.8800000000000003, -25.8, 6.2141205191293825}	{3.8800000000000003, -25.7, 6.2141205191293825}	{3.8800000000000003, -25.6, 6.2141205191293825}	{3.8800000000000003, -25.5, 6.2141205191293825}	{3.8800000000000003, -25.4, 6.2141205191293825}	{3.8800000000000003, -25.3, 6.2141205191293825}	{3.8800000000000003, -25.2, 6.2141205191293825}	{3.8800000000000003, -25.1, 6.2141205191293825}	{3.8800000000000003, -25., 6.2141205191293825}	{3.8800000000000003, -24.9, 6.2141205191293825}	{3.8800000000000003, -24.799999999999997, 6.2141205191293825}	{3.8800000000000003, -24.7, 6.2141205191293825}	{3.8800000000000003, -24.6, 6.2141205191293825}	{3.8800000000000003, -24.5, 6.2141205191293825}	{3.8800000000000003, -24.4, 6.2141205191293825}	{3.8800000000000003, -24.299999999999997, 6.2141205191293825}	{3.8800000000000003, -24.2, 6.2141205191293825}	{3.8800000000000003, -24.1, 6.2141205191293825}	{3.8800000000000003, -24., 6.2141205191293825}
{3.9000000000000004, -33., 0.002235270642981292}	{3.9000000000000004, -32.9, 0.0028140390146868}	{3.9000000000000004, -32.8, 0.0035426652253693815}	{3.9000000000000004, -32.7, 0.004459951277696897}	{3.9000000000000004, -32.6, 0.005614745998856472}	{3.9000000000000004, -32.5, 0.007068546418730175}	{3.9000000000000004, -32.4, 0.008898772710986089}	{3.9000000000000004, -32.3, 0.011202891099640856}	{3.9000000000000004, -32.2, 0.014103604290900467}	{3.9000000000000004, -32.1, 0.017755385839704024}	{3.9000000000000004, -32., 0.02235270642981368}	{3.9000000000000004, -31.9, 0.028140390146867415}	{3.9000000000000004, -31.8, 0.03542665225369352}	{3.9000000000000004, -31.7, 0.04459951277696989}	{3.9000000000000004, -31.6, 0.056147459988565795}	{3.9000000000000004, -31.5, 0.07068546418730196}	{3.9000000000000004, -31.4, 0.08898772710986122}	{3.9000000000000004, -31.3, 0.1120289109964085}	{3.9000000000000004, -31.2, 0.14103604290900618}	{3.9000000000000004, -31.1, 0.17755385839703952}	{3.9000000000000004, -31., 0.223527064298137}	{3.9000000000000004, -30.9, 0.2814039014686744}	{3.9000000000000004, -30.8, 0.35426652253693436}	{3.9000000000000004, -30.7, 0.44599512776969913}	{3.9000000000000004, -30.6, 0.5614745998856581}	{3.9000000000000004, -30.5, 0.7068546418730195}	{3.9000000000000004, -30.4, 0.8898772710986127}	{3.9000000000000004, -30.3, 1.1202891099640853}	{3.9000000000000004, -30.2, 1.4103604290900613}	{3.9000000000000004, -30.1, 1.7755385839703954}	{3.9000000000000004, -30., 2.2352706429813702}	{3.9000000000000004, -29.9, 5.96035792586112}	{3.9000000000000004, -29.8, 6.060357925861118}	{3.9000000000000004, -29.7, 6.16035792586112}	{3.9000000000000004, -29.6, 6.194192766246257}	{3.9000000000000004, -29.5, 6.194192766246257}	{3.9000000000000004, -29.4, 6.194192766246257}	{3.9000000000000004, -29.3, 6.194192766246257}	{3.9000000000000004, -29.2, 6.194192766246257}	{3.9000000000000004, -29.1, 6.194192766246257}	{3.9000000000000004, -29., 6.194192766246257}	{3.9000000000000004, -28.9, 6.194192766246257}	{3.9000000000000004, -28.8, 6.194192766246257}	{3.9000000000000004, -28.7, 6.194192766246257}	{3.9000000000000004, -28.6, 6.194192766246257}	{3.9000000000000004, -28.5, 6.194192766246257}	{3.9000000000000004, -28.4, 6.194192766246257}	{3.9000000000000004, -28.3, 6.194192766246257}	{3.9000000000000004, -28.2, 6.194192766246257}	{3.9000000000000004, -28.1, 6.194192766246257}	{3.9000000000000004, -28., 6.194192766246257}	{3.9000000000000004, -27.9, 6.194192766246257}	{3.9000000000000004, -27.8, 6.194192766246257}	{3.9000000000000004, -27.7, 6.194192766246257}	{3.9000000000000004, -27.6, 6.194192766246257}	{3.9000000000000004, -27.5, 6.194192766246257}	{3.9000000000000004, -27.4, 6.194192766246257}	{3.9000000000000004, -27.3, 6.194192766246257}	{3.9000000000000004, -27.2, 6.194192766246257}	{3.9000000000000004, -27.1, 6.194192766246257}	{3.9000000000000004, -27., 6.194192766246257}	{3.9000000000000004, -26.9, 6.194192766246257}	{3.9000000000000004, -26.8, 6.194192766246257}	{3.9000000000000004, -26.7, 6.194192766246257}	{3.9000000000000004, -26.6, 6.194192766246257}	{3.9000000000000004, -26.5, 6.194192766246257}	{3.9000000000000004, -26.4, 6.194192766246257}	{3.9000000000000004, -26.3, 6.194192766246257}	{3.9000000000000004, -26.2, 6.194192766246257}	{3.9000000000000004, -26.1, 6.194192766246257}	{3.9000000000000004, -26., 6.194192766246257}	{3.9000000000000004, -25.9, 6.194192766246257}	{3.9000000000000004, -25.8, 6.194192766246257}	{3.9000000000000004, -25.7, 6.194192766246257}	{3.9000000000000004, -25.6, 6.194192766246257}	{3.9000000000000004, -25.5, 6.194192766246257}	{3.9000000000000004, -25.4, 6.194192766246257}	{3.9000000000000004, -25.3, 6.194192766246257}	{3.9000000000000004, -25.2, 6.194192766246257}	{3.9000000000000004, -25.1, 6.194192766246257}	{3.9000000000000004, -25., 6.194192766246257}	{3.9000000000000004, -24.9, 6.194192766246257}	{3.9000000000000004, -24.799999999999997, 6.194192766246257}	{3.9000000000000004, -24.7, 6.194192766246257}	{3.9000000000000004, -24.6, 6.194192766246257}	{3.9000000000000004, -24.5, 6.194192766246257}	{3.9000000000000004, -24.4, 6.194192766246257}	{3.9000000000000004, -24.299999999999997, 6.194192766246257}	{3.9000000000000004, -24.2, 6.194192766246257}	{3.9000000000000004, -24.1, 6.194192766246257}	{3.9000000000000004, -24., 6.194192766246257}
{3.9200000000000004, -33., 0.0021350061039889716}	{3.9200000000000004, -32.9, 0.002687813438647388}	{3.9200000000000004, -32.8, 0.003383756640075008}	{3.9200000000000004, -32.7, 0.004259897221517703}	{3.9200000000000004, -32.6, 0.005362892863800052}	{3.9200000000000004, -32.5, 0.006751482106967402}	{3.9200000000000004, -32.4, 0.008499612391734964}	{3.9200000000000004, -32.3, 0.010700378030355695}	{3.9200000000000004, -32.2, 0.013470977818218554}	{3.9200000000000004, -32.1, 0.016958956297071098}	{3.9200000000000004, -32., 0.02135006103988957}	{3.9200000000000004, -31.9, 0.02687813438647364}	{3.9200000000000004, -31.8, 0.03383756640075014}	{3.9200000000000004, -31.7, 0.04259897221517695}	{3.9200000000000004, -31.6, 0.053628928637999666}	{3.9200000000000004, -31.5, 0.06751482106967396}	{3.9200000000000004, -31.4, 0.08499612391734902}	{3.9200000000000004, -31.3, 0.10700378030355621}	{3.9200000000000004, -31.2, 0.13470977818218755}	{3.9200000000000004, -31.1, 0.16958956297071057}	{3.9200000000000004, -31., 0.2135006103988954}	{3.9200000000000004, -30.9, 0.2687813438647363}	{3.9200000000000004, -30.8, 0.338375664007501}	{3.9200000000000004, -30.7, 0.42598972215176945}	{3.9200000000000004, -30.6, 0.5362892863799965}	{3.9200000000000004, -30.5, 0.6751482106967394}	{3.9200000000000004, -30.4, 0.8499612391734905}	{3.9200000000000004, -30.3, 1.0700378030355622}	{3.9200000000000004, -30.2, 1.347097781821875}	{3.9200000000000004, -30.1, 1.6958956297071057}	{3.9200000000000004, -30., 2.1350061039889536}	{3.9200000000000004, -29.9, 4.036463499061907}	{3.9200000000000004, -29.8, 6.040426932543363}	{3.9200000000000004, -29.7, 6.140426932543364}	{3.9200000000000004, -29.6, 6.1742617729285}	{3.9200000000000004, -29.5, 6.1742617729285}	{3.9200000000000004, -29.4, 6.1742617729285}	{3.9200000000000004, -29.3, 6.1742617729285}	{3.9200000000000004, -29.2, 6.1742617729285}	{3.9200000000000004, -29.1, 6.1742617729285}	{3.9200000000000004, -29., 6.1742617729285}	{3.9200000000000004, -28.9, 6.1742617729285}	{3.9200000000000004, -28.8, 6.1742617729285}	{3.9200000000000004, -28.7, 6.1742617729285}	{3.9200000000000004, -28.6, 6.1742617729285}	{3.9200000000000004, -28.5, 6.1742617729285}	{3.9200000000000004, -28.4, 6.1742617729285}	{3.9200000000000004, -28.3, 6.1742617729285}	{3.9200000000000004, -28.2, 6.1742617729285}	{3.9200000000000004, -28.1, 6.1742617729285}	{3.9200000000000004, -28., 6.1742617729285}	{3.9200000000000004, -27.9, 6.1742617729285}	{3.9200000000000004, -27.8, 6.1742617729285}	{3.9200000000000004, -27.7, 6.1742617729285}	{3.9200000000000004, -27.6, 6.1742617729285}	{3.9200000000000004, -27.5, 6.1742617729285}	{3.9200000000000004, -27.4, 6.1742617729285}	{3.9200000000000004, -27.3, 6.1742617729285}	{3.9200000000000004, -27.2, 6.1742617729285}	{3.9200000000000004, -27.1, 6.1742617729285}	{3.9200000000000004, -27., 6.1742617729285}	{3.9200000000000004, -26.9, 6.1742617729285}	{3.9200000000000004, -26.8, 6.1742617729285}	{3.9200000000000004, -26.7, 6.1742617729285}	{3.9200000000000004, -26.6, 6.1742617729285}	{3.9200000000000004, -26.5, 6.1742617729285}	{3.9200000000000004, -26.4, 6.1742617729285}	{3.9200000000000004, -26.3, 6.1742617729285}	{3.9200000000000004, -26.2, 6.1742617729285}	{3.9200000000000004, -26.1, 6.1742617729285}	{3.9200000000000004, -26., 6.1742617729285}	{3.9200000000000004, -25.9, 6.1742617729285}	{3.9200000000000004, -25.8, 6.1742617729285}	{3.9200000000000004, -25.7, 6.1742617729285}	{3.9200000000000004, -25.6, 6.1742617729285}	{3.9200000000000004, -25.5, 6.1742617729285}	{3.9200000000000004, -25.4, 6.1742617729285}	{3.9200000000000004, -25.3, 6.1742617729285}	{3.9200000000000004, -25.2, 6.1742617729285}	{3.9200000000000004, -25.1, 6.1742617729285}	{3.9200000000000004, -25., 6.1742617729285}	{3.9200000000000004, -24.9, 6.1742617729285}	{3.9200000000000004, -24.799999999999997, 6.1742617729285}	{3.9200000000000004, -24.7, 6.1742617729285}	{3.9200000000000004, -24.6, 6.1742617729285}	{3.9200000000000004, -24.5, 6.1742617729285}	{3.9200000000000004, -24.4, 6.1742617729285}	{3.9200000000000004, -24.299999999999997, 6.1742617729285}	{3.9200000000000004, -24.2, 6.1742617729285}	{3.9200000000000004, -24.1, 6.1742617729285}	{3.9200000000000004, -24., 6.1742617729285}
{3.9400000000000004, -33., 0.0020392244617366616}	{3.9400000000000004, -32.9, 0.0025672314952326193}	{3.9400000000000004, -32.8, 0.00323195296730663}	{3.9400000000000004, -32.7, 0.004068787720265803}	{3.9400000000000004, -32.6, 0.0051223002562387114}	{3.9400000000000004, -32.5, 0.0064485939594187075}	{3.9400000000000004, -32.4, 0.008118298805854646}	{3.9400000000000004, -32.3, 0.010220332667228618}	{3.9400000000000004, -32.2, 0.01286663651176401}	{3.9400000000000004, -32.1, 0.01619813566897844}	{3.9400000000000004, -32., 0.020392244617366457}	{3.9400000000000004, -31.9, 0.025672314952325564}	{3.9400000000000004, -31.8, 0.03231952967306604}	{3.9400000000000004, -31.7, 0.0406878772026585}	{3.9400000000000004, -31.6, 0.051223002562387085}	{3.9400000000000004, -31.5, 0.06448593959418711}	{3.9400000000000004, -31.4, 0.08118298805854594}	{3.9400000000000004, -31.3, 0.10220332667228539}	{3.9400000000000004, -31.2, 0.12866636511764115}	{3.9400000000000004, -31.1, 0.16198135668978425}	{3.9400000000000004, -31., 0.20392244617366526}	{3.9400000000000004, -30.9, 0.25672314952325626}	{3.9400000000000004, -30.8, 0.3231952967306592}	{3.9400000000000004, -30.7, 0.40687877202658457}	{3.9400000000000004, -30.6, 0.5122300256238708}	{3.9400000000000004, -30.5, 0.64485939594187}	{3.9400000000000004, -30.4, 0.8118298805854596}	{3.9400000000000004, -30.3, 1.0220332667228544}	{3.9400000000000004, -30.2, 1.2866636511764111}	{3.9400000000000004, -30.1, 1.6198135668978426}	{3.9400000000000004, -30., 2.039224461736652}	{3.9400000000000004, -29.9, Indeterminate}	{3.9400000000000004, -29.8, 6.020492843650464}	{3.9400000000000004, -29.7, 6.1204928436504655}	{3.9400000000000004, -29.6, 6.154327684035603}	{3.9400000000000004, -29.5, 6.154327684035603}	{3.9400000000000004, -29.4, 6.154327684035603}	{3.9400000000000004, -29.3, 6.154327684035603}	{3.9400000000000004, -29.2, 6.154327684035603}	{3.9400000000000004, -29.1, 6.154327684035603}	{3.9400000000000004, -29., 6.154327684035603}	{3.9400000000000004, -28.9, 6.154327684035603}	{3.9400000000000004, -28.8, 6.154327684035603}	{3.9400000000000004, -28.7, 6.154327684035603}	{3.9400000000000004, -28.6, 6.154327684035603}	{3.9400000000000004, -28.5, 6.154327684035603}	{3.9400000000000004, -28.4, 6.154327684035603}	{3.9400000000000004, -28.3, 6.154327684035603}	{3.9400000000000004, -28.2, 6.154327684035603}	{3.9400000000000004, -28.1, 6.154327684035603}	{3.9400000000000004, -28., 6.154327684035603}	{3.9400000000000004, -27.9, 6.154327684035603}	{3.9400000000000004, -27.8, 6.154327684035603}	{3.9400000000000004, -27.7, 6.154327684035603}	{3.9400000000000004, -27.6, 6.154327684035603}	{3.9400000000000004, -27.5, 6.154327684035603}	{3.9400000000000004, -27.4, 6.154327684035603}	{3.9400000000000004, -27.3, 6.154327684035603}	{3.9400000000000004, -27.2, 6.154327684035603}	{3.9400000000000004, -27.1, 6.154327684035603}	{3.9400000000000004, -27., 6.154327684035603}	{3.9400000000000004, -26.9, 6.154327684035603}	{3.9400000000000004, -26.8, 6.154327684035603}	{3.9400000000000004, -26.7, 6.154327684035603}	{3.9400000000000004, -26.6, 6.154327684035603}	{3.9400000000000004, -26.5, 6.154327684035603}	{3.9400000000000004, -26.4, 6.154327684035603}	{3.9400000000000004, -26.3, 6.154327684035603}	{3.9400000000000004, -26.2, 6.154327684035603}	{3.9400000000000004, -26.1, 6.154327684035603}	{3.9400000000000004, -26., 6.154327684035603}	{3.9400000000000004, -25.9, 6.154327684035603}	{3.9400000000000004, -25.8, 6.154327684035603}	{3.9400000000000004, -25.7, 6.154327684035603}	{3.9400000000000004, -25.6, 6.154327684035603}	{3.9400000000000004, -25.5, 6.154327684035603}	{3.9400000000000004, -25.4, 6.154327684035603}	{3.9400000000000004, -25.3, 6.154327684035603}	{3.9400000000000004, -25.2, 6.154327684035603}	{3.9400000000000004, -25.1, 6.154327684035603}	{3.9400000000000004, -25., 6.154327684035603}	{3.9400000000000004, -24.9, 6.154327684035603}	{3.9400000000000004, -24.799999999999997, 6.154327684035603}	{3.9400000000000004, -24.7, 6.154327684035603}	{3.9400000000000004, -24.6, 6.154327684035603}	{3.9400000000000004, -24.5, 6.154327684035603}	{3.9400000000000004, -24.4, 6.154327684035603}	{3.9400000000000004, -24.299999999999997, 6.154327684035603}	{3.9400000000000004, -24.2, 6.154327684035603}	{3.9400000000000004, -24.1, 6.154327684035603}	{3.9400000000000004, -24., 6.154327684035603}
{3.9600000000000004, -33., 0.0019477265580242968}	{3.9600000000000004, -32.9, 0.0024520424591232717}	{3.9600000000000004, -32.8, 0.003086938562588553}	{3.9600000000000004, -32.7, 0.0038862254010899582}	{3.9600000000000004, -32.6, 0.004892467913392179}	{3.9600000000000004, -32.5, 0.006159252182557001}	{3.9600000000000004, -32.4, 0.007754039090269835}	{3.9600000000000004, -32.3, 0.009761756854785955}	{3.9600000000000004, -32.2, 0.012289323768245828}	{3.9600000000000004, -32.1, 0.015471341985610785}	{3.9600000000000004, -32., 0.019477265580243496}	{3.9600000000000004, -31.9, 0.0245204245912325}	{3.9600000000000004, -31.8, 0.030869385625885055}	{3.9600000000000004, -31.7, 0.03886225401090047}	{3.9600000000000004, -31.6, 0.048924679133922094}	{3.9600000000000004, -31.5, 0.06159252182557047}	{3.9600000000000004, -31.4, 0.07754039090269782}	{3.9600000000000004, -31.3, 0.09761756854785918}	{3.9600000000000004, -31.2, 0.12289323768245923}	{3.9600000000000004, -31.1, 0.1547134198561077}	{3.9600000000000004, -31., 0.19477265580243497}	{3.9600000000000004, -30.9, 0.24520424591232481}	{3.9600000000000004, -30.8, 0.3086938562588502}	{3.9600000000000004, -30.7, 0.38862254010900366}	{3.9600000000000004, -30.6, 0.48924679133922044}	{3.9600000000000004, -30.5, 0.615925218255705}	{3.9600000000000004, -30.4, 0.7754039090269785}	{3.9600000000000004, -30.3, 0.976175685478591}	{3.9600000000000004, -30.2, 1.2289323768245923}	{3.9600000000000004, -30.1, 1.5471341985610774}	{3.9600000000000004, -30., 1.9477265580243495}	{3.9600000000000004, -29.9, 2.452042459123248}	{3.9600000000000004, -29.8, 6.000555797608333}	{3.9600000000000004, -29.7, 6.100555797608334}	{3.9600000000000004, -29.6, 6.13439063799347}	{3.9600000000000004, -29.5, 6.13439063799347}	{3.9600000000000004, -29.4, 6.13439063799347}	{3.9600000000000004, -29.3, 6.13439063799347}	{3.9600000000000004, -29.2, 6.13439063799347}	{3.9600000000000004, -29.1, 6.13439063799347}	{3.9600000000000004, -29., 6.13439063799347}	{3.9600000000000004, -28.9, 6.13439063799347}	{3.9600000000000004, -28.8, 6.13439063799347}	{3.9600000000000004, -28.7, 6.13439063799347}	{3.9600000000000004, -28.6, 6.13439063799347}	{3.9600000000000004, -28.5, 6.13439063799347}	{3.9600000000000004, -28.4, 6.13439063799347}	{3.9600000000000004, -28.3, 6.13439063799347}	{3.9600000000000004, -28.2, 6.13439063799347}	{3.9600000000000004, -28.1, 6.13439063799347}	{3.9600000000000004, -28., 6.13439063799347}	{3.9600000000000004, -27.9, 6.13439063799347}	{3.9600000000000004, -27.8, 6.13439063799347}	{3.9600000000000004, -27.7, 6.13439063799347}	{3.9600000000000004, -27.6, 6.13439063799347}	{3.9600000000000004, -27.5, 6.13439063799347}	{3.9600000000000004, -27.4, 6.13439063799347}	{3.9600000000000004, -27.3, 6.13439063799347}	{3.9600000000000004, -27.2, 6.13439063799347}	{3.9600000000000004, -27.1, 6.13439063799347}	{3.9600000000000004, -27., 6.13439063799347}	{3.9600000000000004, -26.9, 6.13439063799347}	{3.9600000000000004, -26.8, 6.13439063799347}	{3.9600000000000004, -26.7, 6.13439063799347}	{3.9600000000000004, -26.6, 6.13439063799347}	{3.9600000000000004, -26.5, 6.13439063799347}	{3.9600000000000004, -26.4, 6.13439063799347}	{3.9600000000000004, -26.3, 6.13439063799347}	{3.9600000000000004, -26.2, 6.13439063799347}	{3.9600000000000004, -26.1, 6.13439063799347}	{3.9600000000000004, -26., 6.13439063799347}	{3.9600000000000004, -25.9, 6.13439063799347}	{3.9600000000000004, -25.8, 6.13439063799347}	{3.9600000000000004, -25.7, 6.13439063799347}	{3.9600000000000004, -25.6, 6.13439063799347}	{3.9600000000000004, -25.5, 6.13439063799347}	{3.9600000000000004, -25.4, 6.13439063799347}	{3.9600000000000004, -25.3, 6.13439063799347}	{3.9600000000000004, -25.2, 6.13439063799347}	{3.9600000000000004, -25.1, 6.13439063799347}	{3.9600000000000004, -25., 6.13439063799347}	{3.9600000000000004, -24.9, 6.13439063799347}	{3.9600000000000004, -24.799999999999997, 6.13439063799347}	{3.9600000000000004, -24.7, 6.13439063799347}	{3.9600000000000004, -24.6, 6.13439063799347}	{3.9600000000000004, -24.5, 6.13439063799347}	{3.9600000000000004, -24.4, 6.13439063799347}	{3.9600000000000004, -24.299999999999997, 6.13439063799347}	{3.9600000000000004, -24.2, 6.13439063799347}	{3.9600000000000004, -24.1, 6.13439063799347}	{3.9600000000000004, -24., 6.13439063799347}
{3.9800000000000004, -33., 0.001860321970590664}	{3.9800000000000004, -32.9, 0.0023420066028955588}	{3.9800000000000004, -32.8, 0.002948411626975041}	{3.9800000000000004, -32.7, 0.0037118303216280577}	{3.9800000000000004, -32.6, 0.004672917516165785}	{3.9800000000000004, -32.5, 0.005882854608319205}	{3.9800000000000004, -32.4, 0.007406075160303392}	{3.9800000000000004, -32.3, 0.00932369622096354}	{3.9800000000000004, -32.2, 0.01173783810442016}	{3.9800000000000004, -32.1, 0.014777062669180491}	{3.9800000000000004, -32., 0.01860321970590622}	{3.9800000000000004, -31.9, 0.023420066028955414}	{3.9800000000000004, -31.8, 0.029484116269749176}	{3.9800000000000004, -31.7, 0.037118303216281234}	{3.9800000000000004, -31.6, 0.04672917516165737}	{3.9800000000000004, -31.5, 0.05882854608319143}	{3.9800000000000004, -31.4, 0.0740607516030342}	{3.9800000000000004, -31.3, 0.09323696220963491}	{3.9800000000000004, -31.2, 0.11737838104420223}	{3.9800000000000004, -31.1, 0.1477706266918042}	{3.9800000000000004, -31., 0.18603219705906246}	{3.9800000000000004, -30.9, 0.23420066028955458}	{3.9800000000000004, -30.8, 0.29484116269749183}	{3.9800000000000004, -30.7, 0.3711830321628122}	{3.9800000000000004, -30.6, 0.46729175161657366}	{3.9800000000000004, -30.5, 0.5882854608319146}	{3.9800000000000004, -30.4, 0.740607516030342}	{3.9800000000000004, -30.3, 0.9323696220963491}	{3.9800000000000004, -30.2, 1.173783810442022}	{3.9800000000000004, -30.1, 1.4777062669180423}	{3.9800000000000004, -30., 1.860321970590624}	{3.9800000000000004, -29.9, 2.3420066028955455}	{3.9800000000000004, -29.8, 5.980615926691325}	{3.9800000000000004, -29.7, 6.080615926691326}	{3.9800000000000004, -29.6, 6.114450767076463}	{3.9800000000000004, -29.5, 6.114450767076463}	{3.9800000000000004, -29.4, 6.114450767076463}	{3.9800000000000004, -29.3, 6.114450767076463}	{3.9800000000000004, -29.2, 6.114450767076463}	{3.9800000000000004, -29.1, 6.114450767076463}	{3.9800000000000004, -29., 6.114450767076463}	{3.9800000000000004, -28.9, 6.114450767076463}	{3.9800000000000004, -28.8, 6.114450767076463}	{3.9800000000000004, -28.7, 6.114450767076463}	{3.9800000000000004, -28.6, 6.114450767076463}	{3.9800000000000004, -28.5, 6.114450767076463}	{3.9800000000000004, -28.4, 6.114450767076463}	{3.9800000000000004, -28.3, 6.114450767076463}	{3.9800000000000004, -28.2, 6.114450767076463}	{3.9800000000000004, -28.1, 6.114450767076463}	{3.9800000000000004, -28., 6.114450767076463}	{3.9800000000000004, -27.9, 6.114450767076463}	{3.9800000000000004, -27.8, 6.114450767076463}	{3.9800000000000004, -27.7, 6.114450767076463}	{3.9800000000000004, -27.6, 6.114450767076463}	{3.9800000000000004, -27.5, 6.114450767076463}	{3.9800000000000004, -27.4, 6.114450767076463}	{3.9800000000000004, -27.3, 6.114450767076463}	{3.9800000000000004, -27.2, 6.114450767076463}	{3.9800000000000004, -27.1, 6.114450767076463}	{3.9800000000000004, -27., 6.114450767076463}	{3.9800000000000004, -26.9, 6.114450767076463}	{3.9800000000000004, -26.8, 6.114450767076463}	{3.9800000000000004, -26.7, 6.114450767076463}	{3.9800000000000004, -26.6, 6.114450767076463}	{3.9800000000000004, -26.5, 6.114450767076463}	{3.9800000000000004, -26.4, 6.114450767076463}	{3.9800000000000004, -26.3, 6.114450767076463}	{3.9800000000000004, -26.2, 6.114450767076463}	{3.9800000000000004, -26.1, 6.114450767076463}	{3.9800000000000004, -26., 6.114450767076463}	{3.9800000000000004, -25.9, 6.114450767076463}	{3.9800000000000004, -25.8, 6.114450767076463}	{3.9800000000000004, -25.7, 6.114450767076463}	{3.9800000000000004, -25.6, 6.114450767076463}	{3.9800000000000004, -25.5, 6.114450767076463}	{3.9800000000000004, -25.4, 6.114450767076463}	{3.9800000000000004, -25.3, 6.114450767076463}	{3.9800000000000004, -25.2, 6.114450767076463}	{3.9800000000000004, -25.1, 6.114450767076463}	{3.9800000000000004, -25., 6.114450767076463}	{3.9800000000000004, -24.9, 6.114450767076463}	{3.9800000000000004, -24.799999999999997, 6.114450767076463}	{3.9800000000000004, -24.7, 6.114450767076463}	{3.9800000000000004, -24.6, 6.114450767076463}	{3.9800000000000004, -24.5, 6.114450767076463}	{3.9800000000000004, -24.4, 6.114450767076463}	{3.9800000000000004, -24.299999999999997, 6.114450767076463}	{3.9800000000000004, -24.2, 6.114450767076463}	{3.9800000000000004, -24.1, 6.114450767076463}	{3.9800000000000004, -24., 6.114450767076463}
{4., -33., 0.0017768286397581582}	{4., -32.9, 0.0022368947269951734}	{4., -32.8, 0.0028160836153225564}	{4., -32.7, 0.0035452392250666905}	{4., -32.6, 0.0044631917513259295}	{4., -32.5, 0.005618825513454395}	{4., -32.4, 0.007073682223325157}	{4., -32.3, 0.00890523830590062}	{4., -32.2, 0.0112110308013811}	{4., -32.1, 0.014113851568265789}	{4., -32., 0.017768286397580914}	{4., -31.9, 0.02236894726995126}	{4., -31.8, 0.02816083615322534}	{4., -31.7, 0.03545239225066735}	{4., -31.6, 0.044631917513259546}	{4., -31.5, 0.056188255134543744}	{4., -31.4, 0.0707368222332514}	{4., -31.3, 0.08905238305900634}	{4., -31.2, 0.11211030801381201}	{4., -31.1, 0.14113851568265845}	{4., -31., 0.177682863975809}	{4., -30.9, 0.223689472699513}	{4., -30.8, 0.2816083615322532}	{4., -30.7, 0.3545239225066738}	{4., -30.6, 0.44631917513259545}	{4., -30.5, 0.5618825513454375}	{4., -30.4, 0.7073682223325147}	{4., -30.3, 0.8905238305900648}	{4., -30.2, 1.1211030801381199}	{4., -30.1, 1.4113851568265852}	{4., -30., 1.7768286397580901}	{4., -29.9, 2.2368947269951307}	{4., -29.8, 5.960673357292244}	{4., -29.7, 6.060673357292245}	{4., -29.6, 6.094508197677382}	{4., -29.5, 6.094508197677382}	{4., -29.4, 6.094508197677382}	{4., -29.3, 6.094508197677382}	{4., -29.2, 6.094508197677382}	{4., -29.1, 6.094508197677382}	{4., -29., 6.094508197677382}	{4., -28.9, 6.094508197677382}	{4., -28.8, 6.094508197677382}	{4., -28.7, 6.094508197677382}	{4., -28.6, 6.094508197677382}	{4., -28.5, 6.094508197677382}	{4., -28.4, 6.094508197677382}	{4., -28.3, 6.094508197677382}	{4., -28.2, 6.094508197677382}	{4., -28.1, 6.094508197677382}	{4., -28., 6.094508197677382}	{4., -27.9, 6.094508197677382}	{4., -27.8, 6.094508197677382}	{4., -27.7, 6.094508197677382}	{4., -27.6, 6.094508197677382}	{4., -27.5, 6.094508197677382}	{4., -27.4, 6.094508197677382}	{4., -27.3, 6.094508197677382}	{4., -27.2, 6.094508197677382}	{4., -27.1, 6.094508197677382}	{4., -27., 6.094508197677382}	{4., -26.9, 6.094508197677382}	{4., -26.8, 6.094508197677382}	{4., -26.7, 6.094508197677382}	{4., -26.6, 6.094508197677382}	{4., -26.5, 6.094508197677382}	{4., -26.4, 6.094508197677382}	{4., -26.3, 6.094508197677382}	{4., -26.2, 6.094508197677382}	{4., -26.1, 6.094508197677382}	{4., -26., 6.094508197677382}	{4., -25.9, 6.094508197677382}	{4., -25.8, 6.094508197677382}	{4., -25.7, 6.094508197677382}	{4., -25.6, 6.094508197677382}	{4., -25.5, 6.094508197677382}	{4., -25.4, 6.094508197677382}	{4., -25.3, 6.094508197677382}	{4., -25.2, 6.094508197677382}	{4., -25.1, 6.094508197677382}	{4., -25., 6.094508197677382}	{4., -24.9, 6.094508197677382}	{4., -24.799999999999997, 6.094508197677382}	{4., -24.7, 6.094508197677382}	{4., -24.6, 6.094508197677382}	{4., -24.5, 6.094508197677382}	{4., -24.4, 6.094508197677382}	{4., -24.299999999999997, 6.094508197677382}	{4., -24.2, 6.094508197677382}	{4., -24.1, 6.094508197677382}	{4., -24., 6.094508197677382}
{4.0200000000000005, -33., 0.001697072510163954}	{4.0200000000000005, -32.9, 0.0021364877087028298}	{4.0200000000000005, -32.8, 0.002689678668471724}	{4.0200000000000005, -32.7, 0.0033861048252997804}	{4.0200000000000005, -32.6, 0.004262853411568834}	{4.0200000000000005, -32.5, 0.005366614486577563}	{4.0200000000000005, -32.4, 0.006756167352455174}	{4.0200000000000005, -32.3, 0.008505510766339921}	{4.0200000000000005, -32.2, 0.010707803644034172}	{4.0200000000000005, -32.1, 0.013480326111976778}	{4.0200000000000005, -32., 0.016970725101640008}	{4.0200000000000005, -31.9, 0.02136487708702788}	{4.0200000000000005, -31.8, 0.026896786684718305}	{4.0200000000000005, -31.7, 0.033861048252999}	{4.0200000000000005, -31.6, 0.042628534115688586}	{4.0200000000000005, -31.5, 0.05366614486577518}	{4.0200000000000005, -31.4, 0.06756167352455171}	{4.0200000000000005, -31.3, 0.08505510766339887}	{4.0200000000000005, -31.2, 0.10707803644034207}	{4.0200000000000005, -31.1, 0.13480326111976781}	{4.0200000000000005, -31., 0.1697072510164009}	{4.0200000000000005, -30.9, 0.2136487708702793}	{4.0200000000000005, -30.8, 0.2689678668471827}	{4.0200000000000005, -30.7, 0.3386104825299894}	{4.0200000000000005, -30.6, 0.42628534115688643}	{4.0200000000000005, -30.5, 0.536661448657752}	{4.0200000000000005, -30.4, 0.675616735245517}	{4.0200000000000005, -30.3, 0.8505510766339893}	{4.0200000000000005, -30.2, 1.0707803644034206}	{4.0200000000000005, -30.1, 1.3480326111976781}	{4.0200000000000005, -30., 1.6970725101640092}	{4.0200000000000005, -29.9, 2.1364877087027936}	{4.0200000000000005, -29.8, 4.1423019580560645}	{4.0200000000000005, -29.7, 6.040728210180774}	{4.0200000000000005, -29.6, 6.074563050565911}	{4.0200000000000005, -29.5, 6.074563050565911}	{4.0200000000000005, -29.4, 6.074563050565911}	{4.0200000000000005, -29.3, 6.074563050565911}	{4.0200000000000005, -29.2, 6.074563050565911}	{4.0200000000000005, -29.1, 6.074563050565911}	{4.0200000000000005, -29., 6.074563050565911}	{4.0200000000000005, -28.9, 6.074563050565911}	{4.0200000000000005, -28.8, 6.074563050565911}	{4.0200000000000005, -28.7, 6.074563050565911}	{4.0200000000000005, -28.6, 6.074563050565911}	{4.0200000000000005, -28.5, 6.074563050565911}	{4.0200000000000005, -28.4, 6.074563050565911}	{4.0200000000000005, -28.3, 6.074563050565911}	{4.0200000000000005, -28.2, 6.074563050565911}	{4.0200000000000005, -28.1, 6.074563050565911}	{4.0200000000000005, -28., 6.074563050565911}	{4.0200000000000005, -27.9, 6.074563050565911}	{4.0200000000000005, -27.8, 6.074563050565911}	{4.0200000000000005, -27.7, 6.074563050565911}	{4.0200000000000005, -27.6, 6.074563050565911}	{4.0200000000000005, -27.5, 6.074563050565911}	{4.0200000000000005, -27.4, 6.074563050565911}	{4.0200000000000005, -27.3, 6.074563050565911}	{4.0200000000000005, -27.2, 6.074563050565911}	{4.0200000000000005, -27.1, 6.074563050565911}	{4.0200000000000005, -27., 6.074563050565911}	{4.0200000000000005, -26.9, 6.074563050565911}	{4.0200000000000005, -26.8, 6.074563050565911}	{4.0200000000000005, -26.7, 6.074563050565911}	{4.0200000000000005, -26.6, 6.074563050565911}	{4.0200000000000005, -26.5, 6.074563050565911}	{4.0200000000000005, -26.4, 6.074563050565911}	{4.0200000000000005, -26.3, 6.074563050565911}	{4.0200000000000005, -26.2, 6.074563050565911}	{4.0200000000000005, -26.1, 6.074563050565911}	{4.0200000000000005, -26., 6.074563050565911}	{4.0200000000000005, -25.9, 6.074563050565911}	{4.0200000000000005, -25.8, 6.074563050565911}	{4.0200000000000005, -25.7, 6.074563050565911}	{4.0200000000000005, -25.6, 6.074563050565911}	{4.0200000000000005, -25.5, 6.074563050565911}	{4.0200000000000005, -25.4, 6.074563050565911}	{4.0200000000000005, -25.3, 6.074563050565911}	{4.0200000000000005, -25.2, 6.074563050565911}	{4.0200000000000005, -25.1, 6.074563050565911}	{4.0200000000000005, -25., 6.074563050565911}	{4.0200000000000005, -24.9, 6.074563050565911}	{4.0200000000000005, -24.799999999999997, 6.074563050565911}	{4.0200000000000005, -24.7, 6.074563050565911}	{4.0200000000000005, -24.6, 6.074563050565911}	{4.0200000000000005, -24.5, 6.074563050565911}	{4.0200000000000005, -24.4, 6.074563050565911}	{4.0200000000000005, -24.299999999999997, 6.074563050565911}	{4.0200000000000005, -24.2, 6.074563050565911}	{4.0200000000000005, -24.1, 6.074563050565911}	{4.0200000000000005, -24., 6.074563050565911}
{4.04, -33., 0.0016208871870450768}	{4.04, -32.9, 0.00204057606942267}	{4.04, -32.8, 0.0025689330684952557}	{4.04, -32.7, 0.0032340951211270175}	{4.04, -32.6, 0.0040714845321463584}	{4.04, -32.5, 0.005125695341246016}	{4.04, -32.4, 0.006452868118209539}	{4.04, -32.3, 0.008123679652970436}	{4.04, -32.2, 0.01022710675239956}	{4.04, -32.1, 0.012875164579727441}	{4.04, -32., 0.0162088718704512}	{4.04, -31.9, 0.020405760694226692}	{4.04, -31.8, 0.025689330684952476}	{4.04, -31.7, 0.0323409512112705}	{4.04, -31.6, 0.04071484532146358}	{4.04, -31.5, 0.0512569534124595}	{4.04, -31.4, 0.06452868118209516}	{4.04, -31.3, 0.08123679652970332}	{4.04, -31.2, 0.10227106752399602}	{4.04, -31.1, 0.12875164579727513}	{4.04, -31., 0.16208871870451202}	{4.04, -30.9, 0.2040576069422673}	{4.04, -30.8, 0.2568933068495249}	{4.04, -30.7, 0.3234095121127046}	{4.04, -30.6, 0.40714845321463533}	{4.04, -30.5, 0.5125695341245946}	{4.04, -30.4, 0.6452868118209519}	{4.04, -30.3, 0.8123679652970333}	{4.04, -30.2, 1.0227106752399604}	{4.04, -30.1, 1.2875164579727518}	{4.04, -30., 1.6208871870451196}	{4.04, -29.9, 2.040576069422673}	{4.04, -29.8, Indeterminate}	{4.04, -29.7, 6.020780600750835}	{4.04, -29.6, 6.054615441135971}	{4.04, -29.5, 6.054615441135971}	{4.04, -29.4, 6.054615441135971}	{4.04, -29.3, 6.054615441135971}	{4.04, -29.2, 6.054615441135971}	{4.04, -29.1, 6.054615441135971}	{4.04, -29., 6.054615441135971}	{4.04, -28.9, 6.054615441135971}	{4.04, -28.8, 6.054615441135971}	{4.04, -28.7, 6.054615441135971}	{4.04, -28.6, 6.054615441135971}	{4.04, -28.5, 6.054615441135971}	{4.04, -28.4, 6.054615441135971}	{4.04, -28.3, 6.054615441135971}	{4.04, -28.2, 6.054615441135971}	{4.04, -28.1, 6.054615441135971}	{4.04, -28., 6.054615441135971}	{4.04, -27.9, 6.054615441135971}	{4.04, -27.8, 6.054615441135971}	{4.04, -27.7, 6.054615441135971}	{4.04, -27.6, 6.054615441135971}	{4.04, -27.5, 6.054615441135971}	{4.04, -27.4, 6.054615441135971}	{4.04, -27.3, 6.054615441135971}	{4.04, -27.2, 6.054615441135971}	{4.04, -27.1, 6.054615441135971}	{4.04, -27., 6.054615441135971}	{4.04, -26.9, 6.054615441135971}	{4.04, -26.8, 6.054615441135971}	{4.04, -26.7, 6.054615441135971}	{4.04, -26.6, 6.054615441135971}	{4.04, -26.5, 6.054615441135971}	{4.04, -26.4, 6.054615441135971}	{4.04, -26.3, 6.054615441135971}	{4.04, -26.2, 6.054615441135971}	{4.04, -26.1, 6.054615441135971}	{4.04, -26., 6.054615441135971}	{4.04, -25.9, 6.054615441135971}	{4.04, -25.8, 6.054615441135971}	{4.04, -25.7, 6.054615441135971}	{4.04, -25.6, 6.054615441135971}	{4.04, -25.5, 6.054615441135971}	{4.04, -25.4, 6.054615441135971}	{4.04, -25.3, 6.054615441135971}	{4.04, -25.2, 6.054615441135971}	{4.04, -25.1, 6.054615441135971}	{4.04, -25., 6.054615441135971}	{4.04, -24.9, 6.054615441135971}	{4.04, -24.799999999999997, 6.054615441135971}	{4.04, -24.7, 6.054615441135971}	{4.04, -24.6, 6.054615441135971}	{4.04, -24.5, 6.054615441135971}	{4.04, -24.4, 6.054615441135971}	{4.04, -24.299999999999997, 6.054615441135971}	{4.04, -24.2, 6.054615441135971}	{4.04, -24.1, 6.054615441135971}	{4.04, -24., 6.054615441135971}
{4.0600000000000005, -33., 0.001548113606556946}	{4.0600000000000005, -32.9, 0.0019489595596387766}	{4.0600000000000005, -32.8, 0.0024535947161884123}	{4.0600000000000005, -32.7, 0.003088892738453425}	{4.0600000000000005, -32.6, 0.003888685562745522}	{4.0600000000000005, -32.5, 0.004895565073417422}	{4.0600000000000005, -32.4, 0.006163151276017195}	{4.0600000000000005, -32.3, 0.007758947758109711}	{4.0600000000000005, -32.2, 0.009767936501467503}	{4.0600000000000005, -32.1, 0.012297103482489254}	{4.0600000000000005, -32., 0.015481136065568455}	{4.0600000000000005, -31.9, 0.019489595596387313}	{4.0600000000000005, -31.8, 0.02453594716188357}	{4.0600000000000005, -31.7, 0.030888927384534238}	{4.0600000000000005, -31.6, 0.03888685562745484}	{4.0600000000000005, -31.5, 0.04895565073417391}	{4.0600000000000005, -31.4, 0.06163151276017155}	{4.0600000000000005, -31.3, 0.07758947758109616}	{4.0600000000000005, -31.2, 0.097679365014676}	{4.0600000000000005, -31.1, 0.12297103482489323}	{4.0600000000000005, -31., 0.1548113606556841}	{4.0600000000000005, -30.9, 0.19489595596387313}	{4.0600000000000005, -30.8, 0.24535947161883573}	{4.0600000000000005, -30.7, 0.3088892738453428}	{4.0600000000000005, -30.6, 0.38886855627454775}	{4.0600000000000005, -30.5, 0.48955650734173983}	{4.0600000000000005, -30.4, 0.616315127601716}	{4.0600000000000005, -30.3, 0.7758947758109616}	{4.0600000000000005, -30.2, 0.9767936501467607}	{4.0600000000000005, -30.1, 1.2297103482489322}	{4.0600000000000005, -30., 1.5481136065568415}	{4.0600000000000005, -29.9, 1.9489595596387312}	{4.0600000000000005, -29.8, 2.4535947161883565}	{4.0600000000000005, -29.7, 6.000830639257307}	{4.0600000000000005, -29.6, 6.034665479642444}	{4.0600000000000005, -29.5, 6.034665479642444}	{4.0600000000000005, -29.4, 6.034665479642444}	{4.0600000000000005, -29.3, 6.034665479642444}	{4.0600000000000005, -29.2, 6.034665479642444}	{4.0600000000000005, -29.1, 6.034665479642444}	{4.0600000000000005, -29., 6.034665479642444}	{4.0600000000000005, -28.9, 6.034665479642444}	{4.0600000000000005, -28.8, 6.034665479642444}	{4.0600000000000005, -28.7, 6.034665479642444}	{4.0600000000000005, -28.6, 6.034665479642444}	{4.0600000000000005, -28.5, 6.034665479642444}	{4.0600000000000005, -28.4, 6.034665479642444}	{4.0600000000000005, -28.3, 6.034665479642444}	{4.0600000000000005, -28.2, 6.034665479642444}	{4.0600000000000005, -28.1, 6.034665479642444}	{4.0600000000000005, -28., 6.034665479642444}	{4.0600000000000005, -27.9, 6.034665479642444}	{4.0600000000000005, -27.8, 6.034665479642444}	{4.0600000000000005, -27.7, 6.034665479642444}	{4.0600000000000005, -27.6, 6.034665479642444}	{4.0600000000000005, -27.5, 6.034665479642444}	{4.0600000000000005, -27.4, 6.034665479642444}	{4.0600000000000005, -27.3, 6.034665479642444}	{4.0600000000000005, -27.2, 6.034665479642444}	{4.0600000000000005, -27.1, 6.034665479642444}	{4.0600000000000005, -27., 6.034665479642444}	{4.0600000000000005, -26.9, 6.034665479642444}	{4.0600000000000005, -26.8, 6.034665479642444}	{4.0600000000000005, -26.7, 6.034665479642444}	{4.0600000000000005, -26.6, 6.034665479642444}	{4.0600000000000005, -26.5, 6.034665479642444}	{4.0600000000000005, -26.4, 6.034665479642444}	{4.0600000000000005, -26.3, 6.034665479642444}	{4.0600000000000005, -26.2, 6.034665479642444}	{4.0600000000000005, -26.1, 6.034665479642444}	{4.0600000000000005, -26., 6.034665479642444}	{4.0600000000000005, -25.9, 6.034665479642444}	{4.0600000000000005, -25.8, 6.034665479642444}	{4.0600000000000005, -25.7, 6.034665479642444}	{4.0600000000000005, -25.6, 6.034665479642444}	{4.0600000000000005, -25.5, 6.034665479642444}	{4.0600000000000005, -25.4, 6.034665479642444}	{4.0600000000000005, -25.3, 6.034665479642444}	{4.0600000000000005, -25.2, 6.034665479642444}	{4.0600000000000005, -25.1, 6.034665479642444}	{4.0600000000000005, -25., 6.034665479642444}	{4.0600000000000005, -24.9, 6.034665479642444}	{4.0600000000000005, -24.799999999999997, 6.034665479642444}	{4.0600000000000005, -24.7, 6.034665479642444}	{4.0600000000000005, -24.6, 6.034665479642444}	{4.0600000000000005, -24.5, 6.034665479642444}	{4.0600000000000005, -24.4, 6.034665479642444}	{4.0600000000000005, -24.299999999999997, 6.034665479642444}	{4.0600000000000005, -24.2, 6.034665479642444}	{4.0600000000000005, -24.1, 6.034665479642444}	{4.0600000000000005, -24., 6.034665479642444}
{4.08, -33., 0.001478599719619018}	{4.08, -32.9, 0.0018614467609002101}	{4.08, -32.8, 0.0023434226299991526}	{4.08, -32.7, 0.0029501942994794596}	{4.08, -32.6, 0.0037140745733449184}	{4.08, -32.5, 0.004675742861682615}	{4.08, -32.4, 0.005886411507587414}	{4.08, -32.3, 0.007410553031179432}	{4.08, -32.2, 0.009329333526399882}	{4.08, -32.1, 0.01174493505148822}	{4.08, -32., 0.014785997196190474}	{4.08, -31.9, 0.01861446760900155}	{4.08, -31.8, 0.023434226299991402}	{4.08, -31.7, 0.02950194299479444}	{4.08, -31.6, 0.03714074573344942}	{4.08, -31.5, 0.0467574286168255}	{4.08, -31.4, 0.05886411507587359}	{4.08, -31.3, 0.07410553031179302}	{4.08, -31.2, 0.09329333526399945}	{4.08, -31.1, 0.11744935051488122}	{4.08, -31., 0.14785997196190492}	{4.08, -30.9, 0.1861446760900157}	{4.08, -30.8, 0.23434226299991368}	{4.08, -30.7, 0.29501942994794433}	{4.08, -30.6, 0.3714074573344945}	{4.08, -30.5, 0.4675742861682544}	{4.08, -30.4, 0.5886411507587357}	{4.08, -30.3, 0.7410553031179301}	{4.08, -30.2, 0.9329333526399944}	{4.08, -30.1, 1.1744935051488123}	{4.08, -30., 1.4785997196190483}	{4.08, -29.9, 1.861446760900157}	{4.08, -29.8, 2.3434226299991368}	{4.08, -29.7, 5.980878431042554}	{4.08, -29.6, 6.0147132714276905}	{4.08, -29.5, 6.0147132714276905}	{4.08, -29.4, 6.0147132714276905}	{4.08, -29.3, 6.0147132714276905}	{4.08, -29.2, 6.0147132714276905}	{4.08, -29.1, 6.0147132714276905}	{4.08, -29., 6.0147132714276905}	{4.08, -28.9, 6.0147132714276905}	{4.08, -28.8, 6.0147132714276905}	{4.08, -28.7, 6.0147132714276905}	{4.08, -28.6, 6.0147132714276905}	{4.08, -28.5, 6.0147132714276905}	{4.08, -28.4, 6.0147132714276905}	{4.08, -28.3, 6.0147132714276905}	{4.08, -28.2, 6.0147132714276905}	{4.08, -28.1, 6.0147132714276905}	{4.08, -28., 6.0147132714276905}	{4.08, -27.9, 6.0147132714276905}	{4.08, -27.8, 6.0147132714276905}	{4.08, -27.7, 6.0147132714276905}	{4.08, -27.6, 6.0147132714276905}	{4.08, -27.5, 6.0147132714276905}	{4.08, -27.4, 6.0147132714276905}	{4.08, -27.3, 6.0147132714276905}	{4.08, -27.2, 6.0147132714276905}	{4.08, -27.1, 6.0147132714276905}	{4.08, -27., 6.0147132714276905}	{4.08, -26.9, 6.0147132714276905}	{4.08, -26.8, 6.0147132714276905}	{4.08, -26.7, 6.0147132714276905}	{4.08, -26.6, 6.0147132714276905}	{4.08, -26.5, 6.0147132714276905}	{4.08, -26.4, 6.0147132714276905}	{4.08, -26.3, 6.0147132714276905}	{4.08, -26.2, 6.0147132714276905}	{4.08, -26.1, 6.0147132714276905}	{4.08, -26., 6.0147132714276905}	{4.08, -25.9, 6.0147132714276905}	{4.08, -25.8, 6.0147132714276905}	{4.08, -25.7, 6.0147132714276905}	{4.08, -25.6, 6.0147132714276905}	{4.08, -25.5, 6.0147132714276905}	{4.08, -25.4, 6.0147132714276905}	{4.08, -25.3, 6.0147132714276905}	{4.08, -25.2, 6.0147132714276905}	{4.08, -25.1, 6.0147132714276905}	{4.08, -25., 6.0147132714276905}	{4.08, -24.9, 6.0147132714276905}	{4.08, -24.799999999999997, 6.0147132714276905}	{4.08, -24.7, 6.0147132714276905}	{4.08, -24.6, 6.0147132714276905}	{4.08, -24.5, 6.0147132714276905}	{4.08, -24.4, 6.0147132714276905}	{4.08, -24.299999999999997, 6.0147132714276905}	{4.08, -24.2, 6.0147132714276905}	{4.08, -24.1, 6.0147132714276905}	{4.08, -24., 6.0147132714276905}
{4.1000000000000005, -33., 0.0014122001887927151}	{4.1000000000000005, -32.9, 0.0017778547042116752}	{4.1000000000000005, -32.8, 0.0022381864656099357}	{4.1000000000000005, -32.7, 0.0028177098178899227}	{4.1000000000000005, -32.6, 0.0035472864928036175}	{4.1000000000000005, -32.5, 0.004465769108704778}	{4.1000000000000005, -32.4, 0.0056220702141538135}	{4.1000000000000005, -32.3, 0.007077767059489251}	{4.1000000000000005, -32.2, 0.008910380809950652}	{4.1000000000000005, -32.1, 0.01121750483040998}	{4.1000000000000005, -32., 0.01412200188792692}	{4.1000000000000005, -31.9, 0.017778547042116555}	{4.1000000000000005, -31.8, 0.02238186465609837}	{4.1000000000000005, -31.7, 0.028177098178900153}	{4.1000000000000005, -31.6, 0.03547286492803631}	{4.1000000000000005, -31.5, 0.0446576910870471}	{4.1000000000000005, -31.4, 0.056220702141537654}	{4.1000000000000005, -31.3, 0.07077767059489226}	{4.1000000000000005, -31.2, 0.08910380809950702}	{4.1000000000000005, -31.1, 0.11217504830409958}	{4.1000000000000005, -31., 0.14122001887926974}	{4.1000000000000005, -30.9, 0.1777854704211653}	{4.1000000000000005, -30.8, 0.22381864656098402}	{4.1000000000000005, -30.7, 0.2817709817890009}	{4.1000000000000005, -30.6, 0.35472864928036313}	{4.1000000000000005, -30.5, 0.44657691087047136}	{4.1000000000000005, -30.4, 0.5622070214153769}	{4.1000000000000005, -30.3, 0.7077767059489223}	{4.1000000000000005, -30.2, 0.891038080995069}	{4.1000000000000005, -30.1, 1.1217504830409963}	{4.1000000000000005, -30., 1.4122001887926972}	{4.1000000000000005, -29.9, 1.7778547042116524}	{4.1000000000000005, -29.8, 2.2381864656098407}	{4.1000000000000005, -29.7, 5.9609240767531615}	{4.1000000000000005, -29.6, 5.994758917138298}	{4.1000000000000005, -29.5, 5.994758917138298}	{4.1000000000000005, -29.4, 5.994758917138298}	{4.1000000000000005, -29.3, 5.994758917138298}	{4.1000000000000005, -29.2, 5.994758917138298}	{4.1000000000000005, -29.1, 5.994758917138298}	{4.1000000000000005, -29., 5.994758917138298}	{4.1000000000000005, -28.9, 5.994758917138298}	{4.1000000000000005, -28.8, 5.994758917138298}	{4.1000000000000005, -28.7, 5.994758917138298}	{4.1000000000000005, -28.6, 5.994758917138298}	{4.1000000000000005, -28.5, 5.994758917138298}	{4.1000000000000005, -28.4, 5.994758917138298}	{4.1000000000000005, -28.3, 5.994758917138298}	{4.1000000000000005, -28.2, 5.994758917138298}	{4.1000000000000005, -28.1, 5.994758917138298}	{4.1000000000000005, -28., 5.994758917138298}	{4.1000000000000005, -27.9, 5.994758917138298}	{4.1000000000000005, -27.8, 5.994758917138298}	{4.1000000000000005, -27.7, 5.994758917138298}	{4.1000000000000005, -27.6, 5.994758917138298}	{4.1000000000000005, -27.5, 5.994758917138298}	{4.1000000000000005, -27.4, 5.994758917138298}	{4.1000000000000005, -27.3, 5.994758917138298}	{4.1000000000000005, -27.2, 5.994758917138298}	{4.1000000000000005, -27.1, 5.994758917138298}	{4.1000000000000005, -27., 5.994758917138298}	{4.1000000000000005, -26.9, 5.994758917138298}	{4.1000000000000005, -26.8, 5.994758917138298}	{4.1000000000000005, -26.7, 5.994758917138298}	{4.1000000000000005, -26.6, 5.994758917138298}	{4.1000000000000005, -26.5, 5.994758917138298}	{4.1000000000000005, -26.4, 5.994758917138298}	{4.1000000000000005, -26.3, 5.994758917138298}	{4.1000000000000005, -26.2, 5.994758917138298}	{4.1000000000000005, -26.1, 5.994758917138298}	{4.1000000000000005, -26., 5.994758917138298}	{4.1000000000000005, -25.9, 5.994758917138298}	{4.1000000000000005, -25.8, 5.994758917138298}	{4.1000000000000005, -25.7, 5.994758917138298}	{4.1000000000000005, -25.6, 5.994758917138298}	{4.1000000000000005, -25.5, 5.994758917138298}	{4.1000000000000005, -25.4, 5.994758917138298}	{4.1000000000000005, -25.3, 5.994758917138298}	{4.1000000000000005, -25.2, 5.994758917138298}	{4.1000000000000005, -25.1, 5.994758917138298}	{4.1000000000000005, -25., 5.994758917138298}	{4.1000000000000005, -24.9, 5.994758917138298}	{4.1000000000000005, -24.799999999999997, 5.994758917138298}	{4.1000000000000005, -24.7, 5.994758917138298}	{4.1000000000000005, -24.6, 5.994758917138298}	{4.1000000000000005, -24.5, 5.994758917138298}	{4.1000000000000005, -24.4, 5.994758917138298}	{4.1000000000000005, -24.299999999999997, 5.994758917138298}	{4.1000000000000005, -24.2, 5.994758917138298}	{4.1000000000000005, -24.1, 5.994758917138298}	{4.1000000000000005, -24., 5.994758917138298}
{4.12, -33., 0.0013487760977044685}	{4.12, -32.9, 0.001698008504220681}	{4.12, -32.8, 0.0021376660554060247}	{4.12, -32.7, 0.0026911621190803454}	{4.12, -32.6, 0.003387972378968095}	{4.12, -32.5, 0.004265204522339779}	{4.12, -32.4, 0.005369574359672991}	{4.12, -32.3, 0.006759893611910734}	{4.12, -32.2, 0.008510201849059412}	{4.12, -32.1, 0.01071370936727863}	{4.12, -32., 0.013487760977044294}	{4.12, -31.9, 0.016980085042206813}	{4.12, -31.8, 0.02137666055406003}	{4.12, -31.7, 0.026911621190804265}	{4.12, -31.6, 0.03387972378968177}	{4.12, -31.5, 0.04265204522339791}	{4.12, -31.4, 0.05369574359672977}	{4.12, -31.3, 0.06759893611910674}	{4.12, -31.2, 0.08510201849059437}	{4.12, -31.1, 0.10713709367278572}	{4.12, -31., 0.13487760977044247}	{4.12, -30.9, 0.1698008504220679}	{4.12, -30.8, 0.21376660554060062}	{4.12, -30.7, 0.2691162119080427}	{4.12, -30.6, 0.33879723789681754}	{4.12, -30.5, 0.4265204522339786}	{4.12, -30.4, 0.536957435967298}	{4.12, -30.3, 0.6759893611910673}	{4.12, -30.2, 0.851020184905943}	{4.12, -30.1, 1.0713709367278577}	{4.12, -30., 1.3487760977044254}	{4.12, -29.9, 1.6980085042206792}	{4.12, -29.8, 2.137666055406006}	{4.12, -29.7, 4.2494367375980335}	{4.12, -29.6, 5.974802512932451}	{4.12, -29.5, 5.974802512932451}	{4.12, -29.4, 5.974802512932451}	{4.12, -29.3, 5.974802512932451}	{4.12, -29.2, 5.974802512932451}	{4.12, -29.1, 5.974802512932451}	{4.12, -29., 5.974802512932451}	{4.12, -28.9, 5.974802512932451}	{4.12, -28.8, 5.974802512932451}	{4.12, -28.7, 5.974802512932451}	{4.12, -28.6, 5.974802512932451}	{4.12, -28.5, 5.974802512932451}	{4.12, -28.4, 5.974802512932451}	{4.12, -28.3, 5.974802512932451}	{4.12, -28.2, 5.974802512932451}	{4.12, -28.1, 5.974802512932451}	{4.12, -28., 5.974802512932451}	{4.12, -27.9, 5.974802512932451}	{4.12, -27.8, 5.974802512932451}	{4.12, -27.7, 5.974802512932451}	{4.12, -27.6, 5.974802512932451}	{4.12, -27.5, 5.974802512932451}	{4.12, -27.4, 5.974802512932451}	{4.12, -27.3, 5.974802512932451}	{4.12, -27.2, 5.974802512932451}	{4.12, -27.1, 5.974802512932451}	{4.12, -27., 5.974802512932451}	{4.12, -26.9, 5.974802512932451}	{4.12, -26.8, 5.974802512932451}	{4.12, -26.7, 5.974802512932451}	{4.12, -26.6, 5.974802512932451}	{4.12, -26.5, 5.974802512932451}	{4.12, -26.4, 5.974802512932451}	{4.12, -26.3, 5.974802512932451}	{4.12, -26.2, 5.974802512932451}	{4.12, -26.1, 5.974802512932451}	{4.12, -26., 5.974802512932451}	{4.12, -25.9, 5.974802512932451}	{4.12, -25.8, 5.974802512932451}	{4.12, -25.7, 5.974802512932451}	{4.12, -25.6, 5.974802512932451}	{4.12, -25.5, 5.974802512932451}	{4.12, -25.4, 5.974802512932451}	{4.12, -25.3, 5.974802512932451}	{4.12, -25.2, 5.974802512932451}	{4.12, -25.1, 5.974802512932451}	{4.12, -25., 5.974802512932451}	{4.12, -24.9, 5.974802512932451}	{4.12, -24.799999999999997, 5.974802512932451}	{4.12, -24.7, 5.974802512932451}	{4.12, -24.6, 5.974802512932451}	{4.12, -24.5, 5.974802512932451}	{4.12, -24.4, 5.974802512932451}	{4.12, -24.299999999999997, 5.974802512932451}	{4.12, -24.2, 5.974802512932451}	{4.12, -24.1, 5.974802512932451}	{4.12, -24., 5.974802512932451}
{4.14, -33., 0.001288194672548911}	{4.14, -32.9, 0.0016217410086097552}	{4.14, -32.8, 0.0020416509670875154}	{4.14, -32.7, 0.0025702862844806077}	{4.14, -32.6, 0.00323579871911861}	{4.14, -32.5, 0.004073629234949524}	{4.14, -32.4, 0.0051283953621055105}	{4.14, -32.3, 0.006456267243081989}	{4.14, -32.2, 0.008127958897650117}	{4.14, -32.1, 0.010232494002270179}	{4.14, -32., 0.012881946725489377}	{4.14, -31.9, 0.016217410086097304}	{4.14, -31.8, 0.0204165096708749}	{4.14, -31.7, 0.025702862844805795}	{4.14, -31.6, 0.03235798719118601}	{4.14, -31.5, 0.04073629234949442}	{4.14, -31.4, 0.051283953621054985}	{4.14, -31.3, 0.0645626724308192}	{4.14, -31.2, 0.08127958897650146}	{4.14, -31.1, 0.10232494002270205}	{4.14, -31., 0.1288194672548941}	{4.14, -30.9, 0.16217410086097328}	{4.14, -30.8, 0.20416509670874872}	{4.14, -30.7, 0.25702862844805824}	{4.14, -30.6, 0.3235798719118601}	{4.14, -30.5, 0.40736292349494374}	{4.14, -30.4, 0.5128395362105497}	{4.14, -30.3, 0.6456267243081928}	{4.14, -30.2, 0.8127958897650134}	{4.14, -30.1, 1.0232494002270212}	{4.14, -30., 1.2881946725489415}	{4.14, -29.9, 1.621741008609734}	{4.14, -29.8, 2.041650967087487}	{4.14, -29.7, Indeterminate}	{4.14, -29.6, 5.9548441506783085}	{4.14, -29.5, 5.9548441506783085}	{4.14, -29.4, 5.9548441506783085}	{4.14, -29.3, 5.9548441506783085}	{4.14, -29.2, 5.9548441506783085}	{4.14, -29.1, 5.9548441506783085}	{4.14, -29., 5.9548441506783085}	{4.14, -28.9, 5.9548441506783085}	{4.14, -28.8, 5.9548441506783085}	{4.14, -28.7, 5.9548441506783085}	{4.14, -28.6, 5.9548441506783085}	{4.14, -28.5, 5.9548441506783085}	{4.14, -28.4, 5.9548441506783085}	{4.14, -28.3, 5.9548441506783085}	{4.14, -28.2, 5.9548441506783085}	{4.14, -28.1, 5.9548441506783085}	{4.14, -28., 5.9548441506783085}	{4.14, -27.9, 5.9548441506783085}	{4.14, -27.8, 5.9548441506783085}	{4.14, -27.7, 5.9548441506783085}	{4.14, -27.6, 5.9548441506783085}	{4.14, -27.5, 5.9548441506783085}	{4.14, -27.4, 5.9548441506783085}	{4.14, -27.3, 5.9548441506783085}	{4.14, -27.2, 5.9548441506783085}	{4.14, -27.1, 5.9548441506783085}	{4.14, -27., 5.9548441506783085}	{4.14, -26.9, 5.9548441506783085}	{4.14, -26.8, 5.9548441506783085}	{4.14, -26.7, 5.9548441506783085}	{4.14, -26.6, 5.9548441506783085}	{4.14, -26.5, 5.9548441506783085}	{4.14, -26.4, 5.9548441506783085}	{4.14, -26.3, 5.9548441506783085}	{4.14, -26.2, 5.9548441506783085}	{4.14, -26.1, 5.9548441506783085}	{4.14, -26., 5.9548441506783085}	{4.14, -25.9, 5.9548441506783085}	{4.14, -25.8, 5.9548441506783085}	{4.14, -25.7, 5.9548441506783085}	{4.14, -25.6, 5.9548441506783085}	{4.14, -25.5, 5.9548441506783085}	{4.14, -25.4, 5.9548441506783085}	{4.14, -25.3, 5.9548441506783085}	{4.14, -25.2, 5.9548441506783085}	{4.14, -25.1, 5.9548441506783085}	{4.14, -25., 5.9548441506783085}	{4.14, -24.9, 5.9548441506783085}	{4.14, -24.799999999999997, 5.9548441506783085}	{4.14, -24.7, 5.9548441506783085}	{4.14, -24.6, 5.9548441506783085}	{4.14, -24.5, 5.9548441506783085}	{4.14, -24.4, 5.9548441506783085}	{4.14, -24.299999999999997, 5.9548441506783085}	{4.14, -24.2, 5.9548441506783085}	{4.14, -24.1, 5.9548441506783085}	{4.14, -24., 5.9548441506783085}
{4.16, -33., 0.0012303290152121816}	{4.16, -32.9, 0.0015488924621183512}	{4.16, -32.8, 0.0019499400806971907}	{4.16, -32.7, 0.0024548291190657065}	{4.16, -32.6, 0.0030904467596040335}	{4.16, -32.5, 0.0038906419594624984}	{4.16, -32.4, 0.004898028030960036}	{4.16, -32.3, 0.00616625195585574}	{4.16, -32.2, 0.007762851282752091}	{4.16, -32.1, 0.009772850747835632}	{4.16, -32., 0.01230329015212207}	{4.16, -31.9, 0.015488924621183375}	{4.16, -31.8, 0.019499400806971934}	{4.16, -31.7, 0.024548291190656855}	{4.16, -31.6, 0.03090446759604059}	{4.16, -31.5, 0.038906419594625034}	{4.16, -31.4, 0.048980280309600145}	{4.16, -31.3, 0.06166251955855677}	{4.16, -31.2, 0.07762851282752214}	{4.16, -31.1, 0.09772850747835672}	{4.16, -31., 0.12303290152122003}	{4.16, -30.9, 0.15488924621183364}	{4.16, -30.8, 0.1949940080697198}	{4.16, -30.7, 0.24548291190656793}	{4.16, -30.6, 0.3090446759604058}	{4.16, -30.5, 0.38906419594625014}	{4.16, -30.4, 0.4898028030960013}	{4.16, -30.3, 0.6166251955855676}	{4.16, -30.2, 0.7762851282752221}	{4.16, -30.1, 0.9772850747835672}	{4.16, -30., 1.2303290152122002}	{4.16, -29.9, 1.5488924621183362}	{4.16, -29.8, 1.9499400806971983}	{4.16, -29.7, 2.45482911906568}	{4.16, -29.6, 3.3385016146653217}	{4.16, -29.5, 3.338501723133005}	{4.16, -29.4, 3.338501859685764}	{4.16, -29.3, 3.3385020315955587}	{4.16, -29.2, 3.3385022480172744}	{4.16, -29.1, 3.338502520476217}	{4.16, -29., 3.3385028634819407}	{4.16, -28.9, 3.3385032953009572}	{4.16, -28.8, 3.3385038389294914}	{4.16, -28.7, 3.338504523318239}	{4.16, -28.6, 3.338505384914155}	{4.16, -28.5, 3.3385064696015694}	{4.16, -28.4, 3.3385078351459585}	{4.16, -28.3, 3.3385095542705874}	{4.16, -28.2, 3.338511718529913}	{4.16, -28.1, 3.338514443186278}	{4.16, -28., 3.3385178733496548}	{4.16, -27.9, 3.3385221917079284}	{4.16, -27.8, 3.338527628259791}	{4.16, -27.7, 3.338534472569615}	{4.16, -27.6, 3.338543089198159}	{4.16, -27.5, 3.338553937133275}	{4.16, -27.4, 3.338567594258774}	{4.16, -27.3, 3.338584788170262}	{4.16, -27.2, 3.3386064349878617}	{4.16, -27.1, 3.33863368824699}	{4.16, -27., 3.3386680004932545}	{4.16, -26.9, 3.3387112008972286}	{4.16, -26.8, 3.338765593079097}	{4.16, -26.7, 3.3388340784422357}	{4.16, -26.6, 3.3389203117262154}	{4.16, -26.5, 3.339028897289088}	{4.16, -26.4, 3.3391656369306655}	{4.16, -26.3, 3.339337843024735}	{4.16, -26.2, 3.3395547345429044}	{4.16, -26.1, 3.3398279385030674}	{4.16, -26., 3.3401721258461015}	{4.16, -25.9, 3.3406058192714396}	{4.16, -25.8, 3.341152421912324}	{4.16, -25.7, 3.3418415310149503}	{4.16, -25.6, 3.342710621642993}	{4.16, -25.5, 3.3438072143322404}	{4.16, -25.4, 3.345191681368143}	{4.16, -25.3, 3.3469409049189025}	{4.16, -25.2, 3.3491530862098577}	{4.16, -25.1, 3.351954134035779}	{4.16, -25., 3.3555062597979335}	{4.16, -24.9, 3.3600197212028085}	{4.16, -24.799999999999997, 3.3657691708744246}	{4.16, -24.7, 3.3731169342419913}	{4.16, -24.6, 3.3825470640756685}	{4.16, -24.5, 3.394716811153995}	{4.16, -24.4, 3.4105375397208806}	{4.16, -24.299999999999997, 3.431308177559897}	{4.16, -24.2, 3.458948760744553}	{4.16, -24.1, 3.496441096752606}	{4.16, -24., 3.548746770318802}
{4.18, -33., 0.001175057847571443}	{4.18, -32.9, 0.0014793101846358216}	{4.18, -32.8, 0.0018623411833639818}	{4.18, -32.7, 0.002344548641167722}	{4.18, -32.6, 0.0029516118635535132}	{4.18, -32.5, 0.0037158591807807378}	{4.18, -32.4, 0.004677989549333546}	{4.18, -32.3, 0.005889239919763521}	{4.18, -32.2, 0.007414113791142837}	{4.18, -32.1, 0.009333816257603307}	{4.18, -32., 0.01175057847571445}	{4.18, -31.9, 0.014793101846358464}	{4.18, -31.8, 0.018623411833639802}	{4.18, -31.7, 0.0234454864116776}	{4.18, -31.6, 0.0295161186355355}	{4.18, -31.5, 0.037158591807807194}	{4.18, -31.4, 0.04677989549333528}	{4.18, -31.3, 0.058892399197634775}	{4.18, -31.2, 0.07414113791142915}	{4.18, -31.1, 0.09333816257603356}	{4.18, -31., 0.11750578475714443}	{4.18, -30.9, 0.1479310184635853}	{4.18, -30.8, 0.18623411833639864}	{4.18, -30.7, 0.2344548641167751}	{4.18, -30.6, 0.2951611863553552}	{4.18, -30.5, 0.3715859180780717}	{4.18, -30.4, 0.46779895493335166}	{4.18, -30.3, 0.588923991976348}	{4.18, -30.2, 0.741411379114291}	{4.18, -30.1, 0.9333816257603358}	{4.18, -30., 1.175057847571444}	{4.18, -29.9, 1.4793101846358527}	{4.18, -29.8, 1.8623411833639871}	{4.18, -29.7, 2.344548641167752}	{4.18, -29.6, Indeterminate}	{4.18, -29.5, Indeterminate}	{4.18, -29.4, Indeterminate}	{4.18, -29.3, Indeterminate}	{4.18, -29.2, Indeterminate}	{4.18, -29.1, Indeterminate}	{4.18, -29., Indeterminate}	{4.18, -28.9, Indeterminate}	{4.18, -28.8, Indeterminate}	{4.18, -28.7, Indeterminate}	{4.18, -28.6, Indeterminate}	{4.18, -28.5, Indeterminate}	{4.18, -28.4, Indeterminate}	{4.18, -28.3, Indeterminate}	{4.18, -28.2, Indeterminate}	{4.18, -28.1, Indeterminate}	{4.18, -28., Indeterminate}	{4.18, -27.9, Indeterminate}	{4.18, -27.8, Indeterminate}	{4.18, -27.7, Indeterminate}	{4.18, -27.6, Indeterminate}	{4.18, -27.5, Indeterminate}	{4.18, -27.4, Indeterminate}	{4.18, -27.3, Indeterminate}	{4.18, -27.2, Indeterminate}	{4.18, -27.1, Indeterminate}	{4.18, -27., Indeterminate}	{4.18, -26.9, Indeterminate}	{4.18, -26.8, Indeterminate}	{4.18, -26.7, Indeterminate}	{4.18, -26.6, Indeterminate}	{4.18, -26.5, Indeterminate}	{4.18, -26.4, Indeterminate}	{4.18, -26.3, Indeterminate}	{4.18, -26.2, Indeterminate}	{4.18, -26.1, Indeterminate}	{4.18, -26., Indeterminate}	{4.18, -25.9, Indeterminate}	{4.18, -25.8, Indeterminate}	{4.18, -25.7, Indeterminate}	{4.18, -25.6, Indeterminate}	{4.18, -25.5, Indeterminate}	{4.18, -25.4, Indeterminate}	{4.18, -25.3, Indeterminate}	{4.18, -25.2, Indeterminate}	{4.18, -25.1, Indeterminate}	{4.18, -25., Indeterminate}	{4.18, -24.9, Indeterminate}	{4.18, -24.799999999999997, Indeterminate}	{4.18, -24.7, Indeterminate}	{4.18, -24.6, Indeterminate}	{4.18, -24.5, Indeterminate}	{4.18, -24.4, Indeterminate}	{4.18, -24.299999999999997, Indeterminate}	{4.18, -24.2, Indeterminate}	{4.18, -24.1, Indeterminate}	{4.18, -24., Indeterminate}
{4.2, -33., 0.0011222652665412467}	{4.2, -32.9, 0.0014128482628228262}	{4.2, -32.8, 0.0017786705810769285}	{4.2, -32.7, 0.002239213593728428}	{4.2, -32.6, 0.0028190028955796926}	{4.2, -32.5, 0.003548914381166563}	{4.2, -32.4, 0.004467818498732409}	{4.2, -32.3, 0.00562465024333829}	{4.2, -32.2, 0.007081015123792707}	{4.2, -32.1, 0.008914469880641642}	{4.2, -32., 0.011222652665413526}	{4.2, -31.9, 0.014128482628228555}	{4.2, -31.8, 0.01778670581076937}	{4.2, -31.7, 0.02239213593728444}	{4.2, -31.6, 0.028190028955796725}	{4.2, -31.5, 0.0354891438116661}	{4.2, -31.4, 0.04467818498732437}	{4.2, -31.3, 0.05624650243338299}	{4.2, -31.2, 0.07081015123792862}	{4.2, -31.1, 0.08914469880641604}	{4.2, -31., 0.11222652665413466}	{4.2, -30.9, 0.14128482628228595}	{4.2, -30.8, 0.1778670581076933}	{4.2, -30.7, 0.2239213593728457}	{4.2, -30.6, 0.281900289557968}	{4.2, -30.5, 0.3548914381166609}	{4.2, -30.4, 0.44678184987324315}	{4.2, -30.3, 0.5624650243338297}	{4.2, -30.2, 0.7081015123792851}	{4.2, -30.1, 0.8914469880641598}	{4.2, -30., 1.122265266541346}	{4.2, -29.9, 1.4128482628228596}	{4.2, -29.8, 1.7786705810769332}	{4.2, -29.7, 2.239213593728457}	{4.2, -29.6, 2.4206408793271965}	{4.2, -29.5, 2.4206408890154463}	{4.2, -29.4, 2.42064090121223}	{4.2, -29.3, 2.420640916567071}	{4.2, -29.2, 2.42064093589767}	{4.2, -29.1, 2.4206409602334533}	{4.2, -29., 2.420640990870389}	{4.2, -28.9, 2.4206410294400054}	{4.2, -28.8, 2.420641077996276}	{4.2, -28.7, 2.420641139124999}	{4.2, -28.6, 2.420641216081502}	{4.2, -28.5, 2.420641312963999}	{4.2, -28.4, 2.420641434931836}	{4.2, -28.3, 2.4206415884802457}	{4.2, -28.2, 2.420641781786241}	{4.2, -28.1, 2.4206420251440703}	{4.2, -28., 2.420642331513426}	{4.2, -27.9, 2.4206427172095935}	{4.2, -27.8, 2.4206432027722995}	{4.2, -27.7, 2.4206438140595297}	{4.2, -27.6, 2.420644583624557}	{4.2, -27.5, 2.4206455524495265}	{4.2, -27.4, 2.4206467721279}	{4.2, -27.3, 2.420648307611999}	{4.2, -27.2, 2.42065024067195}	{4.2, -27.1, 2.4206526742502463}	{4.2, -27., 2.4206557379438047}	{4.2, -26.9, 2.4206595949054805}	{4.2, -26.8, 2.420664450532547}	{4.2, -26.7, 2.4206705634048538}	{4.2, -26.6, 2.4206782590551423}	{4.2, -26.5, 2.420687947304855}	{4.2, -26.4, 2.420700144088621}	{4.2, -26.3, 2.4207154989296575}	{4.2, -26.2, 2.42073482952925}	{4.2, -26.1, 2.420759165312331}	{4.2, -26., 2.4207898022481107}	{4.2, -25.9, 2.4208283718651735}	{4.2, -25.8, 2.4208769281363285}	{4.2, -25.7, 2.4209380568601637}	{4.2, -25.6, 2.4210150133642703}	{4.2, -25.5, 2.421111895863335}	{4.2, -25.4, 2.4212338637040687}	{4.2, -25.3, 2.421387412119304}	{4.2, -25.2, 2.4215807181229514}	{4.2, -25.1, 2.4218240759659984}	{4.2, -25., 2.4221304453432166}	{4.2, -24.9, 2.4225161415446506}	{4.2, -24.799999999999997, 2.4230017043050753}	{4.2, -24.7, 2.423612991620998}	{4.2, -24.6, 2.4243825567852166}	{4.2, -24.5, 2.425351381971492}	{4.2, -24.4, 2.4265710606897377}	{4.2, -24.299999999999997, 2.428106545336585}	{4.2, -24.2, 2.4300396061602583}	{4.2, -24.1, 2.4324731858453417}	{4.2, -24., 2.4355368816200063}
{4.22, -33., 0.0010718405094487544}	{4.22, -32.9, 0.0013493672547354096}	{4.22, -32.8, 0.0016987527268293872}	{4.22, -32.7, 0.0021386029761600953}	{4.22, -32.6, 0.0026923416324265825}	{4.22, -32.5, 0.0033894572982932514}	{4.22, -32.4, 0.004267073925012772}	{4.22, -32.3, 0.005371927798202756}	{4.22, -32.2, 0.006762856415480798}	{4.22, -32.1, 0.008513931797763991}	{4.22, -32., 0.010718405094487567}	{4.22, -31.9, 0.013493672547354514}	{4.22, -31.8, 0.016987527268293834}	{4.22, -31.7, 0.021386029761601574}	{4.22, -31.6, 0.02692341632426639}	{4.22, -31.5, 0.03389457298293316}	{4.22, -31.4, 0.04267073925012656}	{4.22, -31.3, 0.05371927798202689}	{4.22, -31.2, 0.06762856415480877}	{4.22, -31.1, 0.08513931797764045}	{4.22, -31., 0.10718405094487597}	{4.22, -30.9, 0.13493672547354538}	{4.22, -30.8, 0.16987527268293878}	{4.22, -30.7, 0.21386029761601574}	{4.22, -30.6, 0.2692341632426645}	{4.22, -30.5, 0.33894572982933047}	{4.22, -30.4, 0.4267073925012659}	{4.22, -30.3, 0.537192779820269}	{4.22, -30.2, 0.6762856415480873}	{4.22, -30.1, 0.8513931797764045}	{4.22, -30., 1.071840509448759}	{4.22, -29.9, 1.3493672547354536}	{4.22, -29.8, 1.6987527268293872}	{4.22, -29.7, 2.138602976160158}	{4.22, -29.6, 2.311878510939125}	{4.22, -29.5, 2.3118785201916663}	{4.22, -29.4, 2.311878531839926}	{4.22, -29.3, 2.311878546504216}	{4.22, -29.2, 2.311878564965464}	{4.22, -29.1, 2.3118785882067976}	{4.22, -29., 2.311878617465903}	{4.22, -28.9, 2.3118786543009344}	{4.22, -28.8, 2.3118787006734913}	{4.22, -28.7, 2.311878759053082}	{4.22, -28.6, 2.311878832548632}	{4.22, -28.5, 2.3118789250740477}	{4.22, -28.4, 2.3118790415566446}	{4.22, -28.3, 2.3118791881995464}	{4.22, -28.2, 2.3118793728120215}	{4.22, -28.1, 2.3118796052253576}	{4.22, -28., 2.3118798978164126}	{4.22, -27.9, 2.3118802661667273}	{4.22, -27.8, 2.3118807298922985}	{4.22, -27.7, 2.3118813136882044}	{4.22, -27.6, 2.3118820486437053}	{4.22, -27.5, 2.3118829738978626}	{4.22, -27.4, 2.3118841387238334}	{4.22, -27.3, 2.3118856051528485}	{4.22, -27.2, 2.3118874512776}	{4.22, -27.1, 2.3118897754109633}	{4.22, -27., 2.311892701321516}	{4.22, -26.9, 2.311896384824663}	{4.22, -26.8, 2.3119010220803804}	{4.22, -26.7, 2.3119068600394463}	{4.22, -26.6, 2.3119142095944696}	{4.22, -26.5, 2.3119234621360576}	{4.22, -26.4, 2.311935110395793}	{4.22, -26.3, 2.3119497746859867}	{4.22, -26.2, 2.3119682359335743}	{4.22, -26.1, 2.3119914772673207}	{4.22, -26., 2.312020736373019}	{4.22, -25.9, 2.312057571404772}	{4.22, -25.8, 2.3121039439623923}	{4.22, -25.7, 2.312162323553751}	{4.22, -25.6, 2.3122358191050973}	{4.22, -25.5, 2.3123283445227454}	{4.22, -25.4, 2.3124448271228997}	{4.22, -25.3, 2.312591470029282}	{4.22, -25.2, 2.312776082512197}	{4.22, -25.1, 2.3130084958608292}	{4.22, -25., 2.313301086935518}	{4.22, -24.9, 2.313669437281143}	{4.22, -24.799999999999997, 2.3141331629019115}	{4.22, -24.7, 2.314716958886226}	{4.22, -24.6, 2.3154519145119754}	{4.22, -24.5, 2.3163771688667913}	{4.22, -24.4, 2.3175419951517355}	{4.22, -24.299999999999997, 2.319008424666227}	{4.22, -24.2, 2.3208545502126694}	{4.22, -24.1, 2.3231786848418996}	{4.22, -24., 2.3261045974123893}
{4.24, -33., 0.0010236777293315534}	{4.24, -32.9, 0.0012887339069432308}	{4.24, -32.8, 0.001622419864491622}	{4.24, -32.7, 0.0020425055960080697}	{4.24, -32.6, 0.0025713621985464113}	{4.24, -32.5, 0.0032371532146769984}	{4.24, -32.4, 0.004075334443828168}	{4.24, -32.3, 0.0051305420928952645}	{4.24, -32.2, 0.00645896981702536}	{4.24, -32.1, 0.008131361236664787}	{4.24, -32., 0.010236777293315394}	{4.24, -31.9, 0.012887339069432303}	{4.24, -31.8, 0.01622419864491613}	{4.24, -31.7, 0.020425055960081383}	{4.24, -31.6, 0.025713621985464234}	{4.24, -31.5, 0.03237153214677023}	{4.24, -31.4, 0.04075334443828106}	{4.24, -31.3, 0.05130542092895218}	{4.24, -31.2, 0.06458969817025442}	{4.24, -31.1, 0.08131361236664808}	{4.24, -31., 0.10236777293315401}	{4.24, -30.9, 0.1288733906943232}	{4.24, -30.8, 0.1622419864491606}	{4.24, -30.7, 0.2042505596008139}	{4.24, -30.6, 0.25713621985464247}	{4.24, -30.5, 0.32371532146770227}	{4.24, -30.4, 0.4075334443828097}	{4.24, -30.3, 0.5130542092895216}	{4.24, -30.2, 0.6458969817025437}	{4.24, -30.1, 0.8131361236664807}	{4.24, -30., 1.0236777293315404}	{4.24, -29.9, 1.2887339069432318}	{4.24, -29.8, 1.6224198644916061}	{4.24, -29.7, 2.042505596008139}	{4.24, -29.6, 2.2079950549596865}	{4.24, -29.5, 2.2079950637961003}	{4.24, -29.4, 2.2079950749204866}	{4.24, -29.3, 2.207995088925259}	{4.24, -29.2, 2.2079951065562233}	{4.24, -29.1, 2.207995128752292}	{4.24, -29., 2.2079951566954867}	{4.24, -28.9, 2.2079951918738847}	{4.24, -28.8, 2.207995236160864}	{4.24, -28.7, 2.2079952919148678}	{4.24, -28.6, 2.207995362105}	{4.24, -28.5, 2.207995450469141}	{4.24, -28.4, 2.2079955617130036}	{4.24, -28.3, 2.207995701760729}	{4.24, -28.2, 2.2079958780703692}	{4.24, -28.1, 2.207996100031056}	{4.24, -28., 2.2079963794630046}	{4.24, -27.9, 2.2079967312469857}	{4.24, -27.8, 2.2079971741167794}	{4.24, -27.7, 2.2079977316568162}	{4.24, -27.6, 2.2079984335581373}	{4.24, -27.5, 2.2079993171995467}	{4.24, -27.4, 2.208000429638172}	{4.24, -27.3, 2.208001830115426}	{4.24, -27.2, 2.2080035932118305}	{4.24, -27.1, 2.2080058128186977}	{4.24, -27., 2.2080086071381877}	{4.24, -26.9, 2.2080121249780023}	{4.24, -26.8, 2.208016553675941}	{4.24, -26.7, 2.2080221290763182}	{4.24, -26.6, 2.2080291480895364}	{4.24, -26.5, 2.208037984503646}	{4.24, -26.4, 2.2080491088899237}	{4.24, -26.3, 2.208063113662509}	{4.24, -26.2, 2.208080744626617}	{4.24, -26.1, 2.2081029406953907}	{4.24, -26., 2.2081308838904485}	{4.24, -25.9, 2.2081660622888517}	{4.24, -25.8, 2.2082103492686405}	{4.24, -25.7, 2.2082661032730546}	{4.24, -25.6, 2.208336293406253}	{4.24, -25.5, 2.2084246575489628}	{4.24, -25.4, 2.2085359014142956}	{4.24, -25.3, 2.2086759491441956}	{4.24, -25.2, 2.2088522587917}	{4.24, -25.1, 2.2090742194896187}	{4.24, -25., 2.209353651456346}	{4.24, -24.9, 2.209705435465995}	{4.24, -24.799999999999997, 2.21014830530452}	{4.24, -24.7, 2.2107058454131523}	{4.24, -24.6, 2.211407746847514}	{4.24, -24.5, 2.212291388437191}	{4.24, -24.4, 2.213403827348849}	{4.24, -24.299999999999997, 2.2148043050585917}	{4.24, -24.2, 2.2165674021872555}	{4.24, -24.1, 2.2187870102076444}	{4.24, -24., 2.221581331535735}
{4.26, -33., 0.0009776757797700436}	{4.26, -32.9, 0.0012308208836481517}	{4.26, -32.8, 0.0015495116877916751}	{4.26, -32.7, 0.0019507196396329743}	{4.26, -32.6, 0.002455810525619928}	{4.26, -32.5, 0.0030916822772546044}	{4.26, -32.4, 0.003892197384029489}	{4.26, -32.3, 0.004899986194473451}	{4.26, -32.2, 0.006168717137663162}	{4.26, -32.1, 0.007765954762774403}	{4.26, -32., 0.009776757797700606}	{4.26, -31.9, 0.01230820883648199}	{4.26, -31.8, 0.01549511687791667}	{4.26, -31.7, 0.0195071963963301}	{4.26, -31.6, 0.024558105256199475}	{4.26, -31.5, 0.030916822772545465}	{4.26, -31.4, 0.03892197384029426}	{4.26, -31.3, 0.04899986194473403}	{4.26, -31.2, 0.06168717137663185}	{4.26, -31.1, 0.07765954762774319}	{4.26, -31., 0.09776757797700575}	{4.26, -30.9, 0.12308208836482057}	{4.26, -30.8, 0.1549511687791672}	{4.26, -30.7, 0.19507196396330112}	{4.26, -30.6, 0.2455810525619947}	{4.26, -30.5, 0.30916822772545505}	{4.26, -30.4, 0.3892197384029427}	{4.26, -30.3, 0.4899986194473403}	{4.26, -30.2, 0.6168717137663182}	{4.26, -30.1, 0.7765954762774321}	{4.26, -30., 0.9776757797700569}	{4.26, -29.9, 1.2308208836482064}	{4.26, -29.8, 1.5495116877916713}	{4.26, -29.7, 1.9507196396330115}	{4.26, -29.6, 2.1087723462496175}	{4.26, -29.5, 2.108772354688606}	{4.26, -29.4, 2.1087723653126633}	{4.26, -29.3, 2.1087723786875587}	{4.26, -29.2, 2.1087723955255546}	{4.26, -29.1, 2.1087724167233355}	{4.26, -29., 2.1087724434097606}	{4.26, -28.9, 2.1087724770059793}	{4.26, -28.8, 2.108772519301113}	{4.26, -28.7, 2.1087725725475313}	{4.26, -28.6, 2.1087726395808}	{4.26, -28.5, 2.1087727239706857}	{4.26, -28.4, 2.108772830211257}	{4.26, -28.3, 2.1087729639602126}	{4.26, -28.2, 2.1087731323401715}	{4.26, -28.1, 2.1087733443179806}	{4.26, -28., 2.1087736111822313}	{4.26, -27.9, 2.1087739471444173}	{4.26, -27.8, 2.1087743700957513}	{4.26, -27.7, 2.108774902559934}	{4.26, -27.6, 2.1087755728926236}	{4.26, -27.5, 2.1087764167914815}	{4.26, -27.4, 2.1087774791971987}	{4.26, -27.3, 2.1087788166867534}	{4.26, -27.2, 2.108780500486342}	{4.26, -27.1, 2.1087826202644333}	{4.26, -27., 2.10878528890694}	{4.26, -26.9, 2.1087886485288063}	{4.26, -26.8, 2.1087928780421494}	{4.26, -26.7, 2.1087982026839778}	{4.26, -26.6, 2.1088049060108864}	{4.26, -26.5, 2.1088133449994784}	{4.26, -26.4, 2.1088239690566724}	{4.26, -26.3, 2.108837343952258}	{4.26, -26.2, 2.108854181948205}	{4.26, -26.1, 2.108875379729207}	{4.26, -26., 2.108902066154418}	{4.26, -25.9, 2.1089356623733186}	{4.26, -25.8, 2.108977957507118}	{4.26, -25.7, 2.1090312039259866}	{4.26, -25.6, 2.1090982371959996}	{4.26, -25.5, 2.10918262708339}	{4.26, -25.4, 2.109288867657658}	{4.26, -25.3, 2.109422616617212}	{4.26, -25.2, 2.109590996582535}	{4.26, -25.1, 2.1098029744018434}	{4.26, -25., 2.1100698386686787}	{4.26, -24.9, 2.1104058008810487}	{4.26, -24.799999999999997, 2.110828752256097}	{4.26, -24.7, 2.111361216503587}	{4.26, -24.6, 2.1120315492970554}	{4.26, -24.5, 2.1128754483191834}	{4.26, -24.4, 2.113937854297344}	{4.26, -24.299999999999997, 2.115275344267247}	{4.26, -24.2, 2.1169591445161005}	{4.26, -24.1, 2.1190789236577747}	{4.26, -24., 2.121747567838789}
{4.28, -33., 0.0009337380088727461}	{4.28, -32.9, 0.0011755065073279548}	{4.28, -32.8, 0.0014798750138045702}	{4.28, -32.7, 0.0018630522611578154}	{4.28, -32.6, 0.002345443835072144}	{4.28, -32.5, 0.0029527388459081676}	{4.28, -32.4, 0.0037172779675056725}	{4.28, -32.3, 0.004679775695995462}	{4.28, -32.2, 0.0058914885451854405}	{4.28, -32.1, 0.0074169446428282}	{4.28, -32., 0.009337380088727086}	{4.28, -31.9, 0.011755065073279357}	{4.28, -31.8, 0.014798750138045411}	{4.28, -31.7, 0.0186305226115779}	{4.28, -31.6, 0.02345443835072121}	{4.28, -31.5, 0.029527388459082666}	{4.28, -31.4, 0.037172779675057124}	{4.28, -31.3, 0.04679775695995495}	{4.28, -31.2, 0.058914885451854776}	{4.28, -31.1, 0.07416944642828222}	{4.28, -31., 0.09337380088727076}	{4.28, -30.9, 0.1175506507327943}	{4.28, -30.8, 0.14798750138045472}	{4.28, -30.7, 0.18630522611577938}	{4.28, -30.6, 0.23454438350721188}	{4.28, -30.5, 0.29527388459082676}	{4.28, -30.4, 0.3717277967505712}	{4.28, -30.3, 0.46797756959954906}	{4.28, -30.2, 0.5891488545185477}	{4.28, -30.1, 0.7416944642828212}	{4.28, -30., 0.9337380088727077}	{4.28, -29.9, 1.1755065073279434}	{4.28, -29.8, 1.4798750138045471}	{4.28, -29.7, 1.8630522611577942}	{4.28, -29.6, 2.0140019140250045}	{4.28, -29.5, 2.01400192208443}	{4.28, -29.4, 2.014001932230646}	{4.28, -29.3, 2.0140019450039746}	{4.28, -29.2, 2.014001961084643}	{4.28, -29.1, 2.014001981329005}	{4.28, -29., 2.0140020068151467}	{4.28, -28.9, 2.014002038900298}	{4.28, -28.8, 2.014002079293111}	{4.28, -28.7, 2.014002130144649}	{4.28, -28.6, 2.0140021941629422}	{4.28, -28.5, 2.014002274757199}	{4.28, -28.4, 2.0140023762193566}	{4.28, -28.3, 2.014002503952645}	{4.28, -28.2, 2.0140026647593277}	{4.28, -28.1, 2.0140028672029473}	{4.28, -28., 2.0140031220643646}	{4.28, -27.9, 2.014003442915879}	{4.28, -27.8, 2.0140038468440036}	{4.28, -27.7, 2.0140043553593845}	{4.28, -27.6, 2.01400499554232}	{4.28, -27.5, 2.0140058014848856}	{4.28, -27.4, 2.0140068161064617}	{4.28, -27.3, 2.014008093439348}	{4.28, -27.2, 2.014009701506177}	{4.28, -27.1, 2.014011725942373}	{4.28, -27., 2.014014274556544}	{4.28, -26.9, 2.01401748307169}	{4.28, -26.8, 2.0140215223529423}	{4.28, -26.7, 2.0140266075067568}	{4.28, -26.6, 2.0140330093361194}	{4.28, -26.5, 2.0140410687617885}	{4.28, -26.4, 2.0140512149775724}	{4.28, -26.3, 2.014063988306465}	{4.28, -26.2, 2.014080068974812}	{4.28, -26.1, 2.014100313336853}	{4.28, -26., 2.014125799478702}	{4.28, -25.9, 2.014157884630373}	{4.28, -25.8, 2.01419827744323}	{4.28, -25.7, 2.0142491289819113}	{4.28, -25.6, 2.0143131472763796}	{4.28, -25.5, 2.0143937415344118}	{4.28, -25.4, 2.014495203694379}	{4.28, -25.3, 2.014622936986668}	{4.28, -25.2, 2.0147837436754847}	{4.28, -25.1, 2.0149861873043604}	{4.28, -25., 2.0152410487362826}	{4.28, -24.9, 2.015561900274295}	{4.28, -24.799999999999997, 2.0159658284366557}	{4.28, -24.7, 2.0164743438770882}	{4.28, -24.6, 2.017114526906874}	{4.28, -24.5, 2.017920469622325}	{4.28, -24.4, 2.018935091436663}	{4.28, -24.299999999999997, 2.0202124247007687}	{4.28, -24.2, 2.021820492131722}	{4.28, -24.1, 2.0238449292847425}	{4.28, -24., 2.0263935449817665}
{4.3, -33., 0.0008917720620496626}	{4.3, -32.9, 0.0011226745104423567}	{4.3, -32.8, 0.0014133634703694723}	{4.3, -32.7, 0.0017793191889495777}	{4.3, -32.6, 0.002240030142661756}	{4.3, -32.5, 0.002820030869781785}	{4.3, -32.4, 0.0035502085240123804}	{4.3, -32.3, 0.004469447728047369}	{4.3, -32.2, 0.00562670132152438}	{4.3, -32.1, 0.0070835972782428746}	{4.3, -32., 0.008917720620496086}	{4.3, -31.9, 0.011226745104423423}	{4.3, -31.8, 0.014133634703694291}	{4.3, -31.7, 0.017793191889496712}	{4.3, -31.6, 0.022400301426617253}	{4.3, -31.5, 0.028200308697817623}	{4.3, -31.4, 0.03550208524012278}	{4.3, -31.3, 0.0446944772804729}	{4.3, -31.2, 0.05626701321524459}	{4.3, -31.1, 0.07083597278242933}	{4.3, -31., 0.08917720620496061}	{4.3, -30.9, 0.1122674510442337}	{4.3, -30.8, 0.14133634703694267}	{4.3, -30.7, 0.17793191889496698}	{4.3, -30.6, 0.22400301426617153}	{4.3, -30.5, 0.2820030869781758}	{4.3, -30.4, 0.35502085240122744}	{4.3, -30.3, 0.4469447728047292}	{4.3, -30.2, 0.5626701321524461}	{4.3, -30.1, 0.7083597278242932}	{4.3, -30., 0.8917720620496056}	{4.3, -29.9, 1.1226745104423372}	{4.3, -29.8, 1.4133634703694273}	{4.3, -29.7, 1.7793191889496704}	{4.3, -29.6, 1.9234845564551}	{4.3, -29.5, 1.9234845641520235}	{4.3, -29.4, 1.9234845738418762}	{4.3, -29.3, 1.9234845860406777}	{4.3, -29.2, 1.9234846013980593}	{4.3, -29.1, 1.923484620731857}	{4.3, -29., 1.9234846450716663}	{4.3, -28.9, 1.9234846757136708}	{4.3, -28.8, 1.923484714289669}	{4.3, -28.7, 1.9234847628539733}	{4.3, -28.6, 1.9234848239928102}	{4.3, -28.5, 1.9234849009620454}	{4.3, -28.4, 1.9234849978605717}	{4.3, -28.3, 1.9234851198485887}	{4.3, -28.2, 1.9234852734224033}	{4.3, -28.1, 1.9234854667603813}	{4.3, -28., 1.9234857101584746}	{4.3, -27.9, 1.9234860165785197}	{4.3, -27.8, 1.923486402338501}	{4.3, -27.7, 1.9234868879815443}	{4.3, -27.6, 1.9234874993699125}	{4.3, -27.5, 1.9234882690622659}	{4.3, -27.4, 1.9234892380475288}	{4.3, -27.3, 1.9234904579277}	{4.3, -27.2, 1.9234919936658468}	{4.3, -27.1, 1.9234939270456262}	{4.3, -27., 1.9234963610265612}	{4.3, -26.9, 1.9234994252270126}	{4.3, -26.8, 1.9235032828268284}	{4.3, -26.7, 1.923508139257266}	{4.3, -26.6, 1.9235142531409564}	{4.3, -26.5, 1.923521950064502}	{4.3, -26.4, 1.9235316399171503}	{4.3, -26.3, 1.9235438387188928}	{4.3, -26.2, 1.9235591961004113}	{4.3, -26.1, 1.9235785298982808}	{4.3, -26., 1.9236028697077534}	{4.3, -25.9, 1.923633511712461}	{4.3, -25.8, 1.9236720877109257}	{4.3, -25.7, 1.9237206520157895}	{4.3, -25.6, 1.9237817908534651}	{4.3, -25.5, 1.9238587600901418}	{4.3, -25.4, 1.9239556586185638}	{4.3, -25.3, 1.9240776466390623}	{4.3, -25.2, 1.924231220459117}	{4.3, -25.1, 1.9244245584455375}	{4.3, -25., 1.9246679565525109}	{4.3, -24.9, 1.924974376619011}	{4.3, -24.799999999999997, 1.9253601366344726}	{4.3, -24.7, 1.9258457797320023}	{4.3, -24.6, 1.9264571681863532}	{4.3, -24.5, 1.9272268606763188}	{4.3, -24.4, 1.9281958461562272}	{4.3, -24.299999999999997, 1.929415726672226}	{4.3, -24.2, 1.93095146536743}	{4.3, -24.1, 1.9328848460190975}	{4.3, -24., 1.935318828343869}
{4.32, -33., 0.0008516896932208649}	{4.32, -32.9, 0.0010722137977589668}	{4.32, -32.8, 0.0013498371968751136}	{4.32, -32.7, 0.0016993443489311698}	{4.32, -32.6, 0.0021393477842581595}	{4.32, -32.5, 0.0026932792902682615}	{4.32, -32.4, 0.0033906377395776064}	{4.32, -32.3, 0.004268560012542512}	{4.32, -32.2, 0.00537379867155827}	{4.32, -32.1, 0.006765211705490277}	{4.32, -32., 0.008516896932209151}	{4.32, -31.9, 0.0107221379775899}	{4.32, -31.8, 0.01349837196875131}	{4.32, -31.7, 0.016993443489311113}	{4.32, -31.6, 0.02139347784258176}	{4.32, -31.5, 0.02693279290268172}	{4.32, -31.4, 0.03390637739577571}	{4.32, -31.3, 0.04268560012542521}	{4.32, -31.2, 0.05373798671558223}	{4.32, -31.1, 0.06765211705490358}	{4.32, -31., 0.08516896932209189}	{4.32, -30.9, 0.10722137977589981}	{4.32, -30.8, 0.13498371968751263}	{4.32, -30.7, 0.169934434893111}	{4.32, -30.6, 0.21393477842581773}	{4.32, -30.5, 0.26932792902681735}	{4.32, -30.4, 0.33906377395775744}	{4.32, -30.3, 0.4268560012542522}	{4.32, -30.2, 0.5373798671558225}	{4.32, -30.1, 0.6765211705490355}	{4.32, -30., 0.8516896932209196}	{4.32, -29.9, 1.0722137977589976}	{4.32, -29.8, 1.3498371968751275}	{4.32, -29.7, 1.6993443489311095}	{4.32, -29.6, 1.8370299334530726}	{4.32, -29.5, 1.8370299408037891}	{4.32, -29.4, 1.8370299500577927}	{4.32, -29.3, 1.837029961707893}	{4.32, -29.2, 1.8370299763745002}	{4.32, -29.1, 1.8370299948386646}	{4.32, -29., 1.8370300180836707}	{4.32, -28.9, 1.8370300473473993}	{4.32, -28.8, 1.837030084188251}	{4.32, -28.7, 1.8370301305681354}	{4.32, -28.6, 1.8370301889569507}	{4.32, -28.5, 1.8370302624641137}	{4.32, -28.4, 1.8370303550041494}	{4.32, -28.3, 1.8370304715051518}	{4.32, -28.2, 1.8370306181712242}	{4.32, -28.1, 1.8370308028128697}	{4.32, -28., 1.8370310352629295}	{4.32, -27.9, 1.8370313279002166}	{4.32, -27.8, 1.837031696308734}	{4.32, -27.7, 1.8370321601075783}	{4.32, -27.6, 1.8370327439957297}	{4.32, -27.5, 1.8370334790673608}	{4.32, -27.4, 1.8370344044677167}	{4.32, -27.3, 1.837035569477741}	{4.32, -27.2, 1.8370370361384658}	{4.32, -27.1, 1.8370388825549229}	{4.32, -27., 1.8370412070555215}	{4.32, -26.9, 1.8370441334283953}	{4.32, -26.8, 1.8370478175135714}	{4.32, -26.7, 1.8370524555020193}	{4.32, -26.6, 1.837058294383538}	{4.32, -26.5, 1.837065645099861}	{4.32, -26.4, 1.8370748991034387}	{4.32, -26.3, 1.8370865492037098}	{4.32, -26.2, 1.8371012158110014}	{4.32, -26.1, 1.8371196799756415}	{4.32, -26., 1.83714292498174}	{4.32, -25.9, 1.8371721887106554}	{4.32, -25.8, 1.8372090295626944}	{4.32, -25.7, 1.83725540944762}	{4.32, -25.6, 1.8373137982635097}	{4.32, -25.5, 1.8373873054278531}	{4.32, -25.4, 1.8374798454653978}	{4.32, -25.3, 1.837596346470912}	{4.32, -25.2, 1.8377430125482697}	{4.32, -25.1, 1.8379276542017153}	{4.32, -25., 1.8381601042738704}	{4.32, -24.9, 1.8384527415807361}	{4.32, -24.799999999999997, 1.8388211501292264}	{4.32, -24.7, 1.839284949023064}	{4.32, -24.6, 1.8398688372527128}	{4.32, -24.5, 1.8406039090084652}	{4.32, -24.4, 1.8415293095623062}	{4.32, -24.299999999999997, 1.8426943199009391}	{4.32, -24.2, 1.8441609811253297}	{4.32, -24.1, 1.846007398377306}	{4.32, -24., 1.8483319002421308}
{4.34, -33., 0.0008134065841187776}	{4.34, -32.9, 0.00102401821886784}	{4.34, -32.8, 0.0012891625578729795}	{4.34, -32.7, 0.001622959504039752}	{4.34, -32.6, 0.0020431849619485555}	{4.34, -32.5, 0.0025722174695926824}	{4.34, -32.4, 0.003238229937131111}	{4.34, -32.3, 0.004076689957087131}	{4.34, -32.2, 0.005132248582982951}	{4.34, -32.1, 0.006461118160761813}	{4.34, -32., 0.008134065841187858}	{4.34, -31.9, 0.010240182188678313}	{4.34, -31.8, 0.012891625578729013}	{4.34, -31.7, 0.016229595040397685}	{4.34, -31.6, 0.02043184961948513}	{4.34, -31.5, 0.025722174695926973}	{4.34, -31.4, 0.03238229937131151}	{4.34, -31.3, 0.040766899570870076}	{4.34, -31.2, 0.05132248582982917}	{4.34, -31.1, 0.0646111816076177}	{4.34, -31., 0.08134065841187824}	{4.34, -30.9, 0.10240182188678276}	{4.34, -30.8, 0.1289162557872903}	{4.34, -30.7, 0.1622959504039771}	{4.34, -30.6, 0.2043184961948517}	{4.34, -30.5, 0.25722174695926947}	{4.34, -30.4, 0.32382299371311446}	{4.34, -30.3, 0.4076689957087008}	{4.34, -30.2, 0.5132248582982922}	{4.34, -30.1, 0.6461118160761774}	{4.34, -30., 0.8134065841187818}	{4.34, -29.9, 1.0240182188678277}	{4.34, -29.8, 1.289162557872903}	{4.34, -29.7, 1.6229595040397717}	{4.34, -29.6, 1.7544561769239533}	{4.34, -29.5, 1.7544561839440256}	{4.34, -29.4, 1.7544561927817732}	{4.34, -29.3, 1.7544562039078382}	{4.34, -29.2, 1.754456217914724}	{4.34, -29.1, 1.7544562355483486}	{4.34, -29., 1.7544562577477667}	{4.34, -28.9, 1.7544562856951782}	{4.34, -28.8, 1.7544563208788848}	{4.34, -28.7, 1.7544563651725473}	{4.34, -28.6, 1.7544564209349642}	{4.34, -28.5, 1.7544564911356881}	{4.34, -28.4, 1.7544565795131635}	{4.34, -28.3, 1.7544566907738128}	{4.34, -28.2, 1.7544568308426718}	{4.34, -28.1, 1.7544570071789176}	{4.34, -28., 1.7544572291730987}	{4.34, -27.9, 1.7544575086472143}	{4.34, -27.8, 1.7544578604842804}	{4.34, -27.7, 1.7544583034209038}	{4.34, -27.6, 1.7544588610450749}	{4.34, -27.5, 1.754459563052314}	{4.34, -27.4, 1.7544604468270666}	{4.34, -27.3, 1.7544615594335613}	{4.34, -27.2, 1.7544629601221504}	{4.34, -27.1, 1.7544647234846098}	{4.34, -27., 1.7544669434264202}	{4.34, -26.9, 1.7544697381675785}	{4.34, -26.8, 1.7544732565382426}	{4.34, -26.7, 1.7544776859044806}	{4.34, -26.6, 1.7544832621461974}	{4.34, -26.5, 1.754490282218599}	{4.34, -26.4, 1.7544991199661422}	{4.34, -26.3, 1.7545102460311126}	{4.34, -26.2, 1.7545242529170468}	{4.34, -26.1, 1.754541886541704}	{4.34, -26., 1.7545640859599099}	{4.34, -25.9, 1.7545920333716536}	{4.34, -25.8, 1.7546272170785497}	{4.34, -25.7, 1.754671510741335}	{4.34, -25.6, 1.7547272731591435}	{4.34, -25.5, 1.754797473884178}	{4.34, -25.4, 1.7548858513612193}	{4.34, -25.3, 1.754997112013481}	{4.34, -25.2, 1.755137180876873}	{4.34, -25.1, 1.755313517129868}	{4.34, -25., 1.7555355113221154}	{4.34, -24.9, 1.7558149854557052}	{4.34, -24.799999999999997, 1.7561668225502907}	{4.34, -24.7, 1.7566097592187946}	{4.34, -24.6, 1.7571673834613895}	{4.34, -24.5, 1.7578693908141418}	{4.34, -24.4, 1.758753165747184}	{4.34, -24.299999999999997, 1.7598657725282114}	{4.34, -24.2, 1.7612664615729974}	{4.34, -24.1, 1.763029824756764}	{4.34, -24., 1.7652497677207577}
{4.36, -33., 0.000776842171353506}	{4.36, -32.9, 0.0009779863504702933}	{4.36, -32.8, 0.0012312118689949173}	{4.36, -32.7, 0.0015500039091802691}	{4.36, -32.6, 0.0019513393096474484}	{4.36, -32.5, 0.0024565906439480666}	{4.36, -32.4, 0.0030926643880419113}	{4.36, -32.3, 0.003893433788256953}	{4.36, -32.2, 0.004901542735174639}	{4.36, -32.1, 0.006170676706306498}	{4.36, -32., 0.007768421713535516}	{4.36, -31.9, 0.009779863504703565}	{4.36, -31.8, 0.012312118689949551}	{4.36, -31.7, 0.015500039091803556}	{4.36, -31.6, 0.0195133930964743}	{4.36, -31.5, 0.02456590643948039}	{4.36, -31.4, 0.03092664388041986}	{4.36, -31.3, 0.03893433788256899}	{4.36, -31.2, 0.04901542735174667}	{4.36, -31.1, 0.06170676706306449}	{4.36, -31., 0.0776842171353554}	{4.36, -30.9, 0.0977986350470351}	{4.36, -30.8, 0.12312118689949561}	{4.36, -30.7, 0.15500039091803455}	{4.36, -30.6, 0.1951339309647426}	{4.36, -30.5, 0.245659064394804}	{4.36, -30.4, 0.30926643880419946}	{4.36, -30.3, 0.38934337882569064}	{4.36, -30.2, 0.4901542735174665}	{4.36, -30.1, 0.6170676706306444}	{4.36, -30., 0.7768421713535542}	{4.36, -29.9, 0.9779863504703515}	{4.36, -29.8, 1.2312118689949556}	{4.36, -29.7, 1.5500039091803461}	{4.36, -29.6, 1.6755895177597133}	{4.36, -29.5, 1.6755895244640062}	{4.36, -29.4, 1.675589532904211}	{4.36, -29.3, 1.6755895435297992}	{4.36, -29.2, 1.6755895569066224}	{4.36, -29.1, 1.6755895737470448}	{4.36, -29., 1.6755895949478805}	{4.36, -28.9, 1.6755896216381514}	{4.36, -28.8, 1.6755896552392118}	{4.36, -28.7, 1.6755896975404405}	{4.36, -28.6, 1.6755897507945323}	{4.36, -28.5, 1.6755898178374617}	{4.36, -28.4, 1.6755899022395093}	{4.36, -28.3, 1.6755900084953916}	{4.36, -28.2, 1.6755901422636224}	{4.36, -28.1, 1.675590310667847}	{4.36, -28., 1.6755905226762051}	{4.36, -27.9, 1.6755907895789144}	{4.36, -27.8, 1.675591125589518}	{4.36, -27.7, 1.675591548601805}	{4.36, -27.6, 1.6755920811427227}	{4.36, -27.5, 1.6755927515720173}	{4.36, -27.4, 1.6755935955924928}	{4.36, -27.3, 1.6755946581513175}	{4.36, -27.2, 1.6755959958336235}	{4.36, -27.1, 1.6755976798758716}	{4.36, -27., 1.6755997999594525}	{4.36, -26.9, 1.675602468986548}	{4.36, -26.8, 1.675605829092584}	{4.36, -26.7, 1.6756100592154595}	{4.36, -26.6, 1.675615384624644}	{4.36, -26.5, 1.6756220889175966}	{4.36, -26.4, 1.6756305291223663}	{4.36, -26.3, 1.6756411547106367}	{4.36, -26.2, 1.6756545315337343}	{4.36, -26.1, 1.675671371956274}	{4.36, -26., 1.675692572792176}	{4.36, -25.9, 1.675719263063278}	{4.36, -25.8, 1.6757528641238688}	{4.36, -25.7, 1.6757951653529943}	{4.36, -25.6, 1.6758484194454246}	{4.36, -25.5, 1.6759154623758787}	{4.36, -25.4, 1.6759998644250451}	{4.36, -25.3, 1.6761061203100809}	{4.36, -25.2, 1.6762398885447505}	{4.36, -25.1, 1.6764082927760073}	{4.36, -25., 1.676620301144316}	{4.36, -24.9, 1.6768872038700655}	{4.36, -24.799999999999997, 1.677223214499341}	{4.36, -24.7, 1.6776462268276653}	{4.36, -24.6, 1.6781787678107867}	{4.36, -24.5, 1.6788491972086972}	{4.36, -24.4, 1.679693217848623}	{4.36, -24.299999999999997, 1.6807557769345354}	{4.36, -24.2, 1.6820934596557027}	{4.36, -24.1, 1.6837775025640618}	{4.36, -24., 1.6858975871960182}
{4.38, -33., 0.000741919480927063}	{4.38, -32.9, 0.0009340212880443724}	{4.38, -32.8, 0.001175863134675767}	{4.38, -32.7, 0.0014803239810351582}	{4.38, -32.6, 0.00186361747741349}	{4.38, -32.5, 0.0023461554001796333}	{4.38, -32.4, 0.002953634653304192}	{4.38, -32.3, 0.0037184057222005556}	{4.38, -32.2, 0.004681195455039093}	{4.38, -32.1, 0.005893275915924118}	{4.38, -32., 0.00741919480927147}	{4.38, -31.9, 0.00934021288044332}	{4.38, -31.8, 0.011758631346757085}	{4.38, -31.7, 0.014803239810351981}	{4.38, -31.6, 0.018636174774135063}	{4.38, -31.5, 0.023461554001796166}	{4.38, -31.4, 0.029536346533042525}	{4.38, -31.3, 0.03718405722200566}	{4.38, -31.2, 0.0468119545503915}	{4.38, -31.1, 0.058932759159241115}	{4.38, -31., 0.07419194809271447}	{4.38, -30.9, 0.09340212880443227}	{4.38, -30.8, 0.11758631346757105}	{4.38, -30.7, 0.14803239810352048}	{4.38, -30.6, 0.1863617477413516}	{4.38, -30.5, 0.23461554001796253}	{4.38, -30.4, 0.2953634653304254}	{4.38, -30.3, 0.37184057222005645}	{4.38, -30.2, 0.46811954550391466}	{4.38, -30.1, 0.5893275915924114}	{4.38, -30., 0.7419194809271438}	{4.38, -29.9, 0.9340212880443223}	{4.38, -29.8, 1.1758631346757111}	{4.38, -29.7, 1.4803239810352047}	{4.38, -29.6, 1.6002639288970675}	{4.38, -29.5, 1.6002639352997778}	{4.38, -29.4, 1.6002639433603127}	{4.38, -29.3, 1.600263953507925}	{4.38, -29.2, 1.6002639662830118}	{4.38, -29.1, 1.6002639823658933}	{4.38, -29., 1.6002640026130417}	{4.38, -28.9, 1.600264028102691}	{4.38, -28.8, 1.6002640601922584}	{4.38, -28.7, 1.6002641005906302}	{4.38, -28.6, 1.6002641514491671}	{4.38, -28.5, 1.6002642154762714}	{4.38, -28.4, 1.6002642960816205}	{4.38, -28.3, 1.6002643975577424}	{4.38, -28.2, 1.600264525308611}	{4.38, -28.1, 1.600264686137426}	{4.38, -28., 1.600264888608908}	{4.38, -27.9, 1.6002651435054018}	{4.38, -27.8, 1.6002654644010756}	{4.38, -27.7, 1.6002658683847937}	{4.38, -27.6, 1.6002663769701622}	{4.38, -27.5, 1.6002670172412068}	{4.38, -27.4, 1.6002678232946954}	{4.38, -27.3, 1.6002688380559154}	{4.38, -27.2, 1.6002701155646024}	{4.38, -27.1, 1.6002717238527522}	{4.38, -27., 1.6002737485675738}	{4.38, -26.9, 1.6002762975325147}	{4.38, -26.8, 1.6002795064892528}	{4.38, -26.7, 1.6002835463264367}	{4.38, -26.6, 1.6002886321801282}	{4.38, -26.5, 1.6002950348905831}	{4.38, -26.4, 1.600303095425482}	{4.38, -26.3, 1.6003132430377038}	{4.38, -26.2, 1.6003260181246066}	{4.38, -26.1, 1.6003421010061587}	{4.38, -26., 1.6003623481544587}	{4.38, -25.9, 1.6003878378040006}	{4.38, -25.8, 1.600419927371595}	{4.38, -25.7, 1.6004603257437706}	{4.38, -25.6, 1.600511184281219}	{4.38, -25.5, 1.6005752113866132}	{4.38, -25.4, 1.600655816736944}	{4.38, -25.3, 1.600757292861288}	{4.38, -25.2, 1.6008850437336861}	{4.38, -25.1, 1.601045872554549}	{4.38, -25., 1.601248344046021}	{4.38, -24.9, 1.6015032405548744}	{4.38, -24.799999999999997, 1.601824136252128}	{4.38, -24.7, 1.6022281200076818}	{4.38, -24.6, 1.6027367054358008}	{4.38, -24.5, 1.6033769765748696}	{4.38, -24.4, 1.6041830302133449}	{4.38, -24.299999999999997, 1.6051977916715097}	{4.38, -24.2, 1.6064753007368}	{4.38, -24.1, 1.6080835894883672}	{4.38, -24., 1.610108305267589}
{4.4, -33., 0.000708564969887397}	{4.4, -32.9, 0.0008920304464985388}	{4.4, -32.8, 0.0011229997971910323}	{4.4, -32.7, 0.001413772982123451}	{4.4, -32.6, 0.0017798347337033287}	{4.4, -32.5, 0.002240679175052805}	{4.4, -32.4, 0.002820847953152179}	{4.4, -32.3, 0.0035512371710308215}	{4.4, -32.2, 0.004470742717918724}	{4.4, -32.1, 0.005628331617181636}	{4.4, -32., 0.007085649698874471}	{4.4, -31.9, 0.008920304464984775}	{4.4, -31.8, 0.011229997971910247}	{4.4, -31.7, 0.014137729821234844}	{4.4, -31.6, 0.017798347337032627}	{4.4, -31.5, 0.02240679175052946}	{4.4, -31.4, 0.028208479531521547}	{4.4, -31.3, 0.03551237171030801}	{4.4, -31.2, 0.044707427179187124}	{4.4, -31.1, 0.05628331617181558}	{4.4, -31., 0.07085649698874451}	{4.4, -30.9, 0.08920304464984759}	{4.4, -30.8, 0.11229997971910231}	{4.4, -30.7, 0.141377298212348}	{4.4, -30.6, 0.1779834733703262}	{4.4, -30.5, 0.22406791750529476}	{4.4, -30.4, 0.28208479531521574}	{4.4, -30.3, 0.35512371710307955}	{4.4, -30.2, 0.4470742717918712}	{4.4, -30.1, 0.562833161718156}	{4.4, -30., 0.7085649698874452}	{4.4, -29.9, 0.8920304464984765}	{4.4, -29.8, 1.122999797191024}	{4.4, -29.7, 1.4137729821234806}	{4.4, -29.6, 1.5283207837781414}	{4.4, -29.5, 1.5283207898928286}	{4.4, -29.4, 1.528320797590764}	{4.4, -29.3, 1.5283208072818901}	{4.4, -29.2, 1.528320819482295}	{4.4, -29.1, 1.5283208348416952}	{4.4, -29., 1.5283208541780342}	{4.4, -28.9, 1.5283208785210427}	{4.4, -28.8, 1.5283209091670749}	{4.4, -28.7, 1.5283209477481434}	{4.4, -28.6, 1.5283209963188311}	{4.4, -28.5, 1.528321057465704}	{4.4, -28.4, 1.528321134445056}	{4.4, -28.3, 1.5283212313563188}	{4.4, -28.2, 1.52832135336037}	{4.4, -28.1, 1.5283215069543703}	{4.4, -28., 1.5283217003177607}	{4.4, -27.9, 1.5283219437478461}	{4.4, -27.8, 1.528322250208167}	{4.4, -27.7, 1.5283226360188527}	{4.4, -27.6, 1.5283231217257287}	{4.4, -27.5, 1.5283237331944581}	{4.4, -27.4, 1.52832450298798}	{4.4, -27.3, 1.5283254721006063}	{4.4, -27.2, 1.5283266921411185}	{4.4, -27.1, 1.528328228081123}	{4.4, -27., 1.528330161715026}	{4.4, -26.9, 1.5283325960158836}	{4.4, -26.8, 1.5283356606190939}	{4.4, -26.7, 1.5283395187259528}	{4.4, -26.6, 1.5283443757947202}	{4.4, -26.5, 1.52835049048202}	{4.4, -26.4, 1.52835818841725}	{4.4, -26.3, 1.5283678795435331}	{4.4, -26.2, 1.5283800799486873}	{4.4, -26.1, 1.5283954393487813}	{4.4, -26., 1.528414775687887}	{4.4, -25.9, 1.5284391186965862}	{4.4, -25.8, 1.5284697647288814}	{4.4, -25.7, 1.5285083457977788}	{4.4, -25.6, 1.5285569164859392}	{4.4, -25.5, 1.5286180633597088}	{4.4, -25.4, 1.5286950427132289}	{4.4, -25.3, 1.5287919539780022}	{4.4, -25.2, 1.5289139580326172}	{4.4, -25.1, 1.5290675520384285}	{4.4, -25., 1.5292609154372117}	{4.4, -24.9, 1.529504345536455}	{4.4, -24.799999999999997, 1.529810805878838}	{4.4, -24.7, 1.5301966165986336}	{4.4, -24.6, 1.530682323529141}	{4.4, -24.5, 1.5312937923444543}	{4.4, -24.4, 1.5320635860028853}	{4.4, -24.299999999999997, 1.5330326988463574}	{4.4, -24.2, 1.534252739703602}	{4.4, -24.1, 1.5357886802565055}	{4.4, -24., 1.5377223150320092}
{4.42, -33., 0.0006767083748293065}	{4.42, -32.9, 0.0008519253694465977}	{4.42, -32.8, 0.001072510496548404}	{4.42, -32.7, 0.0013502107185208072}	{4.42, -32.6, 0.001699814584822619}	{4.42, -32.5, 0.002139939776171625}	{4.42, -32.4, 0.0026940245639315887}	{4.42, -32.3, 0.003391575983531112}	{4.42, -32.2, 0.004269741191698104}	{4.42, -32.1, 0.005375285688013072}	{4.42, -32., 0.006767083748293304}	{4.42, -31.9, 0.00851925369446565}	{4.42, -31.8, 0.01072510496548413}	{4.42, -31.7, 0.013502107185207857}	{4.42, -31.6, 0.016998145848226662}	{4.42, -31.5, 0.021399397761716208}	{4.42, -31.4, 0.02694024563931589}	{4.42, -31.3, 0.03391575983531148}	{4.42, -31.2, 0.042697411916981766}	{4.42, -31.1, 0.0537528568801312}	{4.42, -31., 0.06767083748293229}	{4.42, -30.9, 0.08519253694465707}	{4.42, -30.8, 0.10725104965484171}	{4.42, -30.7, 0.1350210718520786}	{4.42, -30.6, 0.1699814584822672}	{4.42, -30.5, 0.213993977617162}	{4.42, -30.4, 0.2694024563931584}	{4.42, -30.3, 0.3391575983531154}	{4.42, -30.2, 0.4269741191698178}	{4.42, -30.1, 0.5375285688013123}	{4.42, -30., 0.6767083748293238}	{4.42, -29.9, 0.8519253694465706}	{4.42, -29.8, 1.0725104965484167}	{4.42, -29.7, 1.3502107185207868}	{4.42, -29.6, 1.4596085295786045}	{4.42, -29.5, 1.4596085354182189}	{4.42, -29.4, 1.459608542769858}	{4.42, -29.3, 1.459608552025023}	{4.42, -29.2, 1.4596085636765856}	{4.42, -29.1, 1.459608578345034}	{4.42, -29., 1.4596085968115162}	{4.42, -28.9, 1.4596086200594403}	{4.42, -28.8, 1.4596086493268423}	{4.42, -28.7, 1.4596086861723185}	{4.42, -28.6, 1.459608732558025}	{4.42, -28.5, 1.4596087909541693}	{4.42, -28.4, 1.4596088644705596}	{4.42, -28.3, 1.4596089570222115}	{4.42, -28.2, 1.459609073537838}	{4.42, -28.1, 1.459609220222321}	{4.42, -28., 1.4596094048871442}	{4.42, -27.9, 1.4596096373663827}	{4.42, -27.8, 1.459609930040404}	{4.42, -27.7, 1.4596102984951664}	{4.42, -27.6, 1.4596107623522303}	{4.42, -27.5, 1.459611346313675}	{4.42, -27.4, 1.4596120814775777}	{4.42, -27.3, 1.4596130069940967}	{4.42, -27.2, 1.4596141721503615}	{4.42, -27.1, 1.459615638995192}	{4.42, -27., 1.4596174856434243}	{4.42, -26.9, 1.4596198104358111}	{4.42, -26.8, 1.4596227371760242}	{4.42, -26.7, 1.459626421723653}	{4.42, -26.6, 1.4596310602942948}	{4.42, -26.5, 1.4596368999087517}	{4.42, -26.4, 1.4596442515477892}	{4.42, -26.3, 1.4596535067129959}	{4.42, -26.2, 1.4596651582756712}	{4.42, -26.1, 1.4596798267240205}	{4.42, -26., 1.459698293206415}	{4.42, -25.9, 1.4597215411303937}	{4.42, -25.8, 1.4597508085327022}	{4.42, -25.7, 1.4597876540092694}	{4.42, -25.6, 1.4598340397161311}	{4.42, -25.5, 1.4598924358614043}	{4.42, -25.4, 1.4599659522528943}	{4.42, -25.3, 1.4600585039067286}	{4.42, -25.2, 1.4601750195362855}	{4.42, -25.1, 1.4603217040242225}	{4.42, -25., 1.4605063688552142}	{4.42, -24.9, 1.4607388481061718}	{4.42, -24.799999999999997, 1.4610315221469747}	{4.42, -24.7, 1.4613999769407535}	{4.42, -24.6, 1.4618638340539627}	{4.42, -24.5, 1.4624477955774615}	{4.42, -24.4, 1.4631829596047112}	{4.42, -24.299999999999997, 1.464108476321495}	{4.42, -24.2, 1.4652736329006255}	{4.42, -24.1, 1.4667404782309208}	{4.42, -24., 1.4685871272585416}
{4.4399999999999995, -33., 0.0006462825669583229}	{4.4399999999999995, -32.9, 0.0008136215467434809}	{4.4399999999999995, -32.8, 0.0010242888407785654}	{4.4399999999999995, -32.7, 0.0012895032506733792}	{4.4399999999999995, -32.6, 0.0016233884108639318}	{4.4399999999999995, -32.5, 0.002043724923648727}	{4.4399999999999995, -32.4, 0.0025728972410985675}	{4.4399999999999995, -32.3, 0.0032390857187540078}	{4.4399999999999995, -32.2, 0.004077767322318966}	{4.4399999999999995, -32.1, 0.005133604905451288}	{4.4399999999999995, -32., 0.006462825669583776}	{4.4399999999999995, -31.9, 0.008136215467434703}	{4.4399999999999995, -31.8, 0.010242888407786359}	{4.4399999999999995, -31.7, 0.012895032506734152}	{4.4399999999999995, -31.6, 0.01623388410863929}	{4.4399999999999995, -31.5, 0.020437249236487567}	{4.4399999999999995, -31.4, 0.025728972410985266}	{4.4399999999999995, -31.3, 0.03239085718754019}	{4.4399999999999995, -31.2, 0.040777673223190286}	{4.4399999999999995, -31.1, 0.05133604905451258}	{4.4399999999999995, -31., 0.06462825669583806}	{4.4399999999999995, -30.9, 0.08136215467434732}	{4.4399999999999995, -30.8, 0.10242888407786291}	{4.4399999999999995, -30.7, 0.12895032506734097}	{4.4399999999999995, -30.6, 0.16233884108639315}	{4.4399999999999995, -30.5, 0.20437249236487612}	{4.4399999999999995, -30.4, 0.25728972410985285}	{4.4399999999999995, -30.3, 0.3239085718754024}	{4.4399999999999995, -30.2, 0.40777673223190297}	{4.4399999999999995, -30.1, 0.513360490545126}	{4.4399999999999995, -30., 0.6462825669583803}	{4.4399999999999995, -29.9, 0.813621546743473}	{4.4399999999999995, -29.8, 1.024288840778629}	{4.4399999999999995, -29.7, 1.28950325067341}	{4.4399999999999995, -29.6, 1.393982374591231}	{4.4399999999999995, -29.5, 1.3939823801681412}	{4.4399999999999995, -29.4, 1.3939823871890553}	{4.4399999999999995, -29.3, 1.3939823960278621}	{4.4399999999999995, -29.2, 1.393982407155261}	{4.4399999999999995, -29.1, 1.3939824211638259}	{4.4399999999999995, -29., 1.3939824387995645}	{4.4399999999999995, -28.9, 1.3939824610016438}	{4.4399999999999995, -28.8, 1.3939824889524057}	{4.4399999999999995, -28.7, 1.3939825241403303}	{4.4399999999999995, -28.6, 1.3939825684393026}	{4.4399999999999995, -28.5, 1.3939826242084044}	{4.4399999999999995, -28.4, 1.393982694417544}	{4.4399999999999995, -28.3, 1.393982782805614}	{4.4399999999999995, -28.2, 1.3939828940796013}	{4.4399999999999995, -28.1, 1.3939830341652517}	{4.4399999999999995, -28., 1.3939832105226366}	{4.4399999999999995, -27.9, 1.3939834325434304}	{4.4399999999999995, -27.8, 1.3939837120510494}	{4.4399999999999995, -27.7, 1.3939840639302938}	{4.4399999999999995, -27.6, 1.3939845069200165}	{4.4399999999999995, -27.5, 1.3939850646110357}	{4.4399999999999995, -27.4, 1.3939857667024316}	{4.4399999999999995, -27.3, 1.3939866505831313}	{4.4399999999999995, -27.2, 1.3939877633230051}	{4.4399999999999995, -27.1, 1.3939891641795092}	{4.4399999999999995, -27., 1.3939909277533606}	{4.4399999999999995, -26.9, 1.3939931479612981}	{4.4399999999999995, -26.8, 1.3939959430374902}	{4.4399999999999995, -26.7, 1.3939994618299372}	{4.4399999999999995, -26.6, 1.3940038917271682}	{4.4399999999999995, -26.5, 1.3940094686373656}	{4.4399999999999995, -26.4, 1.3940164895513345}	{4.4399999999999995, -26.3, 1.394025328358348}	{4.4399999999999995, -26.2, 1.3940364557571128}	{4.4399999999999995, -26.1, 1.394050464322194}	{4.4399999999999995, -26., 1.3940681000607729}	{4.4399999999999995, -25.9, 1.3940903021402482}	{4.4399999999999995, -25.8, 1.3941182529023313}	{4.4399999999999995, -25.7, 1.394153440827055}	{4.4399999999999995, -25.6, 1.394197739799771}	{4.4399999999999995, -25.5, 1.3942535089023858}	{4.4399999999999995, -25.4, 1.3943237180430932}	{4.4399999999999995, -25.3, 1.3944121061148387}	{4.4399999999999995, -25.2, 1.394523380105043}	{4.4399999999999995, -25.1, 1.3946634657599102}	{4.4399999999999995, -25., 1.3948398231521204}	{4.4399999999999995, -24.9, 1.3950618439570635}	{4.4399999999999995, -24.799999999999997, 1.3953413515940531}	{4.4399999999999995, -24.7, 1.3956932308669214}	{4.4399999999999995, -24.6, 1.3961362206347396}	{4.4399999999999995, -24.5, 1.3966939117254142}	{4.4399999999999995, -24.4, 1.3973960032349186}	{4.4399999999999995, -24.299999999999997, 1.3982798841150434}	{4.4399999999999995, -24.2, 1.3993926242755597}	{4.4399999999999995, -24.1, 1.4007934812351968}	{4.4399999999999995, -24., 1.4025570558112737}
{4.46, -33., 0.0006172234134444758}	{4.46, -32.9, 0.0007770382399396181}	{4.46, -32.8, 0.0009782331861957927}	{4.46, -32.7, 0.0012315226167623088}	{4.46, -32.6, 0.00155039511744114}	{4.46, -32.5, 0.001951831811668445}	{4.46, -32.4, 0.0024572106672575323}	{4.46, -32.3, 0.003093444951142303}	{4.46, -32.2, 0.003894416458979283}	{4.46, -32.1, 0.00490277984431863}	{4.46, -32., 0.006172234134444893}	{4.46, -31.9, 0.007770382399396083}	{4.46, -31.8, 0.009782331861957717}	{4.46, -31.7, 0.012315226167622349}	{4.46, -31.6, 0.015503951174412278}	{4.46, -31.5, 0.019518318116683715}	{4.46, -31.4, 0.024572106672575738}	{4.46, -31.3, 0.030934449511422355}	{4.46, -31.2, 0.038944164589793356}	{4.46, -31.1, 0.049027798443185236}	{4.46, -31., 0.06172234134444857}	{4.46, -30.9, 0.07770382399396034}	{4.46, -30.8, 0.09782331861957753}	{4.46, -30.7, 0.12315226167622403}	{4.46, -30.6, 0.1550395117441226}	{4.46, -30.5, 0.19518318116683678}	{4.46, -30.4, 0.24572106672575633}	{4.46, -30.3, 0.3093444951142234}	{4.46, -30.2, 0.3894416458979336}	{4.46, -30.1, 0.490277984431852}	{4.46, -30., 0.6172234134444856}	{4.46, -29.9, 0.7770382399396031}	{4.46, -29.8, 0.9782331861957749}	{4.46, -29.7, 1.2315226167622404}	{4.46, -29.6, 1.3313039891760077}	{4.46, -29.5, 1.3313039945020266}	{4.46, -29.4, 1.3313040012070871}	{4.46, -29.3, 1.3313040096482582}	{4.46, -29.2, 1.331304020275063}	{4.46, -29.1, 1.3313040336534174}	{4.46, -29., 1.331304050495768}	{4.46, -28.9, 1.331304071699031}	{4.46, -28.8, 1.3313040983923576}	{4.46, -28.7, 1.331304131997265}	{4.46, -28.6, 1.3313041743033365}	{4.46, -28.5, 1.3313042275635252}	{4.46, -28.4, 1.33130429461413}	{4.46, -28.3, 1.3313043790258408}	{4.46, -28.2, 1.331304485293888}	{4.46, -28.1, 1.3313046190774334}	{4.46, -28., 1.331304787500938}	{4.46, -27.9, 1.3313049995335684}	{4.46, -27.8, 1.3313052664668346}	{4.46, -27.7, 1.331305602515907}	{4.46, -27.6, 1.3313060255766234}	{4.46, -27.5, 1.3313065581785104}	{4.46, -27.4, 1.3313072286845602}	{4.46, -27.3, 1.331308072801665}	{4.46, -27.2, 1.331309135482139}	{4.46, -27.1, 1.3313104733175922}	{4.46, -27., 1.3313121575526414}	{4.46, -26.9, 1.3313142778789444}	{4.46, -26.8, 1.3313169472116089}	{4.46, -26.7, 1.3313203077023332}	{4.46, -26.6, 1.3313245383095031}	{4.46, -26.5, 1.3313298643283777}	{4.46, -26.4, 1.331336569388885}	{4.46, -26.3, 1.3313450105599487}	{4.46, -26.2, 1.3313556373647113}	{4.46, -26.1, 1.3313690157192815}	{4.46, -26., 1.3313858580698312}	{4.46, -25.9, 1.331407061332954}	{4.46, -25.8, 1.3314337546597457}	{4.46, -25.7, 1.3314673595672222}	{4.46, -25.6, 1.3315096656392897}	{4.46, -25.5, 1.3315629258286228}	{4.46, -25.4, 1.331629976434623}	{4.46, -25.3, 1.3317143881467293}	{4.46, -25.2, 1.331820656196686}	{4.46, -25.1, 1.3319544397460839}	{4.46, -25., 1.3321228632574413}	{4.46, -24.9, 1.3323348958979593}	{4.46, -24.799999999999997, 1.3326018291806108}	{4.46, -24.7, 1.3329378782787478}	{4.46, -24.6, 1.333360939036501}	{4.46, -24.5, 1.333893540988665}	{4.46, -24.4, 1.334564047142057}	{4.46, -24.299999999999997, 1.3354081644114169}	{4.46, -24.2, 1.3364708451465919}	{4.46, -24.1, 1.3378086810151273}	{4.46, -24., 1.3394929167246319}
{4.4799999999999995, -33., 0.0005894696448024172}	{4.4799999999999995, -32.9, 0.0007420983153229655}	{4.4799999999999995, -32.8, 0.0009342464272097047}	{4.4799999999999995, -32.7, 0.0011761465680922136}	{4.4799999999999995, -32.6, 0.0014806808025658266}	{4.4799999999999995, -32.5, 0.0018640666891058123}	{4.4799999999999995, -32.4, 0.0023467209241944584}	{4.4799999999999995, -32.3, 0.0029543466058573947}	{4.4799999999999995, -32.2, 0.003719302017361694}	{4.4799999999999995, -32.1, 0.004682323823794083}	{4.4799999999999995, -32., 0.005894696448023593}	{4.4799999999999995, -31.9, 0.0074209831532296554}	{4.4799999999999995, -31.8, 0.009342464272097149}	{4.4799999999999995, -31.7, 0.011761465680922244}	{4.4799999999999995, -31.6, 0.014806808025657965}	{4.4799999999999995, -31.5, 0.018640666891058724}	{4.4799999999999995, -31.4, 0.02346720924194394}	{4.4799999999999995, -31.3, 0.02954346605857412}	{4.4799999999999995, -31.2, 0.03719302017361754}	{4.4799999999999995, -31.1, 0.04682323823794005}	{4.4799999999999995, -31., 0.05894696448023521}	{4.4799999999999995, -30.9, 0.07420983153229657}	{4.4799999999999995, -30.8, 0.09342464272097165}	{4.4799999999999995, -30.7, 0.11761465680922252}	{4.4799999999999995, -30.6, 0.1480680802565796}	{4.4799999999999995, -30.5, 0.18640666891058671}	{4.4799999999999995, -30.4, 0.2346720924194401}	{4.4799999999999995, -30.3, 0.29543466058574125}	{4.4799999999999995, -30.2, 0.3719302017361753}	{4.4799999999999995, -30.1, 0.46823238237940007}	{4.4799999999999995, -30., 0.5894696448023521}	{4.4799999999999995, -29.9, 0.7420983153229652}	{4.4799999999999995, -29.8, 0.9342464272097171}	{4.4799999999999995, -29.7, 1.1761465680922265}	{4.4799999999999995, -29.6, 1.2714412197101108}	{4.4799999999999995, -29.5, 1.2714412247965206}	{4.4799999999999995, -29.4, 1.271441231199931}	{4.4799999999999995, -29.3, 1.2714412392613474}	{4.4799999999999995, -29.2, 1.271441249410069}	{4.4799999999999995, -29.1, 1.2714412621865527}	{4.4799999999999995, -29., 1.2714412782711926}	{4.4799999999999995, -28.9, 1.2714412985205545}	{4.4799999999999995, -28.8, 1.271441324012991}	{4.4799999999999995, -28.7, 1.2714413561060667}	{4.4799999999999995, -28.6, 1.2714413965088556}	{4.4799999999999995, -28.5, 1.271441447372953}	{4.4799999999999995, -28.4, 1.271441511407058}	{4.4799999999999995, -28.3, 1.27144159202122}	{4.4799999999999995, -28.2, 1.2714416935084372}	{4.4799999999999995, -28.1, 1.2714418212732737}	{4.4799999999999995, -28., 1.271441982119673}	{4.4799999999999995, -27.9, 1.2714421846132926}	{4.4799999999999995, -27.8, 1.271442439537656}	{4.4799999999999995, -27.7, 1.271442760468415}	{4.4799999999999995, -27.6, 1.2714431644963033}	{4.4799999999999995, -27.5, 1.271443673137279}	{4.4799999999999995, -27.4, 1.2714443134783284}	{4.4799999999999995, -27.3, 1.271445119619948}	{4.4799999999999995, -27.2, 1.2714461344921184}	{4.4799999999999995, -27.1, 1.2714474121404835}	{4.4799999999999995, -27., 1.271449020604478}	{4.4799999999999995, -26.9, 1.2714510455406747}	{4.4799999999999995, -26.8, 1.2714535947843102}	{4.4799999999999995, -26.7, 1.2714568040919043}	{4.4799999999999995, -26.6, 1.2714608443707898}	{4.4799999999999995, -26.5, 1.2714659307805503}	{4.4799999999999995, -26.4, 1.2714723341910545}	{4.4799999999999995, -26.3, 1.2714803956072638}	{4.4799999999999995, -26.2, 1.2714905443289894}	{4.4799999999999995, -26.1, 1.271503320812675}	{4.4799999999999995, -26., 1.2715194054526717}	{4.4799999999999995, -25.9, 1.2715396548147229}	{4.4799999999999995, -25.8, 1.2715651472512124}	{4.4799999999999995, -25.7, 1.271597240327366}	{4.4799999999999995, -25.6, 1.2716376431165557}	{4.4799999999999995, -25.5, 1.2716885072146957}	{4.4799999999999995, -25.4, 1.2717525413205855}	{4.4799999999999995, -25.3, 1.2718331554840185}	{4.4799999999999995, -25.2, 1.271934642703401}	{4.4799999999999995, -25.1, 1.2720624075436249}	{4.4799999999999995, -25., 1.272223253948939}	{4.4799999999999995, -24.9, 1.272425747577924}	{4.4799999999999995, -24.799999999999997, 1.2726806719562558}	{4.4799999999999995, -24.7, 1.2730016027391047}	{4.4799999999999995, -24.6, 1.273405630664808}	{4.4799999999999995, -24.5, 1.2739142716998535}	{4.4799999999999995, -24.4, 1.2745546128438991}	{4.4799999999999995, -24.299999999999997, 1.2753607546134258}	{4.4799999999999995, -24.2, 1.2763756270220215}	{4.4799999999999995, -24.1, 1.277653275765646}	{4.4799999999999995, -24., 1.2792617403618458}
{4.5, -33., 0.0005629627280465022}	{4.5, -32.9, 0.0007087280842306465}	{4.5, -32.8, 0.000892235795290236}	{4.5, -32.7, 0.0011232583160032134}	{4.5, -32.6, 0.0014140984380256107}	{4.5, -32.5, 0.0017802444584088424}	{4.5, -32.4, 0.002241194987896736}	{4.5, -32.3, 0.002821497323048805}	{4.5, -32.2, 0.003552054679295281}	{4.5, -32.1, 0.004471771899847285}	{4.5, -32., 0.005629627280464771}	{4.5, -31.9, 0.007087280842306888}	{4.5, -31.8, 0.00892235795290202}	{4.5, -31.7, 0.011232583160032233}	{4.5, -31.6, 0.01414098438025577}	{4.5, -31.5, 0.017802444584088497}	{4.5, -31.4, 0.022411949878966303}	{4.5, -31.3, 0.028214973230487845}	{4.5, -31.2, 0.03552054679295341}	{4.5, -31.1, 0.04471771899847271}	{4.5, -31., 0.05629627280464829}	{4.5, -30.9, 0.07087280842306869}	{4.5, -30.8, 0.08922357952902055}	{4.5, -30.7, 0.11232583160032203}	{4.5, -30.6, 0.14140984380255714}	{4.5, -30.5, 0.17802444584088364}	{4.5, -30.4, 0.22411949878966372}	{4.5, -30.3, 0.2821497323048783}	{4.5, -30.2, 0.355205467929534}	{4.5, -30.1, 0.4471771899847264}	{4.5, -30., 0.5629627280464821}	{4.5, -29.9, 0.7087280842306876}	{4.5, -29.8, 0.892235795290205}	{4.5, -29.7, 1.1232583160032215}	{4.5, -29.6, 1.2142678149927668}	{4.5, -29.5, 1.214267819850343}	{4.5, -29.4, 1.2142678259656685}	{4.5, -29.3, 1.2142678336644075}	{4.5, -29.2, 1.2142678433565457}	{4.5, -29.1, 1.2142678555582247}	{4.5, -29., 1.2142678709192287}	{4.5, -28.9, 1.2142678902575867}	{4.5, -28.8, 1.2142679146031372}	{4.5, -28.7, 1.2142679452523693}	{4.5, -28.6, 1.2142679838374661}	{4.5, -28.5, 1.2142680324132256}	{4.5, -28.4, 1.2142680935664834}	{4.5, -28.3, 1.2142681705538734}	{4.5, -28.2, 1.2142682674752554}	{4.5, -28.1, 1.2142683894920459}	{4.5, -28., 1.214268543102084}	{4.5, -27.9, 1.2142687364856648}	{4.5, -27.8, 1.2142689799411688}	{4.5, -27.7, 1.2142692864334894}	{4.5, -27.6, 1.2142696722844606}	{4.5, -27.5, 1.214270158042053}	{4.5, -27.4, 1.2142707695746302}	{4.5, -27.3, 1.2142715394485317}	{4.5, -27.2, 1.2142725086623507}	{4.5, -27.1, 1.2142737288302565}	{4.5, -27., 1.2142752649306399}	{4.5, -26.9, 1.214277198766448}	{4.5, -26.8, 1.2142796333214891}	{4.5, -26.7, 1.2142826982446975}	{4.5, -26.6, 1.2142865567544103}	{4.5, -26.5, 1.2142914143303405}	{4.5, -26.4, 1.2142975296561205}	{4.5, -26.3, 1.2143052283951492}	{4.5, -26.2, 1.2143149205333557}	{4.5, -26.1, 1.2143271222124454}	{4.5, -26., 1.214342483216329}	{4.5, -25.9, 1.2143618215744865}	{4.5, -25.8, 1.2143861671250211}	{4.5, -25.7, 1.2144168163572977}	{4.5, -25.6, 1.2144554014547329}	{4.5, -25.5, 1.2145039772145216}	{4.5, -25.4, 1.2145651304730936}	{4.5, -25.3, 1.2146421178646034}	{4.5, -25.2, 1.2147390392486062}	{4.5, -25.1, 1.2148610560425765}	{4.5, -25., 1.2150146660862866}	{4.5, -24.9, 1.2152080496755882}	{4.5, -24.799999999999997, 1.215451505193189}	{4.5, -24.7, 1.2157579975353887}	{4.5, -24.6, 1.2161438485405685}	{4.5, -24.5, 1.216629606187372}	{4.5, -24.4, 1.2172411388507234}	{4.5, -24.299999999999997, 1.2180110128890773}	{4.5, -24.2, 1.218980226924887}	{4.5, -24.1, 1.2202003951757519}	{4.5, -24., 1.2217364961077455}
{4.52, -33., 0.0005376467453775297}	{4.52, -32.9, 0.0006768571503243396}	{4.52, -32.8, 0.0008521126666978438}	{4.52, -32.7, 0.0010727462898175975}	{4.52, -32.6, 0.0013505075646593043}	{4.52, -32.5, 0.0017001882919698745}	{4.52, -32.4, 0.0021404102455957245}	{4.52, -32.3, 0.0026946168498452297}	{4.52, -32.2, 0.0033923216273187974}	{4.52, -32.1, 0.004270679901610521}	{4.52, -32., 0.005376467453776055}	{4.52, -31.9, 0.006768571503243088}	{4.52, -31.8, 0.00852112666697862}	{4.52, -31.7, 0.010727462898176297}	{4.52, -31.6, 0.013505075646593107}	{4.52, -31.5, 0.017001882919698726}	{4.52, -31.4, 0.02140410245595804}	{4.52, -31.3, 0.026946168498451276}	{4.52, -31.2, 0.03392321627318801}	{4.52, -31.1, 0.042706799016105516}	{4.52, -31., 0.05376467453776163}	{4.52, -30.9, 0.06768571503243115}	{4.52, -30.8, 0.0852112666697856}	{4.52, -30.7, 0.10727462898176279}	{4.52, -30.6, 0.1350507564659316}	{4.52, -30.5, 0.17001882919698721}	{4.52, -30.4, 0.2140410245595801}	{4.52, -30.3, 0.2694616849845135}	{4.52, -30.2, 0.33923216273187995}	{4.52, -30.1, 0.42706799016105573}	{4.52, -30., 0.5376467453776163}	{4.52, -29.9, 0.6768571503243115}	{4.52, -29.8, 0.8521126666978561}	{4.52, -29.7, 1.0727462898176283}	{4.52, -29.6, 1.159663164581148}	{4.52, -29.5, 1.159663169220181}	{4.52, -29.4, 1.159663175060378}	{4.52, -29.3, 1.1596631824127501}	{4.52, -29.2, 1.1596631916688382}	{4.52, -29.1, 1.1596632033215626}	{4.52, -29., 1.1596632179914736}	{4.52, -28.9, 1.1596632364597974}	{4.52, -28.8, 1.1596632597100396}	{4.52, -28.7, 1.1596632889803604}	{4.52, -28.6, 1.1596633258295108}	{4.52, -28.5, 1.1596633722198428}	{4.52, -28.4, 1.1596634306218105}	{4.52, -28.3, 1.1596635041455319}	{4.52, -28.2, 1.1596635967064128}	{4.52, -28.1, 1.1596637132336582}	{4.52, -28., 1.1596638599327687}	{4.52, -27.9, 1.1596640446160065}	{4.52, -27.8, 1.1596642771184278}	{4.52, -27.7, 1.1596645698216344}	{4.52, -27.6, 1.1596649383131392}	{4.52, -27.5, 1.1596654022164585}	{4.52, -27.4, 1.159665986236136}	{4.52, -27.3, 1.159666721473349}	{4.52, -27.2, 1.15966764708216}	{4.52, -27.1, 1.159668812354614}	{4.52, -27., 1.1596702793457179}	{4.52, -26.9, 1.1596721261780976}	{4.52, -26.8, 1.1596744512023118}	{4.52, -26.7, 1.1596773782343788}	{4.52, -26.6, 1.1596810631494294}	{4.52, -26.5, 1.1596857021826283}	{4.52, -26.4, 1.1596915423794099}	{4.52, -26.3, 1.1596988947515507}	{4.52, -26.2, 1.15970815083968}	{4.52, -26.1, 1.159719803564246}	{4.52, -26., 1.159734473475329}	{4.52, -25.9, 1.159752941799196}	{4.52, -25.8, 1.159776192041451}	{4.52, -25.7, 1.1598054623622969}	{4.52, -25.6, 1.159842311513085}	{4.52, -25.5, 1.1598887018455164}	{4.52, -25.4, 1.159947103814037}	{4.52, -25.3, 1.1600206275365612}	{4.52, -25.2, 1.1601131884196214}	{4.52, -25.1, 1.1602297156680847}	{4.52, -25., 1.1603764147833586}	{4.52, -24.9, 1.160561098029077}	{4.52, -24.799999999999997, 1.1607936004628023}	{4.52, -24.7, 1.1610863036889816}	{4.52, -24.6, 1.1614547952249732}	{4.52, -24.5, 1.16191869859389}	{4.52, -24.4, 1.1625027183498782}	{4.52, -24.299999999999997, 1.1632379556874937}	{4.52, -24.2, 1.164163564696568}	{4.52, -24.1, 1.1653288374648212}	{4.52, -24., 1.166795829068577}
{4.54, -33., 0.0005134682781672288}	{4.54, -32.9, 0.0006464182635349128}	{4.54, -32.8, 0.0008137923786118072}	{4.54, -32.7, 0.0010245039053589388}	{4.54, -32.6, 0.0012897740009387608}	{4.54, -32.5, 0.0016237292652532282}	{4.54, -32.4, 0.002044154033901216}	{4.54, -32.3, 0.0025734374588998374}	{4.54, -32.2, 0.003239765812671927}	{4.54, -32.1, 0.004078623509834553}	{4.54, -32., 0.005134682781671958}	{4.54, -31.9, 0.006464182635348851}	{4.54, -31.8, 0.008137923786119139}	{4.54, -31.7, 0.010245039053589628}	{4.54, -31.6, 0.01289774000938762}	{4.54, -31.5, 0.016237292652532462}	{4.54, -31.4, 0.020441540339011948}	{4.54, -31.3, 0.02573437458899766}	{4.54, -31.2, 0.032397658126719284}	{4.54, -31.1, 0.0407862350983466}	{4.54, -31., 0.05134682781671983}	{4.54, -30.9, 0.06464182635348842}	{4.54, -30.8, 0.08137923786119204}	{4.54, -30.7, 0.10245039053589688}	{4.54, -30.6, 0.12897740009387668}	{4.54, -30.5, 0.1623729265253253}	{4.54, -30.4, 0.20441540339011985}	{4.54, -30.3, 0.2573437458899762}	{4.54, -30.2, 0.3239765812671929}	{4.54, -30.1, 0.4078623509834653}	{4.54, -30., 0.5134682781671981}	{4.54, -29.9, 0.6464182635348837}	{4.54, -29.8, 0.8137923786119201}	{4.54, -29.7, 1.0245039053589697}	{4.54, -29.6, 1.107512048553673}	{4.54, -29.5, 1.1075120529839921}	{4.54, -29.4, 1.1075120585614333}	{4.54, -29.3, 1.107512065583016}	{4.54, -29.2, 1.1075120744226647}	{4.54, -29.1, 1.1075120855511231}	{4.54, -29., 1.1075120995610221}	{4.54, -28.9, 1.1075121171984403}	{4.54, -28.8, 1.107512139402634}	{4.54, -28.7, 1.1075121673560577}	{4.54, -28.6, 1.1075122025473332}	{4.54, -28.5, 1.1075122468505243}	{4.54, -28.4, 1.1075123026249372}	{4.54, -28.3, 1.107512372840763}	{4.54, -28.2, 1.1075124612372507}	{4.54, -28.1, 1.1075125725218349}	{4.54, -28., 1.1075127126208262}	{4.54, -27.9, 1.107512888995006}	{4.54, -27.8, 1.1075131110369436}	{4.54, -27.7, 1.1075133905711811}	{4.54, -27.6, 1.107513742483936}	{4.54, -27.5, 1.1075141855158461}	{4.54, -27.4, 1.107514743259976}	{4.54, -27.3, 1.1075154454182343}	{4.54, -27.2, 1.107516329383109}	{4.54, -27.1, 1.1075174422289527}	{4.54, -27., 1.107518843218865}	{4.54, -26.9, 1.1075206069606671}	{4.54, -26.8, 1.1075228273800422}	{4.54, -26.7, 1.1075256227224184}	{4.54, -26.6, 1.1075291418499713}	{4.54, -26.5, 1.107533572169076}	{4.54, -26.4, 1.1075391496103806}	{4.54, -26.3, 1.1075461711929742}	{4.54, -26.2, 1.1075550108417356}	{4.54, -26.1, 1.1075661393001988}	{4.54, -26., 1.1075801491993613}	{4.54, -25.9, 1.1075977866174485}	{4.54, -25.8, 1.1076199908113}	{4.54, -25.7, 1.1076479442352252}	{4.54, -25.6, 1.1076831355110093}	{4.54, -25.5, 1.10772743870246}	{4.54, -25.4, 1.1077832131161478}	{4.54, -25.3, 1.1078534289430997}	{4.54, -25.2, 1.1079418254323283}	{4.54, -25.1, 1.1080531100195166}	{4.54, -25., 1.1081932090151958}	{4.54, -24.9, 1.1083695832024936}	{4.54, -24.799999999999997, 1.1085916251512}	{4.54, -24.7, 1.1088711594066112}	{4.54, -24.6, 1.1092230721900875}	{4.54, -24.5, 1.109666104145264}	{4.54, -24.4, 1.1102238483466786}	{4.54, -24.299999999999997, 1.1109260067186482}	{4.54, -24.2, 1.1118099717736363}	{4.54, -24.1, 1.1129228179040382}	{4.54, -24., 1.1143238082718763}
{4.56, -33., 0.0004903762960155553}	{4.56, -32.9, 0.0006173471803955811}	{4.56, -32.8, 0.000777194053299461}	{4.56, -32.7, 0.0009784293435939366}	{4.56, -32.6, 0.0012317695642955367}	{4.56, -32.5, 0.001550706005966252}	{4.56, -32.4, 0.0019522231971328193}	{4.56, -32.3, 0.0024577033923644355}	{4.56, -32.2, 0.003094065255300311}	{4.56, -32.1, 0.0038951973756469844}	{4.56, -32., 0.004903762960155983}	{4.56, -31.9, 0.006173471803955272}	{4.56, -31.8, 0.007771940532994039}	{4.56, -31.7, 0.009784293435939352}	{4.56, -31.6, 0.012317695642954938}	{4.56, -31.5, 0.015507060059662361}	{4.56, -31.4, 0.0195222319713273}	{4.56, -31.3, 0.024577033923644347}	{4.56, -31.2, 0.03094065255300322}	{4.56, -31.1, 0.038951973756469666}	{4.56, -31., 0.04903762960155942}	{4.56, -30.9, 0.06173471803955327}	{4.56, -30.8, 0.07771940532994082}	{4.56, -30.7, 0.09784293435939397}	{4.56, -30.6, 0.1231769564295491}	{4.56, -30.5, 0.15507060059662275}	{4.56, -30.4, 0.19522231971327286}	{4.56, -30.3, 0.24577033923644329}	{4.56, -30.2, 0.3094065255300325}	{4.56, -30.1, 0.3895197375646968}	{4.56, -30., 0.49037629601559357}	{4.56, -29.9, 0.6173471803955316}	{4.56, -29.8, 0.7771940532994087}	{4.56, -29.7, 0.9784293435939395}	{4.56, -29.6, 1.0577043982170262}	{4.56, -29.5, 1.057704402448018}	{4.56, -29.4, 1.0577044077745215}	{4.56, -29.3, 1.0577044144801917}	{4.56, -29.2, 1.0577044229221304}	{4.56, -29.1, 1.0577044335499017}	{4.56, -29., 1.057704446929473}	{4.56, -28.9, 1.0577044637733553}	{4.56, -28.8, 1.0577044849785466}	{4.56, -28.7, 1.0577045116743011}	{4.56, -28.6, 1.0577045452822647}	{4.56, -28.5, 1.057704587592184}	{4.56, -28.4, 1.0577046408572166}	{4.56, -28.3, 1.0577047079139197}	{4.56, -28.2, 1.0577047923333074}	{4.56, -28.1, 1.0577048986110196}	{4.56, -28., 1.0577050324067323}	{4.56, -27.9, 1.057705200845555}	{4.56, -27.8, 1.0577054128974692}	{4.56, -27.7, 1.0577056798550128}	{4.56, -27.6, 1.057706015934648}	{4.56, -27.5, 1.0577064390338415}	{4.56, -27.4, 1.0577069716841678}	{4.56, -27.3, 1.057707642251199}	{4.56, -27.2, 1.0577084864450752}	{4.56, -27.1, 1.0577095492221984}	{4.56, -27., 1.057710887179326}	{4.56, -26.9, 1.0577125715675537}	{4.56, -26.8, 1.0577146920866973}	{4.56, -26.7, 1.0577173616621338}	{4.56, -26.6, 1.05772072245849}	{4.56, -26.5, 1.0577249534504274}	{4.56, -26.4, 1.0577302799536958}	{4.56, -26.3, 1.0577369856240186}	{4.56, -26.2, 1.0577454275627944}	{4.56, -26.1, 1.0577560553340495}	{4.56, -26., 1.0577694349053617}	{4.56, -25.9, 1.0577862787876988}	{4.56, -25.8, 1.0578074839792275}	{4.56, -25.7, 1.0578341797337385}	{4.56, -25.6, 1.0578677876975326}	{4.56, -25.5, 1.0579100976172764}	{4.56, -25.4, 1.0579633626505465}	{4.56, -25.3, 1.0580304193547023}	{4.56, -25.2, 1.0581148387439314}	{4.56, -25.1, 1.0582211164588136}	{4.56, -25., 1.0583549121756315}	{4.56, -24.9, 1.0585233510048637}	{4.56, -24.799999999999997, 1.0587354029294438}	{4.56, -24.7, 1.059002360489292}	{4.56, -24.6, 1.0593384401506096}	{4.56, -24.5, 1.0597615393851292}	{4.56, -24.4, 1.0602941897766742}	{4.56, -24.299999999999997, 1.0609647569116385}	{4.56, -24.2, 1.0618089509522552}	{4.56, -24.1, 1.0628717283367264}	{4.56, -24., 1.0642096858795327}
{4.58, -33., 0.00046832205066859423}	{4.58, -32.9, 0.0005895825304902698}	{4.58, -32.8, 0.0007422404299840423}	{4.58, -32.7, 0.0009344253389679434}	{4.58, -32.6, 0.0011763718046512305}	{4.58, -32.5, 0.001480964358593552}	{4.58, -32.4, 0.0018644236649948782}	{4.58, -32.3, 0.0023471703302124997}	{4.58, -32.2, 0.0029549123745138332}	{4.58, -32.1, 0.0037200142779004234}	{4.58, -32., 0.004683220506686014}	{4.58, -31.9, 0.005895825304902666}	{4.58, -31.8, 0.007422404299840964}	{4.58, -31.7, 0.009344253389680196}	{4.58, -31.6, 0.011763718046512092}	{4.58, -31.5, 0.014809643585935745}	{4.58, -31.4, 0.01864423664994908}	{4.58, -31.3, 0.023471703302124947}	{4.58, -31.2, 0.029549123745138284}	{4.58, -31.1, 0.037200142779004776}	{4.58, -31., 0.04683220506686057}	{4.58, -30.9, 0.058958253049026625}	{4.58, -30.8, 0.07422404299841008}	{4.58, -30.7, 0.09344253389680174}	{4.58, -30.6, 0.11763718046512096}	{4.58, -30.5, 0.14809643585935753}	{4.58, -30.4, 0.1864423664994908}	{4.58, -30.3, 0.2347170330212494}	{4.58, -30.2, 0.29549123745138256}	{4.58, -30.1, 0.3720014277900479}	{4.58, -30., 0.4683220506686059}	{4.58, -29.9, 0.5895825304902654}	{4.58, -29.8, 0.7422404299841009}	{4.58, -29.7, 0.934425338968017}	{4.58, -29.6, 1.0101350672921376}	{4.58, -29.5, 1.0101350713327675}	{4.58, -29.4, 1.010135076419619}	{4.58, -29.3, 1.0101350828235858}	{4.58, -29.2, 1.010135090885702}	{4.58, -29.1, 1.0101351010353055}	{4.58, -29., 1.0101351138128987}	{4.58, -28.9, 1.0101351298989356}	{4.58, -28.8, 1.0101351501500564}	{4.58, -28.7, 1.010135175644707}	{4.58, -28.6, 1.0101352077405703}	{4.58, -28.5, 1.0101352481468684}	{4.58, -28.4, 1.0101352990153838}	{4.58, -28.3, 1.0101353630550507}	{4.58, -28.2, 1.0101354436762144}	{4.58, -28.1, 1.0101355451722462}	{4.58, -28., 1.01013567294818}	{4.58, -27.9, 1.01013583380855}	{4.58, -27.8, 1.0101360363197573}	{4.58, -27.7, 1.0101362912662628}	{4.58, -27.6, 1.0101366122248967}	{4.58, -27.5, 1.0101370162878776}	{4.58, -27.4, 1.0101375249730318}	{4.58, -27.3, 1.0101381653696992}	{4.58, -27.2, 1.0101389715813376}	{4.58, -27.1, 1.0101399865416563}	{4.58, -27., 1.0101412643009935}	{4.58, -26.9, 1.0101428729046935}	{4.58, -26.8, 1.0101448980167693}	{4.58, -26.7, 1.0101474474818233}	{4.58, -26.6, 1.0101506570681669}	{4.58, -26.5, 1.010154697697977}	{4.58, -26.4, 1.0101597845495256}	{4.58, -26.3, 1.0101661885162083}	{4.58, -26.2, 1.0101742506326044}	{4.58, -26.1, 1.0101844002358131}	{4.58, -26., 1.0101971778292198}	{4.58, -25.9, 1.0102132638662735}	{4.58, -25.8, 1.0102335149871147}	{4.58, -25.7, 1.0102590096377897}	{4.58, -25.6, 1.0102911055014376}	{4.58, -25.5, 1.0103315117998746}	{4.58, -25.4, 1.0103823803158956}	{4.58, -25.3, 1.0104464199835679}	{4.58, -25.2, 1.0105270411488703}	{4.58, -25.1, 1.010628537183084}	{4.58, -25., 1.0107563131205235}	{4.58, -24.9, 1.0109171734964042}	{4.58, -24.799999999999997, 1.0111196847132908}	{4.58, -24.7, 1.0113746312334795}	{4.58, -24.6, 1.0116955898912756}	{4.58, -24.5, 1.01209965290946}	{4.58, -24.4, 1.0126083381233233}	{4.58, -24.299999999999997, 1.0132487348852088}	{4.58, -24.2, 1.014054946673453}	{4.58, -24.1, 1.0150699072304001}	{4.58, -24., 1.0163476669462381}
{4.6, -33., 0.0004472589745855065}	{4.6, -32.9, 0.0005630656887586615}	{4.6, -32.8, 0.0007088577040875431}	{4.6, -32.7, 0.0008923989770220158}	{4.6, -32.6, 0.0011234637496320267}	{4.6, -32.5, 0.001414357063641311}	{4.6, -32.4, 0.0017805700487687308}	{4.6, -32.3, 0.0022416048818745204}	{4.6, -32.2, 0.002822013348993698}	{4.6, -32.1, 0.003552704317470517}	{4.6, -32., 0.004472589745854546}	{4.6, -31.9, 0.005630656887586244}	{4.6, -31.8, 0.0070885770408761215}	{4.6, -31.7, 0.008923989770219742}	{4.6, -31.6, 0.011234637496320721}	{4.6, -31.5, 0.014143570636413806}	{4.6, -31.4, 0.017805700487687266}	{4.6, -31.3, 0.02241604881874504}	{4.6, -31.2, 0.02822013348993694}	{4.6, -31.1, 0.03552704317470507}	{4.6, -31., 0.04472589745854475}	{4.6, -30.9, 0.05630656887586246}	{4.6, -30.8, 0.07088577040876153}	{4.6, -30.7, 0.08923989770219717}	{4.6, -30.6, 0.11234637496320733}	{4.6, -30.5, 0.14143570636413821}	{4.6, -30.4, 0.178057004876872}	{4.6, -30.3, 0.2241604881874512}	{4.6, -30.2, 0.28220133489936927}	{4.6, -30.1, 0.35527043174705053}	{4.6, -30., 0.4472589745854487}	{4.6, -29.9, 0.563065688758625}	{4.6, -29.8, 0.7088577040876147}	{4.6, -29.7, 0.8923989770219712}	{4.6, -29.6, 0.9647036131330147}	{4.6, -29.5, 0.9647036169918444}	{4.6, -29.4, 0.9647036218498233}	{4.6, -29.3, 0.9647036279656563}	{4.6, -29.2, 0.9647036356650339}	{4.6, -29.1, 0.9647036453579759}	{4.6, -29., 0.9647036575606671}	{4.6, -28.9, 0.9647036729229451}	{4.6, -28.8, 0.9647036922629074}	{4.6, -28.7, 0.9647037166104772}	{4.6, -28.6, 0.9647037472622515}	{4.6, -28.5, 0.9647037858505493}	{4.6, -28.4, 0.9647038344303378}	{4.6, -28.3, 0.9647038955886681}	{4.6, -28.2, 0.9647039725824442}	{4.6, -28.1, 0.9647040695118655}	{4.6, -28., 0.9647041915387772}	{4.6, -27.9, 0.9647043451615573}	{4.6, -27.8, 0.9647045385611789}	{4.6, -27.7, 0.9647047820368773}	{4.6, -27.6, 0.9647050885546209}	{4.6, -27.5, 0.9647054744375977}	{4.6, -27.4, 0.9647059602354832}	{4.6, -27.3, 0.9647065718187862}	{4.6, -27.2, 0.9647073417565478}	{4.6, -27.1, 0.9647083110507615}	{4.6, -27., 0.9647095313198787}	{4.6, -26.9, 0.9647110675476795}	{4.6, -26.8, 0.9647130015438967}	{4.6, -26.7, 0.9647154363008809}	{4.6, -26.6, 0.9647185014783203}	{4.6, -26.5, 0.9647223603080913}	{4.6, -26.4, 0.9647272182869506}	{4.6, -26.3, 0.9647333341199885}	{4.6, -26.2, 0.9647410334976171}	{4.6, -26.1, 0.964750726439773}	{4.6, -26., 0.9647629291309753}	{4.6, -25.9, 0.964778291409033}	{4.6, -25.8, 0.9647976313712808}	{4.6, -25.7, 0.9648219789412456}	{4.6, -25.6, 0.9648526307158338}	{4.6, -25.5, 0.9648912190138497}	{4.6, -25.4, 0.9649397988029312}	{4.6, -25.3, 0.9650009571340821}	{4.6, -25.2, 0.9650779509115904}	{4.6, -25.1, 0.9651748803350892}	{4.6, -25., 0.9652969072501855}	{4.6, -24.9, 0.9654505300356382}	{4.6, -24.799999999999997, 0.9656439296658438}	{4.6, -24.7, 0.9658874053777465}	{4.6, -24.6, 0.9661939231430673}	{4.6, -24.5, 0.9665798061540611}	{4.6, -24.4, 0.9670656040937992}	{4.6, -24.299999999999997, 0.9676771874829524}	{4.6, -24.2, 0.9684471253813126}	{4.6, -24.1, 0.9694164198121142}	{4.6, -24., 0.9706366892742895}
{4.62, -33., 0.00042714258395955463}	{4.62, -32.9, 0.0005377406534061312}	{4.62, -32.8, 0.0006769753735277643}	{4.62, -32.7, 0.000852261500892961}	{4.62, -32.6, 0.0010729336609679695}	{4.62, -32.5, 0.0013507434509619394}	{4.62, -32.4, 0.0017004852552305395}	{4.62, -32.3, 0.0021407841001910687}	{4.62, -32.2, 0.0026950875048953058}	{4.62, -32.1, 0.0033929141469217924}	{4.62, -32., 0.004271425839595726}	{4.62, -31.9, 0.005377406534061215}	{4.62, -31.8, 0.006769753735277724}	{4.62, -31.7, 0.008522615008929679}	{4.62, -31.6, 0.010729336609679854}	{4.62, -31.5, 0.013507434509619507}	{4.62, -31.4, 0.017004852552305494}	{4.62, -31.3, 0.02140784100191019}	{4.62, -31.2, 0.026950875048953972}	{4.62, -31.1, 0.03392914146921728}	{4.62, -31., 0.04271425839595701}	{4.62, -30.9, 0.05377406534061296}	{4.62, -30.8, 0.06769753735277724}	{4.62, -30.7, 0.08522615008929643}	{4.62, -30.6, 0.10729336609679845}	{4.62, -30.5, 0.13507434509619473}	{4.62, -30.4, 0.17004852552305505}	{4.62, -30.3, 0.21407841001910208}	{4.62, -30.2, 0.2695087504895394}	{4.62, -30.1, 0.33929141469217305}	{4.62, -30., 0.427142583959571}	{4.62, -29.9, 0.5377406534061294}	{4.62, -29.8, 0.6769753735277726}	{4.62, -29.7, 0.8522615008929642}	{4.62, -29.6, 0.9213140875500295}	{4.62, -29.5, 0.9213140912352364}	{4.62, -29.4, 0.921314095874637}	{4.62, -29.3, 0.9213141017152966}	{4.62, -29.2, 0.9213141090682511}	{4.62, -29.1, 0.9213141183250725}	{4.62, -29., 0.9213141299787201}	{4.62, -28.9, 0.9213141446497932}	{4.62, -28.8, 0.9213141631195799}	{4.62, -28.7, 0.9213141863716638}	{4.62, -28.6, 0.9213142156443033}	{4.62, -28.5, 0.9213142524963728}	{4.62, -28.4, 0.9213142988903796}	{4.62, -28.3, 0.9213143572969738}	{4.62, -28.2, 0.9213144308265192}	{4.62, -28.1, 0.9213145233947327}	{4.62, -28., 0.9213146399312089}	{4.62, -27.9, 0.9213147866419403}	{4.62, -27.8, 0.9213149713398081}	{4.62, -27.7, 0.9213152038606475}	{4.62, -27.6, 0.9213154965870409}	{4.62, -27.5, 0.9213158651077363}	{4.62, -27.4, 0.9213163290478045}	{4.62, -27.3, 0.9213169131137459}	{4.62, -27.2, 0.9213176484092018}	{4.62, -27.1, 0.9213185740913364}	{4.62, -27., 0.921319739456099}	{4.62, -26.9, 0.9213212065634127}	{4.62, -26.8, 0.9213230535420919}	{4.62, -26.7, 0.9213253787504865}	{4.62, -26.6, 0.9213283060144225}	{4.62, -26.5, 0.9213319912213792}	{4.62, -26.4, 0.9213366306220658}	{4.62, -26.3, 0.9213424712814873}	{4.62, -26.2, 0.921349824236057}	{4.62, -26.1, 0.9213590810574209}	{4.62, -26., 0.9213707347050746}	{4.62, -25.9, 0.9213854057782559}	{4.62, -25.8, 0.9214038755651185}	{4.62, -25.7, 0.9214271276491756}	{4.62, -25.6, 0.9214564002887126}	{4.62, -25.5, 0.9214932523585603}	{4.62, -25.4, 0.92153964636587}	{4.62, -25.3, 0.9215980529607882}	{4.62, -25.2, 0.9216715825076021}	{4.62, -25.1, 0.9217641507230083}	{4.62, -25., 0.9218806872023488}	{4.62, -24.9, 0.9220273979386086}	{4.62, -24.799999999999997, 0.9222120958142817}	{4.62, -24.7, 0.9224446166660292}	{4.62, -24.6, 0.922737343079125}	{4.62, -24.5, 0.9231058638057168}	{4.62, -24.4, 0.9235698039234231}	{4.62, -24.299999999999997, 0.9241538699433988}	{4.62, -24.2, 0.9248891655239277}	{4.62, -24.1, 0.9258148478564927}	{4.62, -24., 0.9269802129335619}
{4.64, -33., 0.0004079303860018594}	{4.64, -32.9, 0.0005135539291805656}	{4.64, -32.8, 0.0006465260917722253}	{4.64, -32.7, 0.0008139281263200827}	{4.64, -32.6, 0.0010246748015983425}	{4.64, -32.5, 0.0012899891465572631}	{4.64, -32.4, 0.0016240001175396909}	{4.64, -32.3, 0.0020444950167273386}	{4.64, -32.2, 0.002573866730844642}	{4.64, -32.1, 0.0032403062340318313}	{4.64, -32., 0.004079303860017673}	{4.64, -31.9, 0.005135539291806505}	{4.64, -31.8, 0.006465260917722554}	{4.64, -31.7, 0.008139281263200593}	{4.64, -31.6, 0.010246748015983239}	{4.64, -31.5, 0.012899891465572848}	{4.64, -31.4, 0.01624000117539654}	{4.64, -31.3, 0.020444950167273723}	{4.64, -31.2, 0.025738667308446303}	{4.64, -31.1, 0.03240306234031862}	{4.64, -31., 0.04079303860017783}	{4.64, -30.9, 0.051355392918064444}	{4.64, -30.8, 0.06465260917722529}	{4.64, -30.7, 0.08139281263200596}	{4.64, -30.6, 0.10246748015983306}	{4.64, -30.5, 0.12899891465572888}	{4.64, -30.4, 0.16240001175396457}	{4.64, -30.3, 0.20444950167273665}	{4.64, -30.2, 0.25738667308446306}	{4.64, -30.1, 0.3240306234031867}	{4.64, -30., 0.407930386001779}	{4.64, -29.9, 0.5135539291806448}	{4.64, -29.8, 0.6465260917722525}	{4.64, -29.7, 0.8139281263200594}	{4.64, -29.6, 0.8798748368266628}	{4.64, -29.5, 0.8798748403460566}	{4.64, -29.4, 0.879874844776711}	{4.64, -29.3, 0.8798748503545741}	{4.64, -29.2, 0.8798748573766879}	{4.64, -29.1, 0.8798748662170054}	{4.64, -29., 0.8798748773463058}	{4.64, -28.9, 0.8798748913572647}	{4.64, -28.8, 0.8798749089960171}	{4.64, -28.7, 0.8798749312018905}	{4.64, -28.6, 0.879874959157429}	{4.64, -28.5, 0.8798749943513667}	{4.64, -28.4, 0.8798750386579095}	{4.64, -28.3, 0.8798750944365419}	{4.64, -28.2, 0.8798751646576797}	{4.64, -28.1, 0.8798752530608546}	{4.64, -28., 0.8798753643538578}	{4.64, -27.9, 0.8798755044634478}	{4.64, -27.8, 0.879875680850971}	{4.64, -27.7, 0.8798759029097064}	{4.64, -27.6, 0.8798761824650912}	{4.64, -27.5, 0.8798765344044692}	{4.64, -27.4, 0.8798769774698957}	{4.64, -27.3, 0.87987753525622}	{4.64, -27.2, 0.8798782374675981}	{4.64, -27.1, 0.8798791214993466}	{4.64, -27., 0.8798802344293796}	{4.64, -26.9, 0.8798816355252796}	{4.64, -26.8, 0.8798833994005129}	{4.64, -26.7, 0.8798856199878674}	{4.64, -26.6, 0.8798884155417176}	{4.64, -26.5, 0.8798919349355002}	{4.64, -26.4, 0.879896365589768}	{4.64, -26.3, 0.8799019434530182}	{4.64, -26.2, 0.8799089655668096}	{4.64, -26.1, 0.87991780588431}	{4.64, -26., 0.8799289351846653}	{4.64, -25.9, 0.8799429461437073}	{4.64, -25.8, 0.8799605848961035}	{4.64, -25.7, 0.8799827907697507}	{4.64, -25.6, 0.8800107463084132}	{4.64, -25.5, 0.8800459402464942}	{4.64, -25.4, 0.8800902467895779}	{4.64, -25.3, 0.8801460254227217}	{4.64, -25.2, 0.880216246561654}	{4.64, -25.1, 0.8803046497382699}	{4.64, -25., 0.8804159427443798}	{4.64, -24.9, 0.8805560523388539}	{4.64, -24.799999999999997, 0.880732439869244}	{4.64, -24.7, 0.8809544986159086}	{4.64, -24.6, 0.8812340540186967}	{4.64, -24.5, 0.8815859934251445}	{4.64, -24.4, 0.8820290588966575}	{4.64, -24.299999999999997, 0.8825868452926422}	{4.64, -24.2, 0.8832890567844315}	{4.64, -24.1, 0.8841730887133163}	{4.64, -24., 0.8852860190329759}
{4.66, -33., 0.00038958179030269374}	{4.66, -32.9, 0.0004904544157843278}	{4.66, -32.8, 0.0006174455273576235}	{4.66, -32.7, 0.000777317864789185}	{4.66, -32.6, 0.0009785852130247156}	{4.66, -32.5, 0.00123196579228285}	{4.66, -32.4, 0.0015509530423658978}	{4.66, -32.3, 0.0019525341975339938}	{4.66, -32.2, 0.0024580949186727295}	{4.66, -32.1, 0.003094558157719147}	{4.66, -32., 0.0038958179030276173}	{4.66, -31.9, 0.00490454415784411}	{4.66, -31.8, 0.006174455273576606}	{4.66, -31.7, 0.0077731786478920884}	{4.66, -31.6, 0.009785852130247068}	{4.66, -31.5, 0.012319657922828233}	{4.66, -31.4, 0.015509530423659892}	{4.66, -31.3, 0.01952534197534016}	{4.66, -31.2, 0.02458094918672695}	{4.66, -31.1, 0.030945581577191548}	{4.66, -31., 0.038958179030276124}	{4.66, -30.9, 0.049045441578441255}	{4.66, -30.8, 0.06174455273576576}	{4.66, -30.7, 0.07773178647892083}	{4.66, -30.6, 0.09785852130247112}	{4.66, -30.5, 0.12319657922828216}	{4.66, -30.4, 0.15509530423659842}	{4.66, -30.3, 0.19525341975340044}	{4.66, -30.2, 0.24580949186726975}	{4.66, -30.1, 0.30945581577191605}	{4.66, -30., 0.38958179030276074}	{4.66, -29.9, 0.49045441578441346}	{4.66, -29.8, 0.6174455273576573}	{4.66, -29.7, 0.7773178647892082}	{4.66, -29.6, 0.8402983105352051}	{4.66, -29.5, 0.8402983138962442}	{4.66, -29.4, 0.8402983181275419}	{4.66, -29.3, 0.8402983234544299}	{4.66, -29.2, 0.8402983301605847}	{4.66, -29.1, 0.8402983386031334}	{4.66, -29., 0.8402983492316725}	{4.66, -28.9, 0.8402983626122105}	{4.66, -28.8, 0.8402983794573097}	{4.66, -28.7, 0.840298400664033}	{4.66, -28.6, 0.8402984273617161}	{4.66, -28.5, 0.8402984609721077}	{4.66, -28.4, 0.8402985032850839}	{4.66, -28.3, 0.8402985565539648}	{4.66, -28.2, 0.8402986236155127}	{4.66, -28.1, 0.8402987080409995}	{4.66, -28., 0.8402988143263901}	{4.66, -27.9, 0.8402989481317693}	{4.66, -27.8, 0.8402991165827615}	{4.66, -27.7, 0.8402993286499961}	{4.66, -27.6, 0.8402995956268268}	{4.66, -27.5, 0.8402999317307434}	{4.66, -27.4, 0.8403003548605049}	{4.66, -27.3, 0.8403008875493142}	{4.66, -27.2, 0.8403015581647929}	{4.66, -27.1, 0.8403024024196605}	{4.66, -27., 0.8403034652735674}	{4.66, -26.9, 0.8403048033273599}	{4.66, -26.8, 0.8403064878372819}	{4.66, -26.7, 0.8403086085096292}	{4.66, -26.6, 0.8403112782779376}	{4.66, -26.5, 0.8403146393171054}	{4.66, -26.4, 0.8403188706147244}	{4.66, -26.3, 0.8403241975028233}	{4.66, -26.2, 0.8403309036576188}	{4.66, -26.1, 0.8403393462063097}	{4.66, -26., 0.8403499747454023}	{4.66, -25.9, 0.8403633552833647}	{4.66, -25.8, 0.8403802003826424}	{4.66, -25.7, 0.8404014071062085}	{4.66, -25.6, 0.8404281047894403}	{4.66, -25.5, 0.84046171518135}	{4.66, -25.4, 0.8405040281579101}	{4.66, -25.3, 0.8405572970394841}	{4.66, -25.2, 0.8406243585883676}	{4.66, -25.1, 0.8407087840767475}	{4.66, -25., 0.8408150694700056}	{4.66, -24.9, 0.8409488748533264}	{4.66, -24.799999999999997, 0.8411173258519647}	{4.66, -24.7, 0.8413293930969199}	{4.66, -24.6, 0.8415963699439779}	{4.66, -24.5, 0.841932473886455}	{4.66, -24.4, 0.8423556036891445}	{4.66, -24.299999999999997, 0.8428882925637374}	{4.66, -24.2, 0.8435589081459914}	{4.66, -24.1, 0.8444031631781376}	{4.66, -24., 0.8454660173464029}
{4.68, -33., 0.0003720580240995699}	{4.68, -32.9, 0.00046839330120089284}	{4.68, -32.8, 0.0005896722295961252}	{4.68, -32.7, 0.0007423533544676584}	{4.68, -32.6, 0.0009345675024700775}	{4.68, -32.5, 0.0011765507778967088}	{4.68, -32.4, 0.001481189672560253}	{4.68, -32.3, 0.0018647073184731699}	{4.68, -32.2, 0.002347527428784466}	{4.68, -32.1, 0.0029553619349806082}	{4.68, -32., 0.0037205802409963286}	{4.68, -31.9, 0.004683933012009483}	{4.68, -31.8, 0.005896722295960321}	{4.68, -31.7, 0.007423533544677803}	{4.68, -31.6, 0.009345675024701211}	{4.68, -31.5, 0.011765507778966493}	{4.68, -31.4, 0.014811896725602862}	{4.68, -31.3, 0.018647073184732292}	{4.68, -31.2, 0.02347527428784509}	{4.68, -31.1, 0.02955361934980621}	{4.68, -31., 0.03720580240996309}	{4.68, -30.9, 0.0468393301200954}	{4.68, -30.8, 0.05896722295960366}	{4.68, -30.7, 0.07423533544677782}	{4.68, -30.6, 0.09345675024701239}	{4.68, -30.5, 0.11765507778966508}	{4.68, -30.4, 0.14811896725602933}	{4.68, -30.3, 0.1864707318473226}	{4.68, -30.2, 0.23475274287845121}	{4.68, -30.1, 0.29553619349806287}	{4.68, -30., 0.3720580240996308}	{4.68, -29.9, 0.4683933012009534}	{4.68, -29.8, 0.5896722295960368}	{4.68, -29.7, 0.7423533544677778}	{4.68, -29.6, 0.8025008787731335}	{4.68, -29.5, 0.8025008819829412}	{4.68, -29.4, 0.8025008860238498}	{4.68, -29.3, 0.8025008911110523}	{4.68, -29.2, 0.8025008975154608}	{4.68, -29.1, 0.8025009055781335}	{4.68, -29., 0.802500915728437}	{4.68, -28.9, 0.8025009285069119}	{4.68, -28.8, 0.8025009445940589}	{4.68, -28.7, 0.8025009648465768}	{4.68, -28.6, 0.8025009903429865}	{4.68, -28.5, 0.8025010224410644}	{4.68, -28.4, 0.8025010628501503}	{4.68, -28.3, 0.8025011137221756}	{4.68, -28.2, 0.8025011777662608}	{4.68, -28.1, 0.8025012583929874}	{4.68, -28., 0.8025013598960222}	{4.68, -27.9, 0.8025014876807721}	{4.68, -27.8, 0.8025016485522409}	{4.68, -27.7, 0.8025018510774211}	{4.68, -27.6, 0.8025021060415171}	{4.68, -27.5, 0.8025024270222966}	{4.68, -27.4, 0.8025028311131565}	{4.68, -27.3, 0.8025033398334087}	{4.68, -27.2, 0.8025039802742618}	{4.68, -27.1, 0.8025047865415267}	{4.68, -27., 0.802505801571875}	{4.68, -26.9, 0.8025070794193744}	{4.68, -26.8, 0.8025086881340638}	{4.68, -26.7, 0.802510713385867}	{4.68, -26.6, 0.8025132630268275}	{4.68, -26.5, 0.8025164728346241}	{4.68, -26.4, 0.802520513743227}	{4.68, -26.3, 0.8025256009457551}	{4.68, -26.2, 0.8025320053542946}	{4.68, -26.1, 0.8025400680269557}	{4.68, -26., 0.8025502183304605}	{4.68, -25.9, 0.8025629968054878}	{4.68, -25.8, 0.8025790839524357}	{4.68, -25.7, 0.8025993364705514}	{4.68, -25.6, 0.8026248328802904}	{4.68, -25.5, 0.802656930958469}	{4.68, -25.4, 0.8026973400448347}	{4.68, -25.3, 0.8027482120706501}	{4.68, -25.2, 0.802812256156892}	{4.68, -25.1, 0.8028928828848438}	{4.68, -25., 0.8029943859220184}	{4.68, -24.9, 0.803122170675663}	{4.68, -24.799999999999997, 0.8032830421504891}	{4.68, -24.7, 0.80348556734012}	{4.68, -24.6, 0.8037405314509521}	{4.68, -24.5, 0.804061512254057}	{4.68, -24.4, 0.804465603151534}	{4.68, -24.299999999999997, 0.8049743234633494}	{4.68, -24.2, 0.8056147644109412}	{4.68, -24.1, 0.8064210318256984}	{4.68, -24., 0.8074360624122829}
{4.7, -33., 0.0003553220512781997}	{4.7, -32.9, 0.0004473239597249821}	{4.7, -32.8, 0.0005631475002022207}	{4.7, -32.7, 0.000708960698592945}	{4.7, -32.6, 0.0008925286394218957}	{4.7, -32.5, 0.0011236269849223535}	{4.7, -32.4, 0.0014145625646963334}	{4.7, -32.3, 0.0017808287592689842}	{4.7, -32.2, 0.0022419305790976904}	{4.7, -32.1, 0.0028224233775044354}	{4.7, -32., 0.0035532205127822873}	{4.7, -31.9, 0.004473239597249935}	{4.7, -31.8, 0.005631475002021719}	{4.7, -31.7, 0.007089606985928818}	{4.7, -31.6, 0.00892528639421931}	{4.7, -31.5, 0.011236269849223334}	{4.7, -31.4, 0.014145625646963995}	{4.7, -31.3, 0.017808287592690097}	{4.7, -31.2, 0.02241930579097649}	{4.7, -31.1, 0.028224233775044343}	{4.7, -31., 0.03553220512782266}	{4.7, -30.9, 0.0447323959724992}	{4.7, -30.8, 0.056314750020218005}	{4.7, -30.7, 0.07089606985928866}	{4.7, -30.6, 0.08925286394219265}	{4.7, -30.5, 0.112362698492234}	{4.7, -30.4, 0.1414562564696399}	{4.7, -30.3, 0.17808287592690197}	{4.7, -30.2, 0.2241930579097654}	{4.7, -30.1, 0.28224233775044355}	{4.7, -30., 0.3553220512782268}	{4.7, -29.9, 0.4473239597249914}	{4.7, -29.8, 0.5631475002021794}	{4.7, -29.7, 0.7089606985928871}	{4.7, -29.6, 0.7664026574572226}	{4.7, -29.5, 0.766402660522602}	{4.7, -29.4, 0.766402664381686}	{4.7, -29.3, 0.7664026692399851}	{4.7, -29.2, 0.7664026753562211}	{4.7, -29.1, 0.766402683056106}	{4.7, -29., 0.7664026927496868}	{4.7, -28.9, 0.7664027049531821}	{4.7, -28.8, 0.7664027203164723}	{4.7, -28.7, 0.7664027396577089}	{4.7, -28.6, 0.766402764006883}	{4.7, -28.5, 0.7664027946606772}	{4.7, -28.4, 0.7664028332515175}	{4.7, -28.3, 0.7664028818345071}	{4.7, -28.2, 0.7664029429968673}	{4.7, -28.1, 0.7664030199957167}	{4.7, -28., 0.7664031169315251}	{4.7, -27.9, 0.7664032389664776}	{4.7, -27.8, 0.7664033925993801}	{4.7, -27.7, 0.7664035860117454}	{4.7, -27.6, 0.766403829503487}	{4.7, -27.5, 0.7664041360414281}	{4.7, -27.4, 0.7664045219498318}	{4.7, -27.3, 0.7664050077797278}	{4.7, -27.2, 0.7664056194033296}	{4.7, -27.1, 0.7664063893918246}	{4.7, -27., 0.7664073587499078}	{4.7, -26.9, 0.7664085790994318}	{4.7, -26.8, 0.7664101154284592}	{4.7, -26.7, 0.7664120495521126}	{4.7, -26.6, 0.7664144844695298}	{4.7, -26.5, 0.7664175498489423}	{4.7, -26.4, 0.7664214089329822}	{4.7, -26.3, 0.7664262672319473}	{4.7, -26.2, 0.7664323834679744}	{4.7, -26.1, 0.7664400833529363}	{4.7, -26., 0.7664497769337871}	{4.7, -25.9, 0.7664619804290587}	{4.7, -25.8, 0.7664773437193796}	{4.7, -25.7, 0.7664966849559911}	{4.7, -25.6, 0.7665210341302849}	{4.7, -25.5, 0.7665516879246038}	{4.7, -25.4, 0.7665902787653099}	{4.7, -25.3, 0.7666388617554488}	{4.7, -25.2, 0.766700024116492}	{4.7, -25.1, 0.7667770229673343}	{4.7, -25., 0.7668739587777822}	{4.7, -24.9, 0.7669959937335712}	{4.7, -24.799999999999997, 0.7671496266416564}	{4.7, -24.7, 0.7673430390155014}	{4.7, -24.6, 0.7675865307706963}	{4.7, -24.5, 0.7678930687333254}	{4.7, -24.4, 0.7682789771712253}	{4.7, -24.299999999999997, 0.7687648071215428}	{4.7, -24.2, 0.7693764308096305}	{4.7, -24.1, 0.7701464194413469}	{4.7, -24., 0.7711157777416657}
{4.72, -33., 0.00033933849494984474}	{4.72, -32.9, 0.00042720185449235696}	{4.72, -32.8, 0.0005378152705859828}	{4.72, -32.7, 0.0006770693109917707}	{4.72, -32.6, 0.0008523797611535057}	{4.72, -32.5, 0.001073082541815185}	{4.72, -32.4, 0.0013509308808437007}	{4.72, -32.3, 0.0017007212154716914}	{4.72, -32.2, 0.0021410811565347335}	{4.72, -32.1, 0.0026954614766752315}	{4.72, -32., 0.003393384949498729}	{4.72, -31.9, 0.004272018544923804}	{4.72, -31.8, 0.005378152705860375}	{4.72, -31.7, 0.006770693109917289}	{4.72, -31.6, 0.008523797611534621}	{4.72, -31.5, 0.010730825418151329}	{4.72, -31.4, 0.013509308808437485}	{4.72, -31.3, 0.017007212154716674}	{4.72, -31.2, 0.021410811565347552}	{4.72, -31.1, 0.026954614766752264}	{4.72, -31., 0.033933849494986866}	{4.72, -30.9, 0.04272018544923762}	{4.72, -30.8, 0.05378152705860454}	{4.72, -30.7, 0.06770693109917304}	{4.72, -30.6, 0.08523797611534528}	{4.72, -30.5, 0.10730825418151282}	{4.72, -30.4, 0.13509308808437467}	{4.72, -30.3, 0.1700721215471663}	{4.72, -30.2, 0.21410811565347468}	{4.72, -30.1, 0.26954614766752244}	{4.72, -30., 0.3393384949498683}	{4.72, -29.9, 0.42720185449237735}	{4.72, -29.8, 0.5378152705860454}	{4.72, -29.7, 0.677069310991731}	{4.72, -29.6, 0.7319273413274981}	{4.72, -29.5, 0.7319273442549462}	{4.72, -29.4, 0.731927347940385}	{4.72, -29.3, 0.7319273525800778}	{4.72, -29.2, 0.7319273584211048}	{4.72, -29.1, 0.731927365774522}	{4.72, -29., 0.7319273750319258}	{4.72, -28.9, 0.7319273866863067}	{4.72, -28.8, 0.7319274013583031}	{4.72, -28.7, 0.7319274198292522}	{4.72, -28.6, 0.7319274430827993}	{4.72, -28.5, 0.7319274723572807}	{4.72, -28.4, 0.7319275092116694}	{4.72, -28.3, 0.7319275556085957}	{4.72, -28.2, 0.7319276140188652}	{4.72, -28.1, 0.7319276875530377}	{4.72, -28., 0.7319277801270764}	{4.72, -27.9, 0.731927896670886}	{4.72, -27.8, 0.7319280433908495}	{4.72, -27.7, 0.73192822810034}	{4.72, -27.6, 0.7319284606358114}	{4.72, -27.5, 0.7319287533806254}	{4.72, -27.4, 0.731929121924511}	{4.72, -27.3, 0.731929585893774}	{4.72, -27.2, 0.7319301699964694}	{4.72, -27.1, 0.7319309053381957}	{4.72, -27., 0.7319318310785815}	{4.72, -26.9, 0.731932996516678}	{4.72, -26.8, 0.7319344637163137}	{4.72, -26.7, 0.7319363108112192}	{4.72, -26.6, 0.7319386361659341}	{4.72, -26.5, 0.7319415636140766}	{4.72, -26.4, 0.7319452490529355}	{4.72, -26.3, 0.7319498887455693}	{4.72, -26.2, 0.7319557297725309}	{4.72, -26.1, 0.7319630831898062}	{4.72, -26., 0.7319723405936818}	{4.72, -25.9, 0.7319839949746743}	{4.72, -25.8, 0.7319986669710745}	{4.72, -25.7, 0.7320171379202007}	{4.72, -25.6, 0.7320403914674611}	{4.72, -25.5, 0.7320696659490622}	{4.72, -25.4, 0.7321065203379307}	{4.72, -25.3, 0.732152917264715}	{4.72, -25.2, 0.7322113275350338}	{4.72, -25.1, 0.732284861708903}	{4.72, -25., 0.7323774357494268}	{4.72, -24.9, 0.7324939795621559}	{4.72, -24.799999999999997, 0.7326406995306051}	{4.72, -24.7, 0.7328254090289161}	{4.72, -24.6, 0.7330579445126982}	{4.72, -24.5, 0.733350689346435}	{4.72, -24.4, 0.7337192332632403}	{4.72, -24.299999999999997, 0.7341832025756971}	{4.72, -24.2, 0.7347673053496879}	{4.72, -24.1, 0.7355026472007842}	{4.72, -24., 0.7364283877845473}
{4.739999999999999, -33., 0.0003240735634478886}	{4.739999999999999, -32.9, 0.0004079844443152043}	{4.739999999999999, -32.8, 0.0005136219845652108}	{4.739999999999999, -32.7, 0.0006466117684252848}	{4.739999999999999, -32.6, 0.0008140359868357057}	{4.739999999999999, -32.5, 0.0010248105899424958}	{4.739999999999999, -32.4, 0.0012901600939544055}	{4.739999999999999, -32.3, 0.0016242153275619025}	{4.739999999999999, -32.2, 0.002044765950093113}	{4.739999999999999, -32.1, 0.0025742078157437996}	{4.739999999999999, -32., 0.0032407356344790004}	{4.739999999999999, -31.9, 0.004079844443152577}	{4.739999999999999, -31.8, 0.005136219845652034}	{4.739999999999999, -31.7, 0.006466117684252817}	{4.739999999999999, -31.6, 0.008140359868357438}	{4.739999999999999, -31.5, 0.01024810589942458}	{4.739999999999999, -31.4, 0.012901600939543394}	{4.739999999999999, -31.3, 0.016242153275618548}	{4.739999999999999, -31.2, 0.020447659500932188}	{4.739999999999999, -31.1, 0.025742078157437894}	{4.739999999999999, -31., 0.032407356344790174}	{4.739999999999999, -30.9, 0.04079844443152548}	{4.739999999999999, -30.8, 0.05136219845651935}	{4.739999999999999, -30.7, 0.06466117684252766}	{4.739999999999999, -30.6, 0.08140359868357422}	{4.739999999999999, -30.5, 0.10248105899424592}	{4.739999999999999, -30.4, 0.12901600939543395}	{4.739999999999999, -30.3, 0.16242153275618604}	{4.739999999999999, -30.2, 0.2044765950093218}	{4.739999999999999, -30.1, 0.25742078157437853}	{4.739999999999999, -30., 0.32407356344790184}	{4.739999999999999, -29.9, 0.4079844443152544}	{4.739999999999999, -29.8, 0.5136219845651935}	{4.739999999999999, -29.7, 0.6466117684252759}	{4.739999999999999, -29.6, 0.6990020443274095}	{4.739999999999999, -29.5, 0.6990020471231314}	{4.739999999999999, -29.4, 0.6990020506427367}	{4.739999999999999, -29.3, 0.6990020550736573}	{4.739999999999999, -29.2, 0.6990020606518557}	{4.739999999999999, -29.1, 0.6990020676743914}	{4.739999999999999, -29., 0.6990020765152403}	{4.739999999999999, -28.9, 0.6990020876452094}	{4.739999999999999, -28.8, 0.6990021016570103}	{4.739999999999999, -28.7, 0.6990021192968228}	{4.739999999999999, -28.6, 0.6990021415040307}	{4.739999999999999, -28.5, 0.6990021694612493}	{4.739999999999999, -28.4, 0.699002204657302}	{4.739999999999999, -28.3, 0.6990022489665073}	{4.739999999999999, -28.2, 0.6990023047484919}	{4.739999999999999, -28.1, 0.6990023749738498}	{4.739999999999999, -28., 0.6990024633823373}	{4.739999999999999, -27.9, 0.6990025746820289}	{4.739999999999999, -27.8, 0.6990027148000388}	{4.739999999999999, -27.7, 0.6990028911981623}	{4.739999999999999, -27.6, 0.6990031132702427}	{4.739999999999999, -27.5, 0.6990033928424276}	{4.739999999999999, -27.4, 0.699003744802956}	{4.739999999999999, -27.3, 0.6990041878950087}	{4.739999999999999, -27.2, 0.6990047457148542}	{4.739999999999999, -27.1, 0.6990054479684324}	{4.739999999999999, -27., 0.699006332053308}	{4.739999999999999, -26.9, 0.6990074450502239}	{4.739999999999999, -26.8, 0.6990088462303248}	{4.739999999999999, -26.7, 0.6990106102115603}	{4.739999999999999, -26.6, 0.6990128309323638}	{4.739999999999999, -26.5, 0.6990156266542162}	{4.739999999999999, -26.4, 0.6990191462595013}	{4.739999999999999, -26.3, 0.699023577180035}	{4.739999999999999, -26.2, 0.699029155378494}	{4.739999999999999, -26.1, 0.6990361779142883}	{4.739999999999999, -26., 0.6990450187630588}	{4.739999999999999, -25.9, 0.6990561487322435}	{4.739999999999999, -25.8, 0.6990701605332921}	{4.739999999999999, -25.7, 0.6990878003457117}	{4.739999999999999, -25.6, 0.6991100075538491}	{4.739999999999999, -25.5, 0.6991379647725353}	{4.739999999999999, -25.4, 0.6991731608256407}	{4.739999999999999, -25.3, 0.6992174700313827}	{4.739999999999999, -25.2, 0.6992732520166145}	{4.739999999999999, -25.1, 0.6993434773755757}	{4.739999999999999, -25., 0.6994318858648931}	{4.739999999999999, -24.9, 0.6995431855592982}	{4.739999999999999, -24.799999999999997, 0.6996833035738369}	{4.739999999999999, -24.7, 0.6998597017044609}	{4.739999999999999, -24.6, 0.7000817737960292}	{4.739999999999999, -24.5, 0.7003613459990564}	{4.739999999999999, -24.4, 0.7007133065557529}	{4.739999999999999, -24.299999999999997, 0.7011563986538524}	{4.739999999999999, -24.2, 0.7017142185707252}	{4.739999999999999, -24.1, 0.7024164722628155}	{4.739999999999999, -24., 0.703300557318736}
{4.76, -33., 0.00030949497959577245}	{4.76, -32.9, 0.0003896310946358671}	{4.76, -32.8, 0.0004905164862623198}	{4.76, -32.7, 0.0006175236694596262}	{4.76, -32.6, 0.0007774162398669692}	{4.76, -32.5, 0.0009787090599100278}	{4.76, -32.4, 0.0012321217062739173}	{4.76, -32.3, 0.001551149326451541}	{4.76, -32.2, 0.001952781304557292}	{4.76, -32.1, 0.002458406007983639}	{4.76, -32., 0.0030949497959582087}	{4.76, -31.9, 0.0038963109463588776}	{4.76, -31.8, 0.004905164862622947}	{4.76, -31.7, 0.00617523669459608}	{4.76, -31.6, 0.007774162398670634}	{4.76, -31.5, 0.009787090599101064}	{4.76, -31.4, 0.012321217062740301}	{4.76, -31.3, 0.015511493264515435}	{4.76, -31.2, 0.01952781304557279}	{4.76, -31.1, 0.024584060079837114}	{4.76, -31., 0.030949497959581518}	{4.76, -30.9, 0.038963109463588975}	{4.76, -30.8, 0.04905164862622981}	{4.76, -30.7, 0.0617523669459592}	{4.76, -30.6, 0.07774162398670582}	{4.76, -30.5, 0.0978709059910113}	{4.76, -30.4, 0.1232121706274026}	{4.76, -30.3, 0.1551149326451553}	{4.76, -30.2, 0.1952781304557272}	{4.76, -30.1, 0.2458406007983704}	{4.76, -30., 0.30949497959581496}	{4.76, -29.9, 0.38963109463588985}	{4.76, -29.8, 0.4905164862622973}	{4.76, -29.7, 0.6175236694595926}	{4.76, -29.6, 0.6675571470405267}	{4.76, -29.5, 0.6675571497104483}	{4.76, -29.4, 0.6675571530716804}	{4.76, -29.3, 0.6675571573032208}	{4.76, -29.2, 0.6675571626304145}	{4.76, -29.1, 0.6675571693369543}	{4.76, -29., 0.6675571777799875}	{4.76, -28.9, 0.6675571884091366}	{4.76, -28.8, 0.6675572017904424}	{4.76, -28.7, 0.6675572186365085}	{4.76, -28.6, 0.6675572398444489}	{4.76, -28.5, 0.6675572665436643}	{4.76, -28.4, 0.6675573001559849}	{4.76, -28.3, 0.6675573424713895}	{4.76, -28.2, 0.6675573957433276}	{4.76, -28.1, 0.6675574628087243}	{4.76, -28., 0.6675575472390564}	{4.76, -27.9, 0.667557653530547}	{4.76, -27.8, 0.6675577873436055}	{4.76, -27.7, 0.6675579558042655}	{4.76, -27.6, 0.6675581678836711}	{4.76, -27.5, 0.6675584348758242}	{4.76, -27.4, 0.6675587709990304}	{4.76, -27.3, 0.6675591941530763}	{4.76, -27.2, 0.6675597268724576}	{4.76, -27.1, 0.6675603975264243}	{4.76, -27., 0.6675612418297455}	{4.76, -26.9, 0.6675623047446518}	{4.76, -26.8, 0.6675636428752381}	{4.76, -26.7, 0.6675653274818376}	{4.76, -26.6, 0.6675674482758948}	{4.76, -26.5, 0.6675701181974268}	{4.76, -26.4, 0.6675734794294915}	{4.76, -26.3, 0.6675777109699537}	{4.76, -26.2, 0.6675830381637737}	{4.76, -26.1, 0.6675897447034496}	{4.76, -26., 0.6675981877366761}	{4.76, -25.9, 0.6676088168857629}	{4.76, -25.8, 0.6676221981916622}	{4.76, -25.7, 0.6676390442577156}	{4.76, -25.6, 0.66766025219838}	{4.76, -25.5, 0.6676869514138478}	{4.76, -25.4, 0.6677205637347283}	{4.76, -25.3, 0.6677628791397189}	{4.76, -25.2, 0.6678161510785054}	{4.76, -25.1, 0.6678832164761919}	{4.76, -25., 0.6679676468099277}	{4.76, -24.9, 0.6680739383031272}	{4.76, -24.799999999999997, 0.6682077513658196}	{4.76, -24.7, 0.6683762120322141}	{4.76, -24.6, 0.6685882914481535}	{4.76, -24.5, 0.6688552836175728}	{4.76, -24.4, 0.669191406849761}	{4.76, -24.299999999999997, 0.6696145609367589}	{4.76, -24.2, 0.6701472803834861}	{4.76, -24.1, 0.6708179344537796}	{4.76, -24., 0.6716622379395006}
{4.779999999999999, -33., 0.0002955719131048357}	{4.779999999999999, -32.9, 0.00037210299242023466}	{4.779999999999999, -32.8, 0.00046844991296260505}	{4.779999999999999, -32.7, 0.0005897434995813159}	{4.779999999999999, -32.6, 0.0007424430780634284}	{4.779999999999999, -32.5, 0.0009346804577847204}	{4.779999999999999, -32.4, 0.0011766929802125958}	{4.779999999999999, -32.3, 0.0014813686946693499}	{4.779999999999999, -32.2, 0.0018649326939557491}	{4.779999999999999, -32.1, 0.002347811159706549}	{4.779999999999999, -32., 0.0029557191310484996}	{4.779999999999999, -31.9, 0.0037210299242030824}	{4.779999999999999, -31.8, 0.0046844991296257545}	{4.779999999999999, -31.7, 0.005897434995813502}	{4.779999999999999, -31.6, 0.007424430780633981}	{4.779999999999999, -31.5, 0.009346804577846838}	{4.779999999999999, -31.4, 0.011766929802125467}	{4.779999999999999, -31.3, 0.01481368694669377}	{4.779999999999999, -31.2, 0.018649326939556433}	{4.779999999999999, -31.1, 0.023478111597065077}	{4.779999999999999, -31., 0.029557191310484638}	{4.779999999999999, -30.9, 0.037210299242031}	{4.779999999999999, -30.8, 0.04684499129625792}	{4.779999999999999, -30.7, 0.05897434995813583}	{4.779999999999999, -30.6, 0.07424430780633914}	{4.779999999999999, -30.5, 0.09346804577846868}	{4.779999999999999, -30.4, 0.11766929802125517}	{4.779999999999999, -30.3, 0.14813686946693846}	{4.779999999999999, -30.2, 0.186493269395565}	{4.779999999999999, -30.1, 0.23478111597065104}	{4.779999999999999, -30., 0.295571913104847}	{4.779999999999999, -29.9, 0.3721029924203106}	{4.779999999999999, -29.8, 0.46844991296257893}	{4.779999999999999, -29.7, 0.5897434995813585}	{4.779999999999999, -29.6, 0.637526150877328}	{4.779999999999999, -29.5, 0.6375261534271086}	{4.779999999999999, -29.4, 0.6375261566370923}	{4.779999999999999, -29.3, 0.6375261606782225}	{4.779999999999999, -29.2, 0.637526165765704}	{4.779999999999999, -29.1, 0.6375261721704634}	{4.779999999999999, -29., 0.6375261802335779}	{4.779999999999999, -28.9, 0.6375261903844377}	{4.779999999999999, -28.8, 0.6375262031636131}	{4.779999999999999, -28.7, 0.6375262192516418}	{4.779999999999999, -28.6, 0.6375262395052698}	{4.779999999999999, -28.5, 0.6375262650030769}	{4.779999999999999, -28.4, 0.6375262971029141}	{4.779999999999999, -28.3, 0.637526337514215}	{4.779999999999999, -28.2, 0.6375263883890283}	{4.779999999999999, -28.1, 0.6375264524366239}	{4.779999999999999, -28., 0.6375265330677695}	{4.779999999999999, -27.9, 0.6375266345763676}	{4.779999999999999, -27.8, 0.6375267623681214}	{4.779999999999999, -27.7, 0.6375269232484075}	{4.779999999999999, -27.6, 0.6375271257846882}	{4.779999999999999, -27.5, 0.6375273807627585}	{4.779999999999999, -27.4, 0.6375277017611307}	{4.779999999999999, -27.3, 0.6375281058741388}	{4.779999999999999, -27.2, 0.6375286146222738}	{4.779999999999999, -27.1, 0.6375292550982291}	{4.779999999999999, -27., 0.637530061409685}	{4.779999999999999, -26.9, 0.6375310764956668}	{4.779999999999999, -26.8, 0.6375323544132045}	{4.779999999999999, -26.7, 0.6375339632160669}	{4.779999999999999, -26.6, 0.6375359885788732}	{4.779999999999999, -26.5, 0.6375385383595784}	{4.779999999999999, -26.4, 0.6375417483433031}	{4.779999999999999, -26.3, 0.6375457894733865}	{4.779999999999999, -26.2, 0.6375508769547421}	{4.779999999999999, -26.1, 0.6375572817143046}	{4.779999999999999, -26., 0.6375653448288772}	{4.779999999999999, -25.9, 0.6375754956887159}	{4.779999999999999, -25.8, 0.6375882748641258}	{4.779999999999999, -25.7, 0.6376043628928036}	{4.779999999999999, -25.6, 0.6376246165209509}	{4.779999999999999, -25.5, 0.6376501143281373}	{4.779999999999999, -25.4, 0.6376822141655979}	{4.779999999999999, -25.3, 0.6377226254667684}	{4.779999999999999, -25.2, 0.6377735002808578}	{4.779999999999999, -25.1, 0.6378375478773286}	{4.779999999999999, -25., 0.637918179024397}	{4.779999999999999, -24.9, 0.6380196876249098}	{4.779999999999999, -24.799999999999997, 0.6381474793823824}	{4.779999999999999, -24.7, 0.6383083596745055}	{4.779999999999999, -24.6, 0.638510895964456}	{4.779999999999999, -24.5, 0.6387658740497627}	{4.779999999999999, -24.4, 0.6390868724456894}	{4.779999999999999, -24.299999999999997, 0.6394909854912177}	{4.779999999999999, -24.2, 0.6399997336857791}	{4.779999999999999, -24.1, 0.6406402097356706}	{4.779999999999999, -24., 0.6414465213416081}
{4.8, -33., 0.000282274915964941}	{4.8, -32.9, 0.00035536306482038987}	{4.8, -32.8, 0.00044737559271546847}	{4.8, -32.7, 0.000563212502285942}	{4.8, -32.6, 0.0007090425313679421}	{4.8, -32.5, 0.0008926316607819907}	{4.8, -32.4, 0.0011237566811305019}	{4.8, -32.3, 0.0014147258425486024}	{4.8, -32.2, 0.0017810343139062189}	{4.8, -32.1, 0.0022421893570540815}	{4.8, -32., 0.002822749159649676}	{4.8, -31.9, 0.0035536306482036543}	{4.8, -31.8, 0.0044737559271541775}	{4.8, -31.7, 0.005632125022859369}	{4.8, -31.6, 0.007090425313679247}	{4.8, -31.5, 0.00892631660781941}	{4.8, -31.4, 0.011237566811304282}	{4.8, -31.3, 0.01414725842548569}	{4.8, -31.2, 0.017810343139063052}	{4.8, -31.1, 0.0224218935705403}	{4.8, -31., 0.02822749159649754}	{4.8, -30.9, 0.035536306482037164}	{4.8, -30.8, 0.04473755927154211}	{4.8, -30.7, 0.056321250228592336}	{4.8, -30.6, 0.07090425313679255}	{4.8, -30.5, 0.08926316607819476}	{4.8, -30.4, 0.11237566811304285}	{4.8, -30.3, 0.14147258425485648}	{4.8, -30.2, 0.17810343139063078}	{4.8, -30.1, 0.22421893570540302}	{4.8, -30., 0.2822749159649753}	{4.8, -29.9, 0.35536306482037167}	{4.8, -29.8, 0.4473755927154215}	{4.8, -29.7, 0.5632125022859235}	{4.8, -29.6, 0.6088455387184634}	{4.8, -29.5, 0.6088455411535081}	{4.8, -29.4, 0.6088455442190481}	{4.8, -29.3, 0.608845548078334}	{4.8, -29.2, 0.6088455529368872}	{4.8, -29.1, 0.6088455590534434}	{4.8, -29., 0.6088455667537315}	{4.8, -28.9, 0.6088455764478197}	{4.8, -28.8, 0.6088455886519537}	{4.8, -28.7, 0.608845604016048}	{4.8, -28.6, 0.608845623358297}	{4.8, -28.5, 0.6088456477087457}	{4.8, -28.4, 0.6088456783641443}	{4.8, -28.3, 0.6088457169570046}	{4.8, -28.2, 0.6088457655425372}	{4.8, -28.1, 0.6088458267080988}	{4.8, -28., 0.6088459037109787}	{4.8, -27.9, 0.6088460006518609}	{4.8, -27.8, 0.608846122693201}	{4.8, -27.7, 0.6088462763341453}	{4.8, -27.6, 0.6088464697566344}	{4.8, -27.5, 0.6088467132611212}	{4.8, -27.4, 0.6088470198151075}	{4.8, -27.3, 0.6088474057437108}	{4.8, -27.2, 0.6088478915990367}	{4.8, -27.1, 0.6088485032546531}	{4.8, -27., 0.6088492732834517}	{4.8, -26.9, 0.6088502426922742}	{4.8, -26.8, 0.6088514631056752}	{4.8, -26.7, 0.6088529995151188}	{4.8, -26.6, 0.6088549337400107}	{4.8, -26.5, 0.6088573687848793}	{4.8, -26.4, 0.6088604343247437}	{4.8, -26.3, 0.6088642936107805}	{4.8, -26.2, 0.6088691521640448}	{4.8, -26.1, 0.6088752687202155}	{4.8, -26., 0.6088829690082141}	{4.8, -25.9, 0.6088926630964584}	{4.8, -25.8, 0.6089048672305003}	{4.8, -25.7, 0.6089202313249856}	{4.8, -25.6, 0.60893957357398}	{4.8, -25.5, 0.6089639240227883}	{4.8, -25.4, 0.6089945794216258}	{4.8, -25.3, 0.6090331722823016}	{4.8, -25.2, 0.6090817578154312}	{4.8, -25.1, 0.6091429233779102}	{4.8, -25., 0.6092199262591215}	{4.8, -24.9, 0.6093168671435033}	{4.8, -24.799999999999997, 0.6094389084869967}	{4.8, -24.7, 0.6095925494367254}	{4.8, -24.6, 0.6097859719343999}	{4.8, -24.5, 0.6100294764347414}	{4.8, -24.4, 0.61033603044256}	{4.8, -24.299999999999997, 0.6107219590801573}	{4.8, -24.2, 0.6112078144603882}	{4.8, -24.1, 0.6118194701628421}	{4.8, -24., 0.6125894990982609}
{4.819999999999999, -33., 0.000269575860698923}	{4.819999999999999, -32.9, 0.00033937590144015207}	{4.819999999999999, -32.8, 0.0004272489464734833}	{4.819999999999999, -32.7, 0.0005378745558778019}	{4.819999999999999, -32.6, 0.0006771439467520576}	{4.819999999999999, -32.5, 0.0008524737220087533}	{4.819999999999999, -32.4, 0.0010732008315234812}	{4.819999999999999, -32.3, 0.0013510797987636254}	{4.819999999999999, -32.2, 0.0017009086920252076}	{4.819999999999999, -32.1, 0.0021413171755322456}	{4.819999999999999, -32., 0.002695758606988815}	{4.819999999999999, -31.9, 0.0033937590144009775}	{4.819999999999999, -31.8, 0.004272489464735015}	{4.819999999999999, -31.7, 0.005378745558777747}	{4.819999999999999, -31.6, 0.00677143946752018}	{4.819999999999999, -31.5, 0.008524737220087267}	{4.819999999999999, -31.4, 0.01073200831523546}	{4.819999999999999, -31.3, 0.01351079798763616}	{4.819999999999999, -31.2, 0.01700908692025259}	{4.819999999999999, -31.1, 0.02141317175532174}	{4.819999999999999, -31., 0.026957586069887792}	{4.819999999999999, -30.9, 0.03393759014401029}	{4.819999999999999, -30.8, 0.04272489464734949}	{4.819999999999999, -30.7, 0.05378745558777708}	{4.819999999999999, -30.6, 0.06771439467520242}	{4.819999999999999, -30.5, 0.0852473722008722}	{4.819999999999999, -30.4, 0.10732008315235408}	{4.819999999999999, -30.3, 0.13510797987636097}	{4.819999999999999, -30.2, 0.1700908692025264}	{4.819999999999999, -30.1, 0.21413171755321728}	{4.819999999999999, -30., 0.2695758606988773}	{4.819999999999999, -29.9, 0.3393759014401024}	{4.819999999999999, -29.8, 0.4272489464734955}	{4.819999999999999, -29.7, 0.5378745558777711}	{4.819999999999999, -29.6, 0.5814546417332482}	{4.819999999999999, -29.5, 0.5814546440587193}	{4.819999999999999, -29.4, 0.5814546469863137}	{4.819999999999999, -29.3, 0.5814546506719368}	{4.819999999999999, -29.2, 0.5814546553118614}	{4.819999999999999, -29.1, 0.5814546611531802}	{4.819999999999999, -29., 0.5814546685069651}	{4.819999999999999, -28.9, 0.5814546777648316}	{4.819999999999999, -28.8, 0.5814546894197953}	{4.819999999999999, -28.7, 0.5814547040925251}	{4.819999999999999, -28.6, 0.5814547225643975}	{4.819999999999999, -28.5, 0.5814547458191069}	{4.819999999999999, -28.4, 0.5814547750950517}	{4.819999999999999, -28.3, 0.5814548119512826}	{4.819999999999999, -28.2, 0.5814548583505281}	{4.819999999999999, -28.1, 0.5814549167637174}	{4.819999999999999, -28., 0.581454990301566}	{4.819999999999999, -27.9, 0.581455082880232}	{4.819999999999999, -27.8, 0.5814551994298675}	{4.819999999999999, -27.7, 0.5814553461571651}	{4.819999999999999, -27.6, 0.5814555308758889}	{4.819999999999999, -27.5, 0.5814557634229842}	{4.819999999999999, -27.4, 0.581456056182432}	{4.819999999999999, -27.3, 0.5814564247447402}	{4.819999999999999, -27.2, 0.5814568887371961}	{4.819999999999999, -27.1, 0.5814574728690896}	{4.819999999999999, -27., 0.5814582082475742}	{4.819999999999999, -26.9, 0.5814591340342357}	{4.819999999999999, -26.8, 0.5814602995305899}	{4.819999999999999, -26.7, 0.5814617668035678}	{4.819999999999999, -26.6, 0.5814636139908056}	{4.819999999999999, -26.5, 0.58146593946176}	{4.819999999999999, -26.4, 0.5814688670562392}	{4.819999999999999, -26.3, 0.5814725526793252}	{4.819999999999999, -26.2, 0.5814771926038875}	{4.819999999999999, -26.1, 0.5814830339228295}	{4.819999999999999, -26., 0.5814903877076864}	{4.819999999999999, -25.9, 0.5814996455743197}	{4.819999999999999, -25.8, 0.5815113005378896}	{4.819999999999999, -25.7, 0.5815259732677115}	{4.819999999999999, -25.6, 0.5815444451401609}	{4.819999999999999, -25.5, 0.5815676998498163}	{4.819999999999999, -25.4, 0.5815969757947859}	{4.819999999999999, -25.3, 0.5816338320259262}	{4.819999999999999, -25.2, 0.5816802312719934}	{4.819999999999999, -25.1, 0.5817386444621164}	{4.819999999999999, -25., 0.5818121823118012}	{4.819999999999999, -24.9, 0.5819047609799028}	{4.819999999999999, -24.799999999999997, 0.5820213106184073}	{4.819999999999999, -24.7, 0.5821680379210733}	{4.819999999999999, -24.6, 0.5823527566526164}	{4.819999999999999, -24.5, 0.5825853037603493}	{4.819999999999999, -24.4, 0.5828780632277734}	{4.819999999999999, -24.299999999999997, 0.5832466255673}	{4.819999999999999, -24.2, 0.58371061807259}	{4.819999999999999, -24.1, 0.5842947500446298}	{4.819999999999999, -24., 0.5850301286538941}
{4.84, -33., 0.0002574478813539421}	{4.84, -32.9, 0.00032410768004907875}	{4.84, -32.8, 0.0004080273945713436}	{4.84, -32.7, 0.0005136760557340394}	{4.84, -32.6, 0.0006466798399938306}	{4.84, -32.5, 0.0008141216838632286}	{4.84, -32.4, 0.0010249184761081313}	{4.84, -32.3, 0.0012902959145898894}	{4.84, -32.2, 0.0016243863156112947}	{4.84, -32.1, 0.002044981211293839}	{4.84, -32., 0.0025744788135393173}	{4.84, -31.9, 0.0032410768004904156}	{4.84, -31.8, 0.0040802739457139236}	{4.84, -31.7, 0.005136760557340931}	{4.84, -31.6, 0.006466798399938566}	{4.84, -31.5, 0.008141216838632377}	{4.84, -31.4, 0.010249184761081073}	{4.84, -31.3, 0.012902959145898316}	{4.84, -31.2, 0.016243863156113487}	{4.84, -31.1, 0.020449812112938042}	{4.84, -31., 0.025744788135393982}	{4.84, -30.9, 0.03241076800490454}	{4.84, -30.8, 0.04080273945713956}	{4.84, -30.7, 0.05136760557340956}	{4.84, -30.6, 0.0646679839993847}	{4.84, -30.5, 0.0814121683863244}	{4.84, -30.4, 0.10249184761080969}	{4.84, -30.3, 0.12902959145898313}	{4.84, -30.2, 0.162438631561134}	{4.84, -30.1, 0.2044981211293806}	{4.84, -30., 0.25744788135393987}	{4.84, -29.9, 0.3241076800490458}	{4.84, -29.8, 0.40802739457139503}	{4.84, -29.7, 0.5136760557340964}	{4.84, -29.6, 0.5552955121039104}	{4.84, -29.5, 0.5552955143247372}	{4.84, -29.4, 0.5552955171205924}	{4.84, -29.3, 0.5552955206403658}	{4.84, -29.2, 0.5552955250714978}	{4.84, -29.1, 0.5552955306499626}	{4.84, -29., 0.5552955376728336}	{4.84, -28.9, 0.5552955465141044}	{4.84, -28.8, 0.5552955576446049}	{4.84, -28.7, 0.5552955716570749}	{4.84, -28.6, 0.5552955892977293}	{4.84, -28.5, 0.5552956115059975}	{4.84, -28.4, 0.5552956394645505}	{4.84, -28.3, 0.5552956746622836}	{4.84, -28.2, 0.5552957189736042}	{4.84, -28.1, 0.5552957747582516}	{4.84, -28., 0.5552958449869619}	{4.84, -27.9, 0.5552959333996699}	{4.84, -27.8, 0.5552960447046748}	{4.84, -27.7, 0.5552961848293738}	{4.84, -27.6, 0.5552963612359183}	{4.84, -27.5, 0.5552965833186}	{4.84, -27.4, 0.5552968629041313}	{4.84, -27.3, 0.5552972148814616}	{4.84, -27.2, 0.5552976579946671}	{4.84, -27.1, 0.5552982158411418}	{4.84, -27., 0.5552989181282447}	{4.84, -26.9, 0.5552998022553249}	{4.84, -26.8, 0.5553009153053736}	{4.84, -26.7, 0.5553023165523646}	{4.84, -26.6, 0.5553040806178099}	{4.84, -26.5, 0.5553063014446273}	{4.84, -26.4, 0.5553090972999432}	{4.84, -26.3, 0.5553126170732486}	{4.84, -26.2, 0.5553170482053077}	{4.84, -26.1, 0.555322626670061}	{4.84, -26., 0.5553296495411003}	{4.84, -25.9, 0.5553384908119192}	{4.84, -25.8, 0.5553496213124314}	{4.84, -25.7, 0.5553636337823814}	{4.84, -25.6, 0.5553812744368983}	{4.84, -25.5, 0.5554034827051734}	{4.84, -25.4, 0.5554314412584938}	{4.84, -25.3, 0.5554666389918042}	{4.84, -25.2, 0.5555109503127987}	{4.84, -25.1, 0.5555667349609757}	{4.84, -25., 0.5556369636723866}	{4.84, -24.9, 0.555725376382188}	{4.84, -24.799999999999997, 0.5558366813898675}	{4.84, -24.7, 0.5559768060934228}	{4.84, -24.6, 0.5561532126450197}	{4.84, -24.5, 0.556375295337965}	{4.84, -24.4, 0.5566548808873356}	{4.84, -24.299999999999997, 0.5570068582460834}	{4.84, -24.2, 0.557449971496713}	{4.84, -24.1, 0.5580078180430453}	{4.84, -24., 0.5587101052596408}
{4.859999999999999, -33., 0.00024586531711272405}	{4.859999999999999, -32.9, 0.0003095260955919968}	{4.859999999999999, -32.8, 0.00038967026735412837}	{4.859999999999999, -32.7, 0.0004905658017927682}	{4.859999999999999, -32.6, 0.0006175857540341363}	{4.859999999999999, -32.5, 0.0007774943997156331}	{4.859999999999999, -32.4, 0.0009788074573297651}	{4.859999999999999, -32.3, 0.001232245581286061}	{4.859999999999999, -32.2, 0.0015513052758520285}	{4.859999999999999, -32.1, 0.0019529776332205106}	{4.859999999999999, -32., 0.002458653171126895}	{4.859999999999999, -31.9, 0.003095260955919966}	{4.859999999999999, -31.8, 0.003896702673541903}	{4.859999999999999, -31.7, 0.004905658017928204}	{4.859999999999999, -31.6, 0.0061758575403415596}	{4.859999999999999, -31.5, 0.007774943997156775}	{4.859999999999999, -31.4, 0.009788074573297152}	{4.859999999999999, -31.3, 0.012322455812860117}	{4.859999999999999, -31.2, 0.015513052758520385}	{4.859999999999999, -31.1, 0.01952977633220488}	{4.859999999999999, -31., 0.024586531711268976}	{4.859999999999999, -30.9, 0.03095260955919976}	{4.859999999999999, -30.8, 0.03896702673541945}	{4.859999999999999, -30.7, 0.04905658017928242}	{4.859999999999999, -30.6, 0.061758575403416394}	{4.859999999999999, -30.5, 0.07774943997156734}	{4.859999999999999, -30.4, 0.09788074573297169}	{4.859999999999999, -30.3, 0.12322455812860093}	{4.859999999999999, -30.2, 0.15513052758520363}	{4.859999999999999, -30.1, 0.1952977633220481}	{4.859999999999999, -30., 0.24586531711269}	{4.859999999999999, -29.9, 0.30952609559199773}	{4.859999999999999, -29.8, 0.3896702673541945}	{4.859999999999999, -29.7, 0.49056580179282444}	{4.859999999999999, -29.6, 0.5303128013975754}	{4.859999999999999, -29.5, 0.5303128035184662}	{4.859999999999999, -29.4, 0.5303128061885094}	{4.859999999999999, -29.3, 0.5303128095498948}	{4.859999999999999, -29.2, 0.5303128137816282}	{4.859999999999999, -29.1, 0.5303128191090648}	{4.859999999999999, -29., 0.5303128258159103}	{4.859999999999999, -28.9, 0.5303128342593283}	{4.859999999999999, -28.8, 0.530312844888962}	{4.859999999999999, -28.7, 0.530312858270878}	{4.859999999999999, -28.6, 0.5303128751177119}	{4.859999999999999, -28.5, 0.5303128963266194}	{4.859999999999999, -28.4, 0.5303129230270518}	{4.859999999999999, -28.3, 0.5303129566409049}	{4.859999999999999, -28.2, 0.5303129989582387}	{4.859999999999999, -28.1, 0.5303130522326056}	{4.859999999999999, -28., 0.5303131193010597}	{4.859999999999999, -27.9, 0.5303132037352409}	{4.859999999999999, -27.8, 0.5303133100315774}	{4.859999999999999, -27.7, 0.5303134438507365}	{4.859999999999999, -27.6, 0.5303136123190767}	{4.859999999999999, -27.5, 0.530313824408151}	{4.859999999999999, -27.4, 0.5303140914124763}	{4.859999999999999, -27.3, 0.5303144275510066}	{4.859999999999999, -27.2, 0.530314850724344}	{4.859999999999999, -27.1, 0.5303153834680123}	{4.859999999999999, -27., 0.5303160541525542}	{4.859999999999999, -26.9, 0.5303168984943674}	{4.859999999999999, -26.8, 0.5303179614577322}	{4.859999999999999, -26.7, 0.5303192996493243}	{4.859999999999999, -26.6, 0.5303209843327253}	{4.859999999999999, -26.5, 0.53032310522347}	{4.859999999999999, -26.4, 0.5303257752667244}	{4.859999999999999, -26.3, 0.5303291366520285}	{4.859999999999999, -26.2, 0.5303333683854076}	{4.859999999999999, -26.1, 0.5303386958220958}	{4.859999999999999, -26., 0.5303454026675244}	{4.859999999999999, -25.9, 0.5303538460856708}	{4.859999999999999, -25.8, 0.530364475719343}	{4.859999999999999, -25.7, 0.5303778576352994}	{4.859999999999999, -25.6, 0.5303947044693688}	{4.859999999999999, -25.5, 0.5304159133769083}	{4.859999999999999, -25.4, 0.5304426138095998}	{4.859999999999999, -25.3, 0.5304762276628743}	{4.859999999999999, -25.2, 0.5305185449970342}	{4.859999999999999, -25.1, 0.5305718193645014}	{4.859999999999999, -25., 0.5306388878197155}	{4.859999999999999, -24.9, 0.5307233220026504}	{4.859999999999999, -24.799999999999997, 0.5308296183417048}	{4.859999999999999, -24.7, 0.530963437504967}	{4.859999999999999, -24.6, 0.531131905851524}	{4.859999999999999, -24.5, 0.5313439949362153}	{4.859999999999999, -24.4, 0.5316109992778726}	{4.859999999999999, -24.299999999999997, 0.5319471378340008}	{4.859999999999999, -24.2, 0.532370311212697}	{4.859999999999999, -24.1, 0.5329030549462348}	{4.859999999999999, -24., 0.5335737395918131}
{4.88, -33., 0.0002348036584071034}	{4.88, -32.9, 0.0002956002923508963}	{4.88, -32.8, 0.0003721387197742187}	{4.88, -32.7, 0.0004684948910363925}	{4.88, -32.6, 0.0005898001236215515}	{4.88, -32.5, 0.0007425143635063676}	{4.88, -32.4, 0.0009347702008405061}	{4.88, -32.3, 0.0011768059600260293}	{4.88, -32.2, 0.0014815109278274938}	{4.88, -32.1, 0.001865111754892865}	{4.88, -32., 0.002348036584070574}	{4.88, -31.9, 0.002956002923508921}	{4.88, -31.8, 0.0037213871977432042}	{4.88, -31.7, 0.0046849489103643885}	{4.88, -31.6, 0.005898001236215067}	{4.88, -31.5, 0.007425143635064669}	{4.88, -31.4, 0.009347702008404658}	{4.88, -31.3, 0.011768059600259905}	{4.88, -31.2, 0.01481510927827551}	{4.88, -31.1, 0.018651117548928484}	{4.88, -31., 0.023480365840706285}	{4.88, -30.9, 0.029560029235088936}	{4.88, -30.8, 0.03721387197743172}	{4.88, -30.7, 0.04684948910364373}	{4.88, -30.6, 0.05898001236215087}	{4.88, -30.5, 0.07425143635064617}	{4.88, -30.4, 0.0934770200840459}	{4.88, -30.3, 0.11768059600259859}	{4.88, -30.2, 0.1481510927827549}	{4.88, -30.1, 0.18651117548928461}	{4.88, -30., 0.23480365840706272}	{4.88, -29.9, 0.29560029235088914}	{4.88, -29.8, 0.3721387197743176}	{4.88, -29.7, 0.4684948910364386}	{4.88, -29.6, 0.5064536443388391}	{4.88, -29.5, 0.5064536463642901}	{4.88, -29.4, 0.5064536489141819}	{4.88, -29.3, 0.5064536521243053}	{4.88, -29.2, 0.5064536561656113}	{4.88, -29.1, 0.5064536612533141}	{4.88, -29., 0.5064536676583525}	{4.88, -28.9, 0.5064536757218182}	{4.88, -28.8, 0.50645368587312}	{4.88, -28.7, 0.5064536986528516}	{4.88, -28.6, 0.5064537147415809}	{4.88, -28.5, 0.5064537349960906}	{4.88, -28.4, 0.5064537604950078}	{4.88, -28.3, 0.5064537925962427}	{4.88, -28.2, 0.5064538330093029}	{4.88, -28.1, 0.5064538838863314}	{4.88, -28., 0.5064539479367155}	{4.88, -27.9, 0.5064540285713717}	{4.88, -27.8, 0.5064541300843893}	{4.88, -27.7, 0.506454257881707}	{4.88, -27.6, 0.5064544187689977}	{4.88, -27.5, 0.5064546213140964}	{4.88, -27.4, 0.5064548763032682}	{4.88, -27.3, 0.5064551973156163}	{4.88, -27.2, 0.5064556014462189}	{4.88, -27.1, 0.5064561102165042}	{4.88, -27., 0.506456750720345}	{4.88, -26.9, 0.5064575570669066}	{4.88, -26.8, 0.5064585721970839}	{4.88, -26.7, 0.5064598501702604}	{4.88, -26.6, 0.506461459043168}	{4.88, -26.5, 0.5064634844941559}	{4.88, -26.4, 0.5064660343858751}	{4.88, -26.3, 0.5064692445093585}	{4.88, -26.2, 0.5064732858153874}	{4.88, -26.1, 0.5064783735182452}	{4.88, -26., 0.5064847785566624}	{4.88, -25.9, 0.5064928420222926}	{4.88, -25.8, 0.5065029933240862}	{4.88, -25.7, 0.5065157730558848}	{4.88, -25.6, 0.5065318617850142}	{4.88, -25.5, 0.5065521162949779}	{4.88, -25.4, 0.5065776152123053}	{4.88, -25.3, 0.5066097164473506}	{4.88, -25.2, 0.5066501295079762}	{4.88, -25.1, 0.506701006537088}	{4.88, -25., 0.5067650569221073}	{4.88, -24.9, 0.5068456915797498}	{4.88, -24.799999999999997, 0.5069472045998139}	{4.88, -24.7, 0.5070750019211718}	{4.88, -24.6, 0.5072358892178116}	{4.88, -24.5, 0.5074384343259266}	{4.88, -24.4, 0.5076934235126449}	{4.88, -24.299999999999997, 0.5080144358844211}	{4.88, -24.2, 0.5084185665245022}	{4.88, -24.1, 0.5089273368692944}	{4.88, -24., 0.5095678408046758}
{4.8999999999999995, -33., 0.0002242394954268525}	{4.8999999999999995, -32.9, 0.00028230079912074357}	{4.8999999999999995, -32.8, 0.0003553956497828427}	{4.8999999999999995, -32.7, 0.0004474166147527333}	{4.8999999999999995, -32.6, 0.0005632641459711915}	{4.8999999999999995, -32.5, 0.0007091075469156906}	{4.8999999999999995, -32.4, 0.0008927135105071572}	{4.8999999999999995, -32.3, 0.0011238597238293804}	{4.8999999999999995, -32.2, 0.0014148555656207519}	{4.8999999999999995, -32.1, 0.0017811976255785432}	{4.8999999999999995, -32., 0.002242394954268223}	{4.8999999999999995, -31.9, 0.0028230079912072666}	{4.8999999999999995, -31.8, 0.003553956497828812}	{4.8999999999999995, -31.7, 0.004474166147527735}	{4.8999999999999995, -31.6, 0.005632641459711988}	{4.8999999999999995, -31.5, 0.007091075469156664}	{4.8999999999999995, -31.4, 0.008927135105071633}	{4.8999999999999995, -31.3, 0.011238597238294422}	{4.8999999999999995, -31.2, 0.014148555656208688}	{4.8999999999999995, -31.1, 0.01781197625578512}	{4.8999999999999995, -31., 0.022423949542682273}	{4.8999999999999995, -30.9, 0.028230079912073016}	{4.8999999999999995, -30.8, 0.03553956497828854}	{4.8999999999999995, -30.7, 0.04474166147527765}	{4.8999999999999995, -30.6, 0.056326414597118936}	{4.8999999999999995, -30.5, 0.070910754691567}	{4.8999999999999995, -30.4, 0.08927135105071657}	{4.8999999999999995, -30.3, 0.11238597238294447}	{4.8999999999999995, -30.2, 0.1414855565620867}	{4.8999999999999995, -30.1, 0.17811976255785103}	{4.8999999999999995, -30., 0.2242394954268228}	{4.8999999999999995, -29.9, 0.2823007991207299}	{4.8999999999999995, -29.8, 0.3553956497828857}	{4.8999999999999995, -29.7, 0.44741661475277655}	{4.8999999999999995, -29.6, 0.4836675477463454}	{4.8999999999999995, -29.5, 0.48366754968065073}	{4.8999999999999995, -29.4, 0.48366755211579693}	{4.8999999999999995, -29.3, 0.48366755518146415}	{4.8999999999999995, -29.2, 0.48366755904091063}	{4.8999999999999995, -29.1, 0.48366756389966586}	{4.8999999999999995, -29., 0.48366757001647653}	{4.8999999999999995, -28.9, 0.48366757771708463}	{4.8999999999999995, -28.8, 0.4836675874115759}	{4.8999999999999995, -28.7, 0.48366759961621736}	{4.8999999999999995, -28.6, 0.4836676149809506}	{4.8999999999999995, -28.5, 0.4836676343240037}	{4.8999999999999995, -28.4, 0.48366765867546496}	{4.8999999999999995, -28.3, 0.48366768933213816}	{4.8999999999999995, -28.2, 0.4836677279266032}	{4.8999999999999995, -28.1, 0.4836677765141559}	{4.8999999999999995, -28., 0.48366783768226074}	{4.8999999999999995, -27.9, 0.4836679146883424}	{4.8999999999999995, -27.8, 0.4836680116332554}	{4.8999999999999995, -27.7, 0.4836681336796698}	{4.8999999999999995, -27.6, 0.48366828732700246}	{4.8999999999999995, -27.5, 0.483668480757534}	{4.8999999999999995, -27.4, 0.4836687242721455}	{4.8999999999999995, -27.3, 0.483669030838878}	{4.8999999999999995, -27.2, 0.4836694167835281}	{4.8999999999999995, -27.1, 0.4836699026590557}	{4.8999999999999995, -27., 0.4836705143401043}	{4.8999999999999995, -26.9, 0.4836712844009203}	{4.8999999999999995, -26.8, 0.48367225385005025}	{4.8999999999999995, -26.7, 0.48367347431419555}	{4.8999999999999995, -26.6, 0.4836750107875222}	{4.8999999999999995, -26.5, 0.4836769450928378}	{4.8999999999999995, -26.4, 0.4836793802389543}	{4.8999999999999995, -26.3, 0.48368244590628207}	{4.8999999999999995, -26.2, 0.48368630535278584}	{4.8999999999999995, -26.1, 0.483691164108066}	{4.8999999999999995, -26., 0.48369728091855974}	{4.8999999999999995, -25.9, 0.4837049815267321}	{4.8999999999999995, -25.8, 0.48371467601805107}	{4.8999999999999995, -25.7, 0.4837268806595339}	{4.8999999999999995, -25.6, 0.4837422453928497}	{4.8999999999999995, -25.5, 0.4837615884460839}	{4.8999999999999995, -25.4, 0.4837859399073702}	{4.8999999999999995, -25.3, 0.48381659658084203}	{4.8999999999999995, -25.2, 0.48385519104618707}	{4.8999999999999995, -25.1, 0.4839037785994758}	{4.8999999999999995, -25., 0.48396494670518464}	{4.8999999999999995, -24.9, 0.48404195278813245}	{4.8999999999999995, -24.799999999999997, 0.4841388977032617}	{4.8999999999999995, -24.7, 0.48426094412116566}	{4.8999999999999995, -24.6, 0.4844145914591988}	{4.8999999999999995, -24.5, 0.4846080219992724}	{4.8999999999999995, -24.4, 0.4848515366243945}	{4.8999999999999995, -24.299999999999997, 0.4851581033785572}	{4.8999999999999995, -24.2, 0.48554404806285145}	{4.8999999999999995, -24.1, 0.4860299236446781}	{4.8999999999999995, -24., 0.4866416047794356}
{4.92, -33., 0.00021415046891716055}	{4.92, -32.9, 0.00026959946726738253}	{4.92, -32.8, 0.0003394056203490537}	{4.92, -32.7, 0.0004272863603632139}	{4.92, -32.6, 0.0005379216571742918}	{4.92, -32.5, 0.0006772032437711176}	{4.92, -32.4, 0.0008525483725328586}	{4.92, -32.3, 0.0010732948109654348}	{4.92, -32.2, 0.0013511981118712595}	{4.92, -32.1, 0.0017010576394029646}	{4.92, -32., 0.002141504689170933}	{4.92, -31.9, 0.002695994672673758}	{4.92, -31.8, 0.003394056203490608}	{4.92, -31.7, 0.004272863603632057}	{4.92, -31.6, 0.005379216571742748}	{4.92, -31.5, 0.0067720324377111745}	{4.92, -31.4, 0.00852548372532907}	{4.92, -31.3, 0.010732948109654403}	{4.92, -31.2, 0.013511981118712067}	{4.92, -31.1, 0.017010576394029486}	{4.92, -31., 0.021415046891709782}	{4.92, -30.9, 0.026959946726737256}	{4.92, -30.8, 0.03394056203490631}	{4.92, -30.7, 0.04272863603632007}	{4.92, -30.6, 0.05379216571742707}	{4.92, -30.5, 0.06772032437711212}	{4.92, -30.4, 0.08525483725329086}	{4.92, -30.3, 0.10732948109654333}	{4.92, -30.2, 0.13511981118712055}	{4.92, -30.1, 0.17010576394029497}	{4.92, -30., 0.21415046891709805}	{4.92, -29.9, 0.2695994672673725}	{4.92, -29.8, 0.3394056203490633}	{4.92, -29.7, 0.4272863603632009}	{4.92, -29.6, 0.46190628440680664}	{4.92, -29.5, 0.4619062862540672}	{4.92, -29.4, 0.4619062885796305}	{4.92, -29.3, 0.4619062915073412}	{4.92, -29.2, 0.4619062951931107}	{4.92, -29.1, 0.4619062998332195}	{4.92, -29., 0.4619063056747704}	{4.92, -28.9, 0.4619063130288472}	{4.92, -28.8, 0.4619063222870814}	{4.92, -28.7, 0.46190633394250774}	{4.92, -28.6, 0.46190634861582014}	{4.92, -28.5, 0.46190636708842603}	{4.92, -28.4, 0.461906390344059}	{4.92, -28.3, 0.4619064196211662}	{4.92, -28.2, 0.4619064564788605}	{4.92, -28.1, 0.46190650287994856}	{4.92, -28., 0.46190656129545743}	{4.92, -27.9, 0.461906634836226}	{4.92, -27.8, 0.46190672741856814}	{4.92, -27.7, 0.46190684397283155}	{4.92, -27.6, 0.46190699070595564}	{4.92, -27.5, 0.46190717543201426}	{4.92, -27.4, 0.4619074079883436}	{4.92, -27.3, 0.4619077007594164}	{4.92, -27.2, 0.4619080693363597}	{4.92, -27.1, 0.46190853334723986}	{4.92, -27., 0.4619091175023282}	{4.92, -26.9, 0.46190985291001346}	{4.92, -26.8, 0.46191077873343644}	{4.92, -26.7, 0.4619119442760707}	{4.92, -26.6, 0.46191341160731136}	{4.92, -26.5, 0.461915258867898}	{4.92, -26.4, 0.46191758443119296}	{4.92, -26.3, 0.46192051214192215}	{4.92, -26.2, 0.46192419791135814}	{4.92, -26.1, 0.4619288380201642}	{4.92, -26., 0.46193467957105516}	{4.92, -25.9, 0.4619420336479187}	{4.92, -25.8, 0.46195129188216644}	{4.92, -25.7, 0.46196294730853577}	{4.92, -25.6, 0.4619776206209876}	{4.92, -25.5, 0.4619960932269242}	{4.92, -25.4, 0.46201934885998563}	{4.92, -25.3, 0.46204862596745433}	{4.92, -25.2, 0.4620854836620945}	{4.92, -25.1, 0.4621318847505988}	{4.92, -25., 0.4621903002602127}	{4.92, -24.9, 0.46226384102996376}	{4.92, -24.799999999999997, 0.4623564233742107}	{4.92, -24.7, 0.46247297764070816}	{4.92, -24.6, 0.46261971076967207}	{4.92, -24.5, 0.46280443683609}	{4.92, -24.4, 0.4630369931778833}	{4.92, -24.299999999999997, 0.4633297642703009}	{4.92, -24.2, 0.4636983412448281}	{4.92, -24.1, 0.464162352174493}	{4.92, -24., 0.46474650734144757}
{4.9399999999999995, -33., 0.00020451522316451993}	{4.9399999999999995, -32.9, 0.0002574694115405281}	{4.9399999999999995, -32.8, 0.00032413478494807346}	{4.9399999999999995, -32.7, 0.00040806151761759146}	{4.9399999999999995, -32.6, 0.0005137190141040572}	{4.9399999999999995, -32.5, 0.0006467339213774587}	{4.9399999999999995, -32.4, 0.000814189768291366}	{4.9399999999999995, -32.3, 0.0010250041893248006}	{4.9399999999999995, -32.2, 0.0012904038211364992}	{4.9399999999999995, -32.1, 0.001624522161905118}	{4.9399999999999995, -32., 0.0020451522316450145}	{4.9399999999999995, -31.9, 0.002574694115405485}	{4.9399999999999995, -31.8, 0.0032413478494809724}	{4.9399999999999995, -31.7, 0.004080615176175805}	{4.9399999999999995, -31.6, 0.005137190141040672}	{4.9399999999999995, -31.5, 0.006467339213774675}	{4.9399999999999995, -31.4, 0.008141897682913778}	{4.9399999999999995, -31.3, 0.010250041893248218}	{4.9399999999999995, -31.2, 0.012904038211365043}	{4.9399999999999995, -31.1, 0.0162452216190503}	{4.9399999999999995, -31., 0.02045152231645046}	{4.9399999999999995, -30.9, 0.02574694115405506}	{4.9399999999999995, -30.8, 0.032413478494808835}	{4.9399999999999995, -30.7, 0.040806151761758766}	{4.9399999999999995, -30.6, 0.05137190141040718}	{4.9399999999999995, -30.5, 0.06467339213774635}	{4.9399999999999995, -30.4, 0.08141897682913823}	{4.9399999999999995, -30.3, 0.1025004189324822}	{4.9399999999999995, -30.2, 0.1290403821136502}	{4.9399999999999995, -30.1, 0.16245221619050296}	{4.9399999999999995, -30., 0.20451522316450477}	{4.9399999999999995, -29.9, 0.2574694115405509}	{4.9399999999999995, -29.8, 0.3241347849480884}	{4.9399999999999995, -29.7, 0.4080615176175873}	{4.9399999999999995, -29.6, 0.4411237916696487}	{4.9399999999999995, -29.5, 0.44112379343378105}	{4.9399999999999995, -29.4, 0.44112379565469206}	{4.9399999999999995, -29.3, 0.44112379845065336}	{4.9399999999999995, -29.2, 0.44112380197056017}	{4.9399999999999995, -29.1, 0.4411238064018604}	{4.9399999999999995, -29., 0.44112381198053663}	{4.9399999999999995, -28.9, 0.4411238190036739}	{4.9399999999999995, -28.8, 0.44112382784528}	{4.9399999999999995, -28.7, 0.4411238389762025}	{4.9399999999999995, -28.6, 0.44112385298920387}	{4.9399999999999995, -28.5, 0.44112387063052727}	{4.9399999999999995, -28.4, 0.4411238928396376}	{4.9399999999999995, -28.3, 0.44112392079925095}	{4.9399999999999995, -28.2, 0.4411239559983186}	{4.9399999999999995, -28.1, 0.44112400031131965}	{4.9399999999999995, -28., 0.44112405609808253}	{4.9399999999999995, -27.9, 0.4411241263294561}	{4.9399999999999995, -27.8, 0.4411242147455167}	{4.9399999999999995, -27.7, 0.4411243260547425}	{4.9399999999999995, -27.6, 0.44112446618475515}	{4.9399999999999995, -27.5, 0.4411246425979893}	{4.9399999999999995, -27.4, 0.44112486468909257}	{4.9399999999999995, -27.3, 0.4411251442852262}	{4.9399999999999995, -27.2, 0.441125496275904}	{4.9399999999999995, -27.1, 0.4411259394059131}	{4.9399999999999995, -27., 0.4411264972735421}	{4.9399999999999995, -26.9, 0.4411271995872767}	{4.9399999999999995, -26.8, 0.44112808374788437}	{4.9399999999999995, -26.7, 0.4411291968401414}	{4.9399999999999995, -26.6, 0.4411305981402698}	{4.9399999999999995, -26.5, 0.44113236227261093}	{4.9399999999999995, -26.4, 0.4411345831836452}	{4.9399999999999995, -26.3, 0.44113737914498397}	{4.9399999999999995, -26.2, 0.44114089905176423}	{4.9399999999999995, -26.1, 0.4411453303518581}	{4.9399999999999995, -26., 0.441150909028155}	{4.9399999999999995, -25.9, 0.44115793216551163}	{4.9399999999999995, -25.8, 0.44116677377160407}	{4.9399999999999995, -25.7, 0.4411779046942009}	{4.9399999999999995, -25.6, 0.4411919176955238}	{4.9399999999999995, -25.5, 0.44120955901899955}	{4.9399999999999995, -25.4, 0.441231768129444}	{4.9399999999999995, -25.3, 0.4412597277429928}	{4.9399999999999995, -25.2, 0.44129492681105176}	{4.9399999999999995, -25.1, 0.4413392398123951}	{4.9399999999999995, -25., 0.441395026576006}	{4.9399999999999995, -24.9, 0.4414652579505902}	{4.9399999999999995, -24.799999999999997, 0.4415536740131285}	{4.9399999999999995, -24.7, 0.44166498324165354}	{4.9399999999999995, -24.6, 0.44180511325893856}	{4.9399999999999995, -24.5, 0.44198152650012495}	{4.9399999999999995, -24.4, 0.44220361761476484}	{4.9399999999999995, -24.299999999999997, 0.44248321376642097}	{4.9399999999999995, -24.2, 0.4428352044726557}	{4.9399999999999995, -24.1, 0.44327833452677673}	{4.9399999999999995, -24., 0.44383620222745235}
{4.96, -33., 0.00019531336107565976}	{4.96, -32.9, 0.0002458849535210902}	{4.96, -32.8, 0.00030955081636551947}	{4.96, -32.7, 0.0003897013889641314}	{4.96, -32.6, 0.0004906049815783932}	{4.96, -32.5, 0.0006176350784618369}	{4.96, -32.4, 0.0007775564954910848}	{4.96, -32.3, 0.0009788856312793622}	{4.96, -32.2, 0.001232343996457751}	{4.96, -32.1, 0.0015514291732125493}	{4.96, -32., 0.0019531336107562443}	{4.96, -31.9, 0.002458849535210267}	{4.96, -31.8, 0.0030955081636544193}	{4.96, -31.7, 0.0038970138896409884}	{4.96, -31.6, 0.0049060498157837895}	{4.96, -31.5, 0.006176350784618316}	{4.96, -31.4, 0.007775564954910835}	{4.96, -31.3, 0.009788856312793344}	{4.96, -31.2, 0.012323439964577425}	{4.96, -31.1, 0.01551429173212612}	{4.96, -31., 0.01953133610756194}	{4.96, -30.9, 0.02458849535210273}	{4.96, -30.8, 0.030955081636544694}	{4.96, -30.7, 0.03897013889640919}	{4.96, -30.6, 0.04906049815783764}	{4.96, -30.5, 0.061763507846182876}	{4.96, -30.4, 0.0777556495491083}	{4.96, -30.3, 0.09788856312793365}	{4.96, -30.2, 0.12323439964577365}	{4.96, -30.1, 0.15514291732126184}	{4.96, -30., 0.19531336107561864}	{4.96, -29.9, 0.24588495352102688}	{4.96, -29.8, 0.3095508163654468}	{4.96, -29.7, 0.3897013889640921}	{4.96, -29.6, 0.4212760745546883}	{4.96, -29.5, 0.4212760762394327}	{4.96, -29.4, 0.42127607836040026}	{4.96, -29.3, 0.42127608103054015}	{4.96, -29.2, 0.4212760843920472}	{4.96, -29.1, 0.4212760886239339}	{4.96, -29., 0.4212760939515634}	{4.96, -28.9, 0.42127610065865173}	{4.96, -28.8, 0.4212761091023756}	{4.96, -28.7, 0.42127611973239426}	{4.96, -28.6, 0.4212761331147948}	{4.96, -28.5, 0.4212761499622389}	{4.96, -28.4, 0.4212761711719144}	{4.96, -28.3, 0.4212761978733139}	{4.96, -28.2, 0.4212762314883842}	{4.96, -28.1, 0.4212762738072505}	{4.96, -28., 0.4212763270835466}	{4.96, -27.9, 0.42127639415442975}	{4.96, -27.8, 0.4212764785916688}	{4.96, -27.7, 0.42127658489185477}	{4.96, -27.6, 0.4212767187158602}	{4.96, -27.5, 0.4212768871903013}	{4.96, -27.4, 0.4212770992870565}	{4.96, -27.3, 0.4212773663010512}	{4.96, -27.2, 0.4212777024517547}	{4.96, -27.1, 0.4212781256404175}	{4.96, -27., 0.42127865840337897}	{4.96, -26.9, 0.4212793291122097}	{4.96, -26.8, 0.4212801734846006}	{4.96, -26.7, 0.42128123648646076}	{4.96, -26.6, 0.42128257472651515}	{4.96, -26.5, 0.42128425947092685}	{4.96, -26.4, 0.4212863804384795}	{4.96, -26.3, 0.42128905057842936}	{4.96, -26.2, 0.4212924120854658}	{4.96, -26.1, 0.42129664397209676}	{4.96, -26., 0.4213019716017176}	{4.96, -25.9, 0.4213086786900342}	{4.96, -25.8, 0.42131712241395824}	{4.96, -25.7, 0.4213277524325819}	{4.96, -25.6, 0.42134113483316343}	{4.96, -25.5, 0.42135798227733967}	{4.96, -25.4, 0.42137919195295825}	{4.96, -25.3, 0.42140589335260387}	{4.96, -25.2, 0.42143950842320166}	{4.96, -25.1, 0.42148182728988076}	{4.96, -25., 0.4215351035866753}	{4.96, -24.9, 0.4216021744707685}	{4.96, -24.799999999999997, 0.42168661171148125}	{4.96, -24.7, 0.4217929119000499}	{4.96, -24.6, 0.42192673590956326}	{4.96, -24.5, 0.42209521035718944}	{4.96, -24.4, 0.42230730712267156}	{4.96, -24.299999999999997, 0.4225743211338722}	{4.96, -24.2, 0.4229104718632344}	{4.96, -24.1, 0.42333366056712474}	{4.96, -24., 0.4238664235939401}
{4.9799999999999995, -33., 0.0001865254012557027}	{4.9799999999999995, -32.9, 0.0002348215675859364}	{4.9799999999999995, -32.8, 0.0002956228386712874}	{4.9799999999999995, -32.7, 0.00037216710390997266}	{4.9799999999999995, -32.6, 0.0004685306245460691}	{4.9799999999999995, -32.5, 0.0005898451094448144}	{4.9799999999999995, -32.4, 0.0007425709973026371}	{4.9799999999999995, -32.3, 0.0009348414985657515}	{4.9799999999999995, -32.2, 0.0011768957185440466}	{4.9799999999999995, -32.1, 0.0014816239271068772}	{4.9799999999999995, -32., 0.0018652540125571398}	{4.9799999999999995, -31.9, 0.0023482156758591398}	{4.9799999999999995, -31.8, 0.0029562283867124732}	{4.9799999999999995, -31.7, 0.0037216710390995883}	{4.9799999999999995, -31.6, 0.00468530624546097}	{4.9799999999999995, -31.5, 0.005898451094448656}	{4.9799999999999995, -31.4, 0.007425709973026633}	{4.9799999999999995, -31.3, 0.00934841498565646}	{4.9799999999999995, -31.2, 0.011768957185440484}	{4.9799999999999995, -31.1, 0.014816239271068376}	{4.9799999999999995, -31., 0.01865254012557076}	{4.9799999999999995, -30.9, 0.023482156758591465}	{4.9799999999999995, -30.8, 0.029562283867124915}	{4.9799999999999995, -30.7, 0.03721671039099624}	{4.9799999999999995, -30.6, 0.04685306245460907}	{4.9799999999999995, -30.5, 0.05898451094448672}	{4.9799999999999995, -30.4, 0.07425709973026579}	{4.9799999999999995, -30.3, 0.09348414985656504}	{4.9799999999999995, -30.2, 0.11768957185440408}	{4.9799999999999995, -30.1, 0.1481623927106841}	{4.9799999999999995, -30., 0.18652540125570782}	{4.9799999999999995, -29.9, 0.23482156758591502}	{4.9799999999999995, -29.8, 0.2956228386712485}	{4.9799999999999995, -29.7, 0.3721671039099634}	{4.9799999999999995, -29.6, 0.40232111317422065}	{4.9799999999999995, -29.5, 0.40232111478314925}	{4.9799999999999995, -29.4, 0.4023211168086702}	{4.9799999999999995, -29.3, 0.4023211193586501}	{4.9799999999999995, -29.2, 0.4023211225688847}	{4.9799999999999995, -29.1, 0.4023211266103305}	{4.9799999999999995, -29., 0.4023211316982093}	{4.9799999999999995, -28.9, 0.4023211381034692}	{4.9799999999999995, -28.8, 0.4023211461672137}	{4.9799999999999995, -28.7, 0.4023211563188666}	{4.9799999999999995, -28.6, 0.4023211690990403}	{4.9799999999999995, -28.5, 0.4023211851883258}	{4.9799999999999995, -28.4, 0.4023212054435361}	{4.9799999999999995, -28.3, 0.4023212309433352}	{4.9799999999999995, -28.2, 0.40232126304568033}	{4.9799999999999995, -28.1, 0.4023213034601382}	{4.9799999999999995, -28., 0.40232135433892635}	{4.9799999999999995, -27.9, 0.4023214183915256}	{4.9799999999999995, -27.8, 0.40232149902897063}	{4.9799999999999995, -27.7, 0.4023216005454991}	{4.9799999999999995, -27.6, 0.4023217283472366}	{4.9799999999999995, -27.5, 0.40232188924009166}	{4.9799999999999995, -27.4, 0.4023220917921953}	{4.9799999999999995, -27.3, 0.4023223467901861}	{4.9799999999999995, -27.2, 0.40232266781363646}	{4.9799999999999995, -27.1, 0.40232307195821587}	{4.9799999999999995, -27., 0.40232358074609714}	{4.9799999999999995, -26.9, 0.4023242212720899}	{4.9799999999999995, -26.8, 0.40232502764653927}	{4.9799999999999995, -26.7, 0.40232604281182505}	{4.9799999999999995, -26.6, 0.4023273208292005}	{4.9799999999999995, -26.5, 0.4023289297577512}	{4.9799999999999995, -26.4, 0.40233095527878976}	{4.9799999999999995, -26.3, 0.40233350525869765}	{4.9799999999999995, -26.2, 0.4023367154932037}	{4.9799999999999995, -26.1, 0.40234075693900195}	{4.9799999999999995, -26., 0.402345844817819}	{4.9799999999999995, -25.9, 0.4023522500777558}	{4.9799999999999995, -25.8, 0.4023603138222625}	{4.9799999999999995, -25.7, 0.402370465475141}	{4.9799999999999995, -25.6, 0.40238324564892924}	{4.9799999999999995, -25.5, 0.4023993349344906}	{4.9799999999999995, -25.4, 0.4024195901449607}	{4.9799999999999995, -25.3, 0.4024450899441734}	{4.9799999999999995, -25.2, 0.40247719228944645}	{4.9799999999999995, -25.1, 0.40251760674776593}	{4.9799999999999995, -25., 0.4025684855364703}	{4.9799999999999995, -24.9, 0.4026325381366851}	{4.9799999999999995, -24.799999999999997, 0.4027131755830939}	{4.9799999999999995, -24.7, 0.4028146921140065}	{4.9799999999999995, -24.6, 0.4029424938552609}	{4.9799999999999995, -24.5, 0.4031033867162211}	{4.9799999999999995, -24.4, 0.4033059388294002}	{4.9799999999999995, -24.299999999999997, 0.4035609368349721}	{4.9799999999999995, -24.2, 0.4038819603090274}	{4.9799999999999995, -24.1, 0.4042861049260505}	{4.9799999999999995, -24., 0.4047948928667707}
{5., -33., 0.0001781327369995495}	{5., -32.9, 0.00022425582928125418}	{5., -32.8, 0.00028232136222505115}	{5., -32.7, 0.00035542153719749794}	{5., -32.6, 0.0004474492050768516}	{5., -32.5, 0.0005633051747584712}	{5., -32.4, 0.0007091591990984879}	{5., -32.3, 0.0008927785367527162}	{5., -32.2, 0.0011239415870224262}	{5., -32.1, 0.0014149586252747912}	{5., -32., 0.0017813273699957921}	{5., -31.9, 0.00224255829281216}	{5., -31.8, 0.0028232136222509337}	{5., -31.7, 0.003554215371975237}	{5., -31.6, 0.004474492050769058}	{5., -31.5, 0.005633051747584126}	{5., -31.4, 0.0070915919909852205}	{5., -31.3, 0.008927785367527351}	{5., -31.2, 0.01123941587022424}	{5., -31.1, 0.014149586252747969}	{5., -31., 0.017813273699957888}	{5., -30.9, 0.022425582928121735}	{5., -30.8, 0.028232136222509804}	{5., -30.7, 0.035542153719752285}	{5., -30.6, 0.04474492050769051}	{5., -30.5, 0.056330517475841745}	{5., -30.4, 0.07091591990985283}	{5., -30.3, 0.08927785367527319}	{5., -30.2, 0.11239415870224306}	{5., -30.1, 0.14149586252747967}	{5., -30., 0.1781327369995788}	{5., -29.9, 0.22425582928121754}	{5., -29.8, 0.28232136222509796}	{5., -29.7, 0.35542153719752284}	{5., -29.6, 0.38421877427939344}	{5., -29.5, 0.3842187758159175}	{5., -29.4, 0.3842187777502868}	{5., -29.3, 0.3842187801855133}	{5., -29.2, 0.3842187832512819}	{5., -29.1, 0.3842187871108558}	{5., -29., 0.3842187919697716}	{5., -28.9, 0.38421879808678416}	{5., -28.8, 0.3842188057876466}	{5., -28.7, 0.3842188154824581}	{5., -28.6, 0.3842188276875027}	{5., -28.5, 0.38421884305274345}	{5., -28.4, 0.38421886239643555}	{5., -28.3, 0.38421888674870086}	{5., -28.2, 0.38421891740638675}	{5., -28.1, 0.38421895600212647}	{5., -28., 0.38421900459128394}	{5., -27.9, 0.3842190657614091}	{5., -27.8, 0.38421914277003427}	{5., -27.7, 0.3842192397181491}	{5., -27.6, 0.38421936176859467}	{5., -27.5, 0.3842195154210021}	{5., -27.4, 0.38421970885792234}	{5., -27.3, 0.3842199523805768}	{5., -27.2, 0.38422025895743495}	{5., -27.1, 0.38422064491483243}	{5., -27., 0.3842211308064078}	{5., -26.9, 0.3842217425076594}	{5., -26.8, 0.3842225125939096}	{5., -26.7, 0.3842234820750594}	{5., -26.6, 0.3842247025795151}	{5., -26.5, 0.3842262391035896}	{5., -26.4, 0.3842281734727932}	{5., -26.3, 0.38423060869933956}	{5., -26.2, 0.3842336744679227}	{5., -26.1, 0.3842375340418995}	{5., -26., 0.3842423929576585}	{5., -25.9, 0.3842485099701832}	{5., -25.8, 0.38425621083269756}	{5., -25.7, 0.38426590564421403}	{5., -25.6, 0.3842781106888017}	{5., -25.5, 0.3842934759295963}	{5., -25.4, 0.3843128196217086}	{5., -25.3, 0.38433717188729466}	{5., -25.2, 0.38436782957332005}	{5., -25.1, 0.3844064253133945}	{5., -25., 0.3844550144714725}	{5., -24.9, 0.38451618459749104}	{5., -24.799999999999997, 0.3845931932238585}	{5., -24.7, 0.3846901413409632}	{5., -24.6, 0.3848121917899154}	{5., -24.5, 0.38496584420273766}	{5., -24.4, 0.38515928113159253}	{5., -24.299999999999997, 0.38540280379971376}	{5., -24.2, 0.38570938067941296}	{5., -24.1, 0.38609533811100266}	{5., -24., 0.38658122974072445}
